Measurement of Inclusive Charged-Current $\bar{\nu}_{\mu}$ Scattering on C, CH, Fe, and Pb at $\langle E_{\bar{\nu}}\rangle \sim$ 6 GeV with MINERvA

We report MINERvA's first measurement of inclusive charged-current $\bar{\nu}_\mu$ cross sections on carbon, hydrocarbon, iron, and lead, and their ratios to the cross section on hydrocarbon, as functions of the antimuon transverse momentum, $p_{\mathrm{T}}$. Using a wide-band $\bar{\nu}_\mu$ beam with mean energy $\sim 6~\text{GeV}$, these measurements probe all interaction modes, including the transition from resonance production to deep-inelastic scattering. The total uncertainties are typically $5-10\%$ for the absolute cross sections and $2-5\%$ for the ratios. Comparisons with multiple neutrino interaction models reveal significant discrepancies in the $p_{\mathrm{T}}$ dependence, particularly for heavier nuclei. The disagreements are most pronounced at low $p_{\mathrm{T}}$ but extend across the full $p_{\mathrm{T}}$ range, indicating missing or mis-modelled nuclear effects.

==> anc/txt_outputs/flux_ptmu_carbon.txt <==
# flux_ptmu_carbon
# stat_error: statistical uncertainty; total_error: statistical + systematic uncertainty
# bin  x_low  x_high  x_center  value  stat_error  total_error
1  0.000000e+00  1.000000e-01  5.000000e-02  0.000000e+00  0.000000e+00  0.000000e+00
2  1.000000e-01  2.000000e-01  1.500000e-01  4.038456e-06  2.057081e-06  3.182161e-06
3  2.000000e-01  3.000000e-01  2.500000e-01  3.047304e-06  8.910947e-07  1.207237e-06
4  3.000000e-01  4.000000e-01  3.500000e-01  6.196342e-06  1.171687e-06  1.664526e-06
5  4.000000e-01  5.000000e-01  4.500000e-01  9.562222e-06  1.245563e-06  2.071177e-06
6  5.000000e-01  6.000000e-01  5.500000e-01  9.323519e-06  1.014499e-06  1.719375e-06
7  6.000000e-01  7.000000e-01  6.500000e-01  7.475818e-06  7.977675e-07  1.326022e-06
8  7.000000e-01  8.000000e-01  7.500000e-01  7.495181e-06  7.092093e-07  1.293807e-06
9  8.000000e-01  9.000000e-01  8.500000e-01  6.697686e-06  5.986849e-07  1.227454e-06
10  9.000000e-01  1.000000e+00  9.500000e-01  6.976502e-06  6.049697e-07  1.206692e-06
11  1.000000e+00  1.100000e+00  1.050000e+00  6.824689e-06  5.314960e-07  1.067931e-06
12  1.100000e+00  1.200000e+00  1.150000e+00  5.334382e-06  4.103598e-07  8.925549e-07
13  1.200000e+00  1.300000e+00  1.250000e+00  5.381688e-06  3.935870e-07  9.346661e-07
14  1.300000e+00  1.400000e+00  1.350000e+00  7.347007e-06  4.778154e-07  1.247596e-06
15  1.400000e+00  1.500000e+00  1.450000e+00  7.998100e-06  4.572848e-07  1.312653e-06
16  1.500000e+00  1.600000e+00  1.550000e+00  9.911812e-06  5.029818e-07  1.471184e-06
17  1.600000e+00  1.700000e+00  1.650000e+00  1.024800e-05  4.522383e-07  1.388071e-06
18  1.700000e+00  1.800000e+00  1.750000e+00  1.348503e-05  5.046986e-07  1.722699e-06
19  1.800000e+00  1.900000e+00  1.850000e+00  1.398954e-05  4.970287e-07  1.930327e-06
20  1.900000e+00  2.000000e+00  1.950000e+00  1.907365e-05  5.865081e-07  2.379634e-06
21  2.000000e+00  2.100000e+00  2.050000e+00  2.302915e-05  6.452973e-07  2.776178e-06
22  2.100000e+00  2.200000e+00  2.150000e+00  2.715982e-05  6.738404e-07  3.054093e-06
23  2.200000e+00  2.300000e+00  2.250000e+00  2.962670e-05  6.637033e-07  3.325976e-06
24  2.300000e+00  2.400000e+00  2.350000e+00  3.589120e-05  7.336338e-07  4.203508e-06
25  2.400000e+00  2.500000e+00  2.450000e+00  3.917298e-05  7.400620e-07  4.425196e-06
26  2.500000e+00  2.600000e+00  2.550000e+00  4.328061e-05  7.575252e-07  4.738571e-06
27  2.600000e+00  2.700000e+00  2.650000e+00  4.830428e-05  7.893734e-07  5.060147e-06
28  2.700000e+00  2.800000e+00  2.750000e+00  5.200801e-05  8.067877e-07  5.513033e-06
29  2.800000e+00  2.900000e+00  2.850000e+00  5.703427e-05  8.425979e-07  5.800598e-06
30  2.900000e+00  3.000000e+00  2.950000e+00  6.077294e-05  8.594988e-07  6.416680e-06
31  3.000000e+00  3.100000e+00  3.050000e+00  6.226352e-05  8.547906e-07  6.444384e-06
32  3.100000e+00  3.200000e+00  3.150000e+00  6.596695e-05  8.582448e-07  6.570761e-06
33  3.200000e+00  3.300000e+00  3.250000e+00  6.798329e-05  8.608371e-07  6.908963e-06
34  3.300000e+00  3.400000e+00  3.350000e+00  6.914843e-05  8.487506e-07  7.119606e-06
35  3.400000e+00  3.500000e+00  3.450000e+00  6.948473e-05  8.252903e-07  6.866857e-06
36  3.500000e+00  3.600000e+00  3.550000e+00  7.390373e-05  8.623833e-07  7.454330e-06
37  3.600000e+00  3.700000e+00  3.650000e+00  7.018661e-05  8.117509e-07  6.969690e-06
38  3.700000e+00  3.800000e+00  3.750000e+00  7.407045e-05  8.280978e-07  7.535912e-06
39  3.800000e+00  3.900000e+00  3.850000e+00  7.542371e-05  8.303087e-07  7.642307e-06
40  3.900000e+00  4.000000e+00  3.950000e+00  7.453932e-05  8.036283e-07  7.574624e-06
41  4.000000e+00  4.100000e+00  4.050000e+00  7.703448e-05  8.141545e-07  7.856685e-06
42  4.100000e+00  4.200000e+00  4.150000e+00  7.753450e-05  8.077733e-07  7.815721e-06
43  4.200000e+00  4.300000e+00  4.250000e+00  7.842386e-05  7.946410e-07  8.105442e-06
44  4.300000e+00  4.400000e+00  4.350000e+00  7.851399e-05  7.899110e-07  8.126678e-06
45  4.400000e+00  4.500000e+00  4.450000e+00  8.144439e-05  7.913084e-07  8.626301e-06
46  4.500000e+00  4.600000e+00  4.550000e+00  8.125712e-05  7.746152e-07  8.465243e-06
47  4.600000e+00  4.700000e+00  4.650000e+00  8.614563e-05  8.044827e-07  8.640600e-06
48  4.700000e+00  4.800000e+00  4.750000e+00  8.547914e-05  7.800313e-07  8.511585e-06
49  4.800000e+00  4.900000e+00  4.850000e+00  8.731939e-05  7.874100e-07  8.655732e-06
50  4.900000e+00  5.000000e+00  4.950000e+00  8.970730e-05  8.000564e-07  8.859161e-06
51  5.000000e+00  5.100000e+00  5.050000e+00  9.204007e-05  7.990741e-07  9.129360e-06
52  5.100000e+00  5.200000e+00  5.150000e+00  9.239778e-05  7.866289e-07  9.017128e-06
53  5.200000e+00  5.300000e+00  5.250000e+00  9.259980e-05  7.795657e-07  9.035497e-06
54  5.300000e+00  5.400000e+00  5.350000e+00  9.487200e-05  7.864966e-07  9.302167e-06
55  5.400000e+00  5.500000e+00  5.450000e+00  9.592203e-05  7.861658e-07  9.329585e-06
56  5.500000e+00  5.600000e+00  5.550000e+00  9.459665e-05  7.759422e-07  9.081347e-06
57  5.600000e+00  5.700000e+00  5.650000e+00  9.314780e-05  7.552361e-07  9.024757e-06
58  5.700000e+00  5.800000e+00  5.750000e+00  9.576332e-05  7.714144e-07  9.003320e-06
59  5.800000e+00  5.900000e+00  5.850000e+00  9.558390e-05  7.663843e-07  8.899463e-06
60  5.900000e+00  6.000000e+00  5.950000e+00  9.639952e-05  7.665072e-07  8.824503e-06
61  6.000000e+00  6.100000e+00  6.050000e+00  9.564413e-05  7.628137e-07  8.695667e-06
62  6.100000e+00  6.200000e+00  6.150000e+00  9.193080e-05  7.405572e-07  8.262361e-06
63  6.200000e+00  6.300000e+00  6.250000e+00  9.019127e-05  7.213234e-07  8.026048e-06
64  6.300000e+00  6.400000e+00  6.350000e+00  8.949580e-05  7.216810e-07  7.836348e-06
65  6.400000e+00  6.500000e+00  6.450000e+00  8.638871e-05  7.038257e-07  7.615277e-06
66  6.500000e+00  6.600000e+00  6.550000e+00  8.624171e-05  7.050858e-07  7.593615e-06
67  6.600000e+00  6.700000e+00  6.650000e+00  8.388552e-05  6.979422e-07  7.262755e-06
68  6.700000e+00  6.800000e+00  6.750000e+00  8.003362e-05  6.807456e-07  6.826011e-06
69  6.800000e+00  6.900000e+00  6.850000e+00  7.436313e-05  6.437088e-07  6.405514e-06
70  6.900000e+00  7.000000e+00  6.950000e+00  7.090741e-05  6.282264e-07  6.015781e-06
71  7.000000e+00  7.100000e+00  7.050000e+00  6.914345e-05  6.209227e-07  6.544798e-06
72  7.100000e+00  7.200000e+00  7.150000e+00  6.480191e-05  5.963843e-07  6.024520e-06
73  7.200000e+00  7.300000e+00  7.250000e+00  5.976390e-05  5.653288e-07  5.564366e-06
74  7.300000e+00  7.400000e+00  7.350000e+00  5.732030e-05  5.566847e-07  5.301836e-06
75  7.400000e+00  7.500000e+00  7.450000e+00  5.197286e-05  5.216010e-07  4.804222e-06
76  7.500000e+00  7.600000e+00  7.550000e+00  4.883477e-05  5.052835e-07  4.522903e-06
77  7.600000e+00  7.700000e+00  7.650000e+00  4.467876e-05  4.764735e-07  4.172455e-06
78  7.700000e+00  7.800000e+00  7.750000e+00  4.229551e-05  4.691048e-07  3.908222e-06
79  7.800000e+00  7.900000e+00  7.850000e+00  3.755151e-05  4.283705e-07  3.502419e-06
80  7.900000e+00  8.000000e+00  7.950000e+00  3.636346e-05  4.278743e-07  3.370342e-06
81  8.000000e+00  8.100000e+00  8.050000e+00  3.279415e-05  4.023368e-07  2.955907e-06
82  8.100000e+00  8.200000e+00  8.150000e+00  3.009964e-05  3.842733e-07  2.722099e-06
83  8.200000e+00  8.300000e+00  8.250000e+00  2.741583e-05  3.610100e-07  2.501520e-06
84  8.300000e+00  8.400000e+00  8.350000e+00  2.423140e-05  3.321830e-07  2.185789e-06
85  8.400000e+00  8.500000e+00  8.450000e+00  2.379509e-05  3.349840e-07  2.172339e-06
86  8.500000e+00  8.600000e+00  8.550000e+00  2.171187e-05  3.202810e-07  2.487733e-06
87  8.600000e+00  8.700000e+00  8.650000e+00  2.004652e-05  3.080979e-07  2.306260e-06
88  8.700000e+00  8.800000e+00  8.750000e+00  1.787443e-05  2.890781e-07  2.053709e-06
89  8.800000e+00  8.900000e+00  8.850000e+00  1.659236e-05  2.778901e-07  1.925998e-06
90  8.900000e+00  9.000000e+00  8.950000e+00  1.508401e-05  2.605417e-07  1.771300e-06
91  9.000000e+00  9.100000e+00  9.050000e+00  1.385561e-05  2.501077e-07  1.795771e-06
92  9.100000e+00  9.200000e+00  9.150000e+00  1.256493e-05  2.352995e-07  1.617251e-06
93  9.200000e+00  9.300000e+00  9.250000e+00  1.137538e-05  2.201752e-07  1.465341e-06
94  9.300000e+00  9.400000e+00  9.350000e+00  1.002302e-05  2.041051e-07  1.316886e-06
95  9.400000e+00  9.500000e+00  9.450000e+00  9.814417e-06  2.080550e-07  1.282273e-06
96  9.500000e+00  9.600000e+00  9.550000e+00  8.238862e-06  1.820649e-07  1.045463e-06
97  9.600000e+00  9.700000e+00  9.650000e+00  7.768835e-06  1.784536e-07  9.985770e-07
98  9.700000e+00  9.800000e+00  9.750000e+00  6.715976e-06  1.594465e-07  8.561363e-07
99  9.800000e+00  9.900000e+00  9.850000e+00  6.569517e-06  1.629255e-07  8.463608e-07
100  9.900000e+00  1.000000e+01  9.950000e+00  5.881529e-06  1.514917e-07  7.502283e-07
101  1.000000e+01  1.010000e+01  1.005000e+01  5.043558e-06  1.366107e-07  6.704967e-07
102  1.010000e+01  1.020000e+01  1.015000e+01  5.444567e-06  1.476376e-07  7.207221e-07
103  1.020000e+01  1.030000e+01  1.025000e+01  4.527192e-06  1.290939e-07  6.090855e-07
104  1.030000e+01  1.040000e+01  1.035000e+01  4.712238e-06  1.334211e-07  6.182512e-07
105  1.040000e+01  1.050000e+01  1.045000e+01  4.421224e-06  1.315444e-07  5.806966e-07
106  1.050000e+01  1.060000e+01  1.055000e+01  3.986943e-06  1.267538e-07  5.250952e-07
107  1.060000e+01  1.070000e+01  1.065000e+01  3.642517e-06  1.191065e-07  4.927045e-07
108  1.070000e+01  1.080000e+01  1.075000e+01  3.497592e-06  1.145168e-07  4.848128e-07
109  1.080000e+01  1.090000e+01  1.085000e+01  3.122369e-06  1.073922e-07  4.237388e-07
110  1.090000e+01  1.100000e+01  1.095000e+01  2.879015e-06  1.027034e-07  3.945773e-07
111  1.100000e+01  1.110000e+01  1.105000e+01  3.455724e-06  1.202001e-07  4.472014e-07
112  1.110000e+01  1.120000e+01  1.115000e+01  2.782299e-06  1.013392e-07  3.601967e-07
113  1.120000e+01  1.130000e+01  1.125000e+01  2.776621e-06  1.013180e-07  3.597370e-07
114  1.130000e+01  1.140000e+01  1.135000e+01  2.523630e-06  9.589645e-08  3.433035e-07
115  1.140000e+01  1.150000e+01  1.145000e+01  2.589745e-06  9.923157e-08  3.464716e-07
116  1.150000e+01  1.160000e+01  1.155000e+01  2.778053e-06  1.076623e-07  3.473507e-07
117  1.160000e+01  1.170000e+01  1.165000e+01  2.194519e-06  8.992192e-08  2.827016e-07
118  1.170000e+01  1.180000e+01  1.175000e+01  2.200296e-06  9.379115e-08  2.854609e-07
119  1.180000e+01  1.190000e+01  1.185000e+01  1.965553e-06  8.304319e-08  2.606365e-07
120  1.190000e+01  1.200000e+01  1.195000e+01  2.022278e-06  8.634302e-08  2.568160e-07
121  1.200000e+01  1.210000e+01  1.205000e+01  2.122931e-06  9.247277e-08  2.676186e-07
122  1.210000e+01  1.220000e+01  1.215000e+01  1.699842e-06  7.803604e-08  2.134684e-07
123  1.220000e+01  1.230000e+01  1.225000e+01  1.936307e-06  8.423529e-08  2.477235e-07
124  1.230000e+01  1.240000e+01  1.235000e+01  1.771221e-06  7.758197e-08  2.066124e-07
125  1.240000e+01  1.250000e+01  1.245000e+01  1.735967e-06  8.141827e-08  2.258562e-07
126  1.250000e+01  1.260000e+01  1.255000e+01  1.575589e-06  7.323290e-08  2.046872e-07
127  1.260000e+01  1.270000e+01  1.265000e+01  1.570991e-06  7.146893e-08  1.898675e-07
128  1.270000e+01  1.280000e+01  1.275000e+01  1.539785e-06  7.448835e-08  1.857371e-07
129  1.280000e+01  1.290000e+01  1.285000e+01  1.427248e-06  6.940842e-08  1.869398e-07
130  1.290000e+01  1.300000e+01  1.295000e+01  1.498580e-06  7.269233e-08  1.863593e-07
131  1.300000e+01  1.310000e+01  1.305000e+01  1.267994e-06  6.177201e-08  1.635760e-07
132  1.310000e+01  1.320000e+01  1.315000e+01  1.405539e-06  7.102308e-08  1.660196e-07
133  1.320000e+01  1.330000e+01  1.325000e+01  1.286690e-06  6.617254e-08  1.649516e-07
134  1.330000e+01  1.340000e+01  1.335000e+01  1.187894e-06  6.290262e-08  1.401825e-07
135  1.340000e+01  1.350000e+01  1.345000e+01  1.274697e-06  6.675431e-08  1.569479e-07
136  1.350000e+01  1.360000e+01  1.355000e+01  1.233680e-06  6.479285e-08  1.457070e-07
137  1.360000e+01  1.370000e+01  1.365000e+01  1.228680e-06  6.392170e-08  1.458462e-07
138  1.370000e+01  1.380000e+01  1.375000e+01  1.290550e-06  6.740324e-08  1.486623e-07
139  1.380000e+01  1.390000e+01  1.385000e+01  1.102560e-06  6.212458e-08  1.347788e-07
140  1.390000e+01  1.400000e+01  1.395000e+01  1.083826e-06  6.048402e-08  1.273910e-07
141  1.400000e+01  1.410000e+01  1.405000e+01  1.239255e-06  6.606705e-08  1.507959e-07
142  1.410000e+01  1.420000e+01  1.415000e+01  1.096673e-06  6.046596e-08  1.252682e-07
143  1.420000e+01  1.430000e+01  1.425000e+01  9.096259e-07  5.207944e-08  1.052958e-07
144  1.430000e+01  1.440000e+01  1.435000e+01  1.029013e-06  5.638777e-08  1.232628e-07
145  1.440000e+01  1.450000e+01  1.445000e+01  9.912855e-07  5.687011e-08  1.195232e-07
146  1.450000e+01  1.460000e+01  1.455000e+01  9.605875e-07  5.512113e-08  1.154007e-07
147  1.460000e+01  1.470000e+01  1.465000e+01  9.031187e-07  5.334538e-08  1.134095e-07
148  1.470000e+01  1.480000e+01  1.475000e+01  9.514208e-07  5.450425e-08  1.235789e-07
149  1.480000e+01  1.490000e+01  1.485000e+01  8.203196e-07  4.912703e-08  1.048328e-07
150  1.490000e+01  1.500000e+01  1.495000e+01  8.849150e-07  5.617746e-08  1.144713e-07
151  1.500000e+01  1.510000e+01  1.505000e+01  8.486461e-07  5.209991e-08  9.573990e-08
152  1.510000e+01  1.520000e+01  1.515000e+01  8.186021e-07  4.999611e-08  9.657414e-08
153  1.520000e+01  1.530000e+01  1.525000e+01  8.306568e-07  4.948521e-08  9.422150e-08
154  1.530000e+01  1.540000e+01  1.535000e+01  7.966684e-07  4.975138e-08  9.875091e-08
155  1.540000e+01  1.550000e+01  1.545000e+01  6.865258e-07  4.025851e-08  8.085017e-08
156  1.550000e+01  1.560000e+01  1.555000e+01  7.581952e-07  4.848603e-08  1.016768e-07
157  1.560000e+01  1.570000e+01  1.565000e+01  7.525749e-07  4.750668e-08  8.970454e-08
158  1.570000e+01  1.580000e+01  1.575000e+01  7.535701e-07  4.622159e-08  9.286224e-08
159  1.580000e+01  1.590000e+01  1.585000e+01  6.007445e-07  3.867733e-08  8.153441e-08
160  1.590000e+01  1.600000e+01  1.595000e+01  6.373609e-07  3.929598e-08  8.452051e-08
161  1.600000e+01  1.610000e+01  1.605000e+01  6.107877e-07  3.974992e-08  7.391619e-08
162  1.610000e+01  1.620000e+01  1.615000e+01  6.496947e-07  4.483776e-08  8.357170e-08
163  1.620000e+01  1.630000e+01  1.625000e+01  5.929193e-07  3.962472e-08  7.243299e-08
164  1.630000e+01  1.640000e+01  1.635000e+01  6.738589e-07  4.117019e-08  8.683786e-08
165  1.640000e+01  1.650000e+01  1.645000e+01  6.019582e-07  4.224200e-08  7.860441e-08
166  1.650000e+01  1.660000e+01  1.655000e+01  7.518960e-07  4.991484e-08  8.621846e-08
167  1.660000e+01  1.670000e+01  1.665000e+01  5.437934e-07  3.631092e-08  6.458539e-08
168  1.670000e+01  1.680000e+01  1.675000e+01  6.607927e-07  4.305678e-08  7.873076e-08
169  1.680000e+01  1.690000e+01  1.685000e+01  6.541708e-07  4.400577e-08  8.345728e-08
170  1.690000e+01  1.700000e+01  1.695000e+01  6.654136e-07  4.356954e-08  8.793442e-08
171  1.700000e+01  1.710000e+01  1.705000e+01  5.907740e-07  3.920624e-08  7.838694e-08
172  1.710000e+01  1.720000e+01  1.715000e+01  5.964164e-07  3.931081e-08  7.195827e-08
173  1.720000e+01  1.730000e+01  1.725000e+01  5.482853e-07  3.852833e-08  7.402206e-08
174  1.730000e+01  1.740000e+01  1.735000e+01  6.016824e-07  4.211810e-08  7.265991e-08
175  1.740000e+01  1.750000e+01  1.745000e+01  4.746055e-07  3.397248e-08  5.784045e-08
176  1.750000e+01  1.760000e+01  1.755000e+01  6.046636e-07  4.449243e-08  7.123424e-08
177  1.760000e+01  1.770000e+01  1.765000e+01  5.014281e-07  3.824029e-08  6.572749e-08
178  1.770000e+01  1.780000e+01  1.775000e+01  4.694858e-07  3.397321e-08  6.299442e-08
179  1.780000e+01  1.790000e+01  1.785000e+01  4.523459e-07  3.172590e-08  5.860857e-08
180  1.790000e+01  1.800000e+01  1.795000e+01  4.022370e-07  2.761867e-08  4.764944e-08
181  1.800000e+01  1.810000e+01  1.805000e+01  4.797162e-07  3.469890e-08  6.061466e-08
182  1.810000e+01  1.820000e+01  1.815000e+01  4.877703e-07  3.622253e-08  6.379193e-08
183  1.820000e+01  1.830000e+01  1.825000e+01  4.535897e-07  3.270645e-08  6.025266e-08
184  1.830000e+01  1.840000e+01  1.835000e+01  5.482607e-07  3.853868e-08  7.305317e-08
185  1.840000e+01  1.850000e+01  1.845000e+01  4.729620e-07  3.509187e-08  6.946233e-08
186  1.850000e+01  1.860000e+01  1.855000e+01  3.391991e-07  2.737098e-08  4.854643e-08
187  1.860000e+01  1.870000e+01  1.865000e+01  3.998839e-07  3.081054e-08  5.353286e-08
188  1.870000e+01  1.880000e+01  1.875000e+01  5.008346e-07  3.691687e-08  6.969846e-08
189  1.880000e+01  1.890000e+01  1.885000e+01  4.100091e-07  3.239970e-08  5.708279e-08
190  1.890000e+01  1.900000e+01  1.895000e+01  3.885220e-07  2.963946e-08  5.527180e-08
191  1.900000e+01  1.910000e+01  1.905000e+01  4.078170e-07  3.152226e-08  5.400378e-08
192  1.910000e+01  1.920000e+01  1.915000e+01  4.222463e-07  3.272307e-08  5.599253e-08
193  1.920000e+01  1.930000e+01  1.925000e+01  3.099116e-07  2.609481e-08  4.150499e-08
194  1.930000e+01  1.940000e+01  1.935000e+01  3.598826e-07  2.782624e-08  5.630893e-08
195  1.940000e+01  1.950000e+01  1.945000e+01  4.364409e-07  3.474187e-08  6.238295e-08
196  1.950000e+01  1.960000e+01  1.955000e+01  3.315848e-07  2.767876e-08  5.561853e-08
197  1.960000e+01  1.970000e+01  1.965000e+01  3.294322e-07  2.651013e-08  4.291734e-08
198  1.970000e+01  1.980000e+01  1.975000e+01  3.507674e-07  2.895108e-08  4.705093e-08
199  1.980000e+01  1.990000e+01  1.985000e+01  3.077070e-07  2.397652e-08  4.414403e-08
200  1.990000e+01  2.000000e+01  1.995000e+01  4.015630e-07  3.112480e-08  5.296034e-08
201  2.000000e+01  2.010000e+01  2.005000e+01  3.829814e-07  3.039113e-08  5.212700e-08
202  2.010000e+01  2.020000e+01  2.015000e+01  3.256879e-07  2.825928e-08  4.340692e-08
203  2.020000e+01  2.030000e+01  2.025000e+01  3.830561e-07  2.944197e-08  5.384209e-08
204  2.030000e+01  2.040000e+01  2.035000e+01  3.761120e-07  3.093989e-08  5.793561e-08
205  2.040000e+01  2.050000e+01  2.045000e+01  2.895675e-07  2.540281e-08  4.514202e-08
206  2.050000e+01  2.060000e+01  2.055000e+01  3.155642e-07  2.687542e-08  4.911768e-08
207  2.060000e+01  2.070000e+01  2.065000e+01  2.975161e-07  2.413400e-08  4.627101e-08
208  2.070000e+01  2.080000e+01  2.075000e+01  3.072537e-07  2.455987e-08  4.202867e-08
209  2.080000e+01  2.090000e+01  2.085000e+01  2.826919e-07  2.568209e-08  4.131178e-08
210  2.090000e+01  2.100000e+01  2.095000e+01  2.566741e-07  2.263219e-08  3.555355e-08
211  2.100000e+01  2.110000e+01  2.105000e+01  2.757758e-07  2.466628e-08  4.019298e-08
212  2.110000e+01  2.120000e+01  2.115000e+01  3.711671e-07  3.199140e-08  5.269286e-08
213  2.120000e+01  2.130000e+01  2.125000e+01  2.559266e-07  2.261052e-08  4.082276e-08
214  2.130000e+01  2.140000e+01  2.135000e+01  3.506119e-07  3.007416e-08  5.531122e-08
215  2.140000e+01  2.150000e+01  2.145000e+01  2.795888e-07  2.476638e-08  4.296692e-08
216  2.150000e+01  2.160000e+01  2.155000e+01  3.074882e-07  2.558556e-08  4.492665e-08
217  2.160000e+01  2.170000e+01  2.165000e+01  2.406723e-07  2.292543e-08  4.064050e-08
218  2.170000e+01  2.180000e+01  2.175000e+01  2.637342e-07  2.388206e-08  4.215951e-08
219  2.180000e+01  2.190000e+01  2.185000e+01  2.631968e-07  2.369702e-08  4.086253e-08
220  2.190000e+01  2.200000e+01  2.195000e+01  1.941132e-07  1.743474e-08  3.353545e-08
221  2.200000e+01  2.210000e+01  2.205000e+01  2.618830e-07  2.288176e-08  3.885395e-08
222  2.210000e+01  2.220000e+01  2.215000e+01  3.162086e-07  2.705750e-08  5.462604e-08
223  2.220000e+01  2.230000e+01  2.225000e+01  2.822427e-07  2.423974e-08  4.658173e-08
224  2.230000e+01  2.240000e+01  2.235000e+01  3.085793e-07  2.527228e-08  4.808500e-08
225  2.240000e+01  2.250000e+01  2.245000e+01  2.811651e-07  2.439882e-08  4.641351e-08
226  2.250000e+01  2.260000e+01  2.255000e+01  1.934763e-07  1.763014e-08  3.738147e-08
227  2.260000e+01  2.270000e+01  2.265000e+01  2.173194e-07  2.090453e-08  3.931709e-08
228  2.270000e+01  2.280000e+01  2.275000e+01  2.165340e-07  1.943853e-08  3.768780e-08
229  2.280000e+01  2.290000e+01  2.285000e+01  1.897926e-07  1.899552e-08  3.705900e-08
230  2.290000e+01  2.300000e+01  2.295000e+01  2.574425e-07  2.333260e-08  4.897300e-08
231  2.300000e+01  2.310000e+01  2.305000e+01  2.238548e-07  2.081459e-08  4.592613e-08
232  2.310000e+01  2.320000e+01  2.315000e+01  3.066537e-07  2.570439e-08  6.534621e-08
233  2.320000e+01  2.330000e+01  2.325000e+01  2.337166e-07  2.132064e-08  4.896643e-08
234  2.330000e+01  2.340000e+01  2.335000e+01  1.721859e-07  1.739231e-08  4.036230e-08
235  2.340000e+01  2.350000e+01  2.345000e+01  1.556596e-07  1.617260e-08  3.981001e-08
236  2.350000e+01  2.360000e+01  2.355000e+01  2.644157e-07  2.435820e-08  6.115520e-08
237  2.360000e+01  2.370000e+01  2.365000e+01  2.217094e-07  2.075679e-08  5.601314e-08
238  2.370000e+01  2.380000e+01  2.375000e+01  2.348835e-07  2.260960e-08  6.544376e-08
239  2.380000e+01  2.390000e+01  2.385000e+01  1.529110e-07  1.555178e-08  4.155898e-08
240  2.390000e+01  2.400000e+01  2.395000e+01  1.888539e-07  1.892523e-08  6.057506e-08
241  2.400000e+01  2.410000e+01  2.405000e+01  1.701750e-07  1.713438e-08  4.482678e-08
242  2.410000e+01  2.420000e+01  2.415000e+01  1.778916e-07  1.777383e-08  4.766616e-08
243  2.420000e+01  2.430000e+01  2.425000e+01  2.249565e-07  2.085555e-08  5.887804e-08
244  2.430000e+01  2.440000e+01  2.435000e+01  1.747534e-07  1.749185e-08  4.712302e-08
245  2.440000e+01  2.450000e+01  2.445000e+01  1.495873e-07  1.728723e-08  4.208151e-08
246  2.450000e+01  2.460000e+01  2.455000e+01  1.593541e-07  1.674748e-08  4.702670e-08
247  2.460000e+01  2.470000e+01  2.465000e+01  1.424950e-07  1.487707e-08  3.920958e-08
248  2.470000e+01  2.480000e+01  2.475000e+01  1.797133e-07  1.892411e-08  5.295771e-08
249  2.480000e+01  2.490000e+01  2.485000e+01  1.671207e-07  1.727633e-08  4.087670e-08
250  2.490000e+01  2.500000e+01  2.495000e+01  1.477928e-07  1.494651e-08  4.162981e-08
251  2.500000e+01  2.510000e+01  2.505000e+01  1.644128e-07  1.763382e-08  4.813097e-08
252  2.510000e+01  2.520000e+01  2.515000e+01  1.323566e-07  1.384545e-08  3.647167e-08
253  2.520000e+01  2.530000e+01  2.525000e+01  1.233227e-07  1.348828e-08  3.251332e-08
254  2.530000e+01  2.540000e+01  2.535000e+01  1.849124e-07  1.756804e-08  5.100660e-08
255  2.540000e+01  2.550000e+01  2.545000e+01  1.563716e-07  1.621230e-08  4.278306e-08
256  2.550000e+01  2.560000e+01  2.555000e+01  1.528460e-07  1.686032e-08  3.988171e-08
257  2.560000e+01  2.570000e+01  2.565000e+01  1.808674e-07  1.870325e-08  4.880428e-08
258  2.570000e+01  2.580000e+01  2.575000e+01  1.382059e-07  1.479729e-08  3.734117e-08
259  2.580000e+01  2.590000e+01  2.585000e+01  1.047571e-07  1.203977e-08  3.330502e-08
260  2.590000e+01  2.600000e+01  2.595000e+01  1.833403e-07  1.838565e-08  5.411389e-08
261  2.600000e+01  2.610000e+01  2.605000e+01  1.448739e-07  1.576295e-08  3.884801e-08
262  2.610000e+01  2.620000e+01  2.615000e+01  1.703958e-07  1.947440e-08  5.088099e-08
263  2.620000e+01  2.630000e+01  2.625000e+01  1.228549e-07  1.270533e-08  3.525435e-08
264  2.630000e+01  2.640000e+01  2.635000e+01  1.118422e-07  1.283838e-08  3.189895e-08
265  2.640000e+01  2.650000e+01  2.645000e+01  1.339160e-07  1.482014e-08  3.966798e-08
266  2.650000e+01  2.660000e+01  2.655000e+01  1.138058e-07  1.312313e-08  3.358939e-08
267  2.660000e+01  2.670000e+01  2.665000e+01  9.345816e-08  1.154360e-08  2.809736e-08
268  2.670000e+01  2.680000e+01  2.675000e+01  1.208636e-07  1.425109e-08  3.417468e-08
269  2.680000e+01  2.690000e+01  2.685000e+01  1.362931e-07  1.615465e-08  4.103442e-08
270  2.690000e+01  2.700000e+01  2.695000e+01  9.678573e-08  1.228538e-08  3.175738e-08
271  2.700000e+01  2.710000e+01  2.705000e+01  8.383925e-08  1.152601e-08  2.674976e-08
272  2.710000e+01  2.720000e+01  2.715000e+01  1.043371e-07  1.217721e-08  3.402975e-08
273  2.720000e+01  2.730000e+01  2.725000e+01  1.274883e-07  1.340985e-08  4.114560e-08
274  2.730000e+01  2.740000e+01  2.735000e+01  1.327790e-07  1.605718e-08  3.684595e-08
275  2.740000e+01  2.750000e+01  2.745000e+01  1.457007e-07  1.828132e-08  5.034964e-08
276  2.750000e+01  2.760000e+01  2.755000e+01  1.101250e-07  1.364422e-08  3.739218e-08
277  2.760000e+01  2.770000e+01  2.765000e+01  1.037360e-07  1.298015e-08  3.450326e-08
278  2.770000e+01  2.780000e+01  2.775000e+01  6.426416e-08  9.403926e-09  1.999130e-08
279  2.780000e+01  2.790000e+01  2.785000e+01  8.706841e-08  1.195286e-08  2.520337e-08
280  2.790000e+01  2.800000e+01  2.795000e+01  1.106841e-07  1.475998e-08  4.014206e-08
281  2.800000e+01  2.810000e+01  2.805000e+01  8.375599e-08  1.053539e-08  2.729252e-08
282  2.810000e+01  2.820000e+01  2.815000e+01  1.224592e-07  1.546628e-08  3.714013e-08
283  2.820000e+01  2.830000e+01  2.825000e+01  7.410040e-08  9.307358e-09  2.837963e-08
284  2.830000e+01  2.840000e+01  2.835000e+01  8.238052e-08  1.132988e-08  2.849791e-08
285  2.840000e+01  2.850000e+01  2.845000e+01  8.959401e-08  1.063192e-08  3.030592e-08
286  2.850000e+01  2.860000e+01  2.855000e+01  6.762505e-08  9.637552e-09  2.360511e-08
287  2.860000e+01  2.870000e+01  2.865000e+01  8.796968e-08  1.169082e-08  3.227026e-08
288  2.870000e+01  2.880000e+01  2.875000e+01  8.373981e-08  1.095559e-08  3.170325e-08
289  2.880000e+01  2.890000e+01  2.885000e+01  8.321018e-08  1.133500e-08  3.046376e-08
290  2.890000e+01  2.900000e+01  2.895000e+01  7.256217e-08  1.061947e-08  2.127889e-08
291  2.900000e+01  2.910000e+01  2.905000e+01  7.012899e-08  8.935106e-09  2.333719e-08
292  2.910000e+01  2.920000e+01  2.915000e+01  7.794279e-08  1.112651e-08  2.487026e-08
293  2.920000e+01  2.930000e+01  2.925000e+01  4.592994e-08  6.060454e-09  1.721814e-08
294  2.930000e+01  2.940000e+01  2.935000e+01  8.437246e-08  1.125312e-08  2.888327e-08
295  2.940000e+01  2.950000e+01  2.945000e+01  7.618915e-08  1.043477e-08  2.872656e-08
296  2.950000e+01  2.960000e+01  2.955000e+01  5.509672e-08  8.364956e-09  2.165539e-08
297  2.960000e+01  2.970000e+01  2.965000e+01  8.970261e-08  1.101003e-08  3.540136e-08
298  2.970000e+01  2.980000e+01  2.975000e+01  5.990723e-08  9.025947e-09  2.060693e-08
299  2.980000e+01  2.990000e+01  2.985000e+01  7.014060e-08  1.020386e-08  2.132577e-08
300  2.990000e+01  3.000000e+01  2.995000e+01  4.950451e-08  7.039743e-09  1.839119e-08
301  3.000000e+01  3.010000e+01  3.005000e+01  7.498063e-08  1.059419e-08  3.250971e-08
302  3.010000e+01  3.020000e+01  3.015000e+01  5.637627e-08  8.656072e-09  1.995053e-08
303  3.020000e+01  3.030000e+01  3.025000e+01  6.632655e-08  9.510129e-09  2.088456e-08
304  3.030000e+01  3.040000e+01  3.035000e+01  5.001806e-08  8.296061e-09  1.942099e-08
305  3.040000e+01  3.050000e+01  3.045000e+01  7.258021e-08  1.052130e-08  2.494312e-08
306  3.050000e+01  3.060000e+01  3.055000e+01  9.746722e-08  1.437737e-08  3.470235e-08
307  3.060000e+01  3.070000e+01  3.065000e+01  8.341785e-08  1.241899e-08  3.620966e-08
308  3.070000e+01  3.080000e+01  3.075000e+01  8.770430e-08  1.238356e-08  3.202197e-08
309  3.080000e+01  3.090000e+01  3.085000e+01  4.456339e-08  6.048311e-09  1.899763e-08
310  3.090000e+01  3.100000e+01  3.095000e+01  5.952399e-08  9.190335e-09  2.475325e-08
311  3.100000e+01  3.110000e+01  3.105000e+01  7.259100e-08  1.054724e-08  2.766421e-08
312  3.110000e+01  3.120000e+01  3.115000e+01  4.773912e-08  8.252587e-09  1.742204e-08
313  3.120000e+01  3.130000e+01  3.125000e+01  6.451153e-08  9.040292e-09  2.601299e-08
314  3.130000e+01  3.140000e+01  3.135000e+01  3.656177e-08  6.867571e-09  1.541072e-08
315  3.140000e+01  3.150000e+01  3.145000e+01  5.555354e-08  8.943135e-09  2.285336e-08
316  3.150000e+01  3.160000e+01  3.155000e+01  4.479385e-08  6.592608e-09  1.837422e-08
317  3.160000e+01  3.170000e+01  3.165000e+01  5.993757e-08  9.717035e-09  2.356035e-08
318  3.170000e+01  3.180000e+01  3.175000e+01  7.761930e-08  1.100982e-08  2.437503e-08
319  3.180000e+01  3.190000e+01  3.185000e+01  6.634837e-08  9.834455e-09  2.091564e-08
320  3.190000e+01  3.200000e+01  3.195000e+01  4.363104e-08  6.918639e-09  1.622873e-08
321  3.200000e+01  3.210000e+01  3.205000e+01  7.579565e-08  1.101624e-08  2.522802e-08
322  3.210000e+01  3.220000e+01  3.215000e+01  4.213591e-08  7.311982e-09  1.502489e-08
323  3.220000e+01  3.230000e+01  3.225000e+01  7.690633e-08  1.140909e-08  2.968041e-08
324  3.230000e+01  3.240000e+01  3.235000e+01  4.789575e-08  8.189639e-09  1.805124e-08
325  3.240000e+01  3.250000e+01  3.245000e+01  6.818578e-08  1.061646e-08  2.383811e-08
326  3.250000e+01  3.260000e+01  3.255000e+01  8.814553e-08  1.348100e-08  2.996466e-08
327  3.260000e+01  3.270000e+01  3.265000e+01  5.938664e-08  9.808980e-09  2.535767e-08
328  3.270000e+01  3.280000e+01  3.275000e+01  4.841972e-08  7.346764e-09  1.725714e-08
329  3.280000e+01  3.290000e+01  3.285000e+01  6.646311e-08  1.070267e-08  2.725579e-08
330  3.290000e+01  3.300000e+01  3.295000e+01  3.425501e-08  6.077841e-09  1.466026e-08
331  3.300000e+01  3.310000e+01  3.305000e+01  3.601450e-08  6.286083e-09  1.702084e-08
332  3.310000e+01  3.320000e+01  3.315000e+01  5.606533e-08  9.496227e-09  2.199581e-08
333  3.320000e+01  3.330000e+01  3.325000e+01  3.743715e-08  6.654836e-09  1.739309e-08
334  3.330000e+01  3.340000e+01  3.335000e+01  4.064983e-08  6.768499e-09  1.641746e-08
335  3.340000e+01  3.350000e+01  3.345000e+01  3.353575e-08  6.233381e-09  1.193575e-08
336  3.350000e+01  3.360000e+01  3.355000e+01  3.525214e-08  5.775838e-09  1.341756e-08
337  3.360000e+01  3.370000e+01  3.365000e+01  3.618212e-08  7.323320e-09  1.286931e-08
338  3.370000e+01  3.380000e+01  3.375000e+01  2.745442e-08  5.438279e-09  1.422510e-08
339  3.380000e+01  3.390000e+01  3.385000e+01  2.775420e-08  5.013742e-09  9.091573e-09
340  3.390000e+01  3.400000e+01  3.395000e+01  3.523048e-08  5.628969e-09  1.332772e-08
341  3.400000e+01  3.410000e+01  3.405000e+01  3.497902e-08  7.067306e-09  1.062394e-08
342  3.410000e+01  3.420000e+01  3.415000e+01  1.677016e-08  3.350043e-09  6.879700e-09
343  3.420000e+01  3.430000e+01  3.425000e+01  3.775778e-08  7.007569e-09  1.451693e-08
344  3.430000e+01  3.440000e+01  3.435000e+01  4.265279e-08  8.351067e-09  1.252262e-08
345  3.440000e+01  3.450000e+01  3.445000e+01  5.780540e-08  1.011848e-08  1.893091e-08
346  3.450000e+01  3.460000e+01  3.455000e+01  4.336726e-08  8.094159e-09  1.621527e-08
347  3.460000e+01  3.470000e+01  3.465000e+01  4.531456e-08  7.751647e-09  1.471303e-08
348  3.470000e+01  3.480000e+01  3.475000e+01  3.559549e-08  6.054086e-09  1.140345e-08
349  3.480000e+01  3.490000e+01  3.485000e+01  5.575398e-08  9.824541e-09  2.088017e-08
350  3.490000e+01  3.500000e+01  3.495000e+01  4.021428e-08  7.555800e-09  1.203842e-08
351  3.500000e+01  3.510000e+01  3.505000e+01  4.042829e-08  8.052901e-09  1.470952e-08
352  3.510000e+01  3.520000e+01  3.515000e+01  3.229480e-08  6.527466e-09  1.208169e-08
353  3.520000e+01  3.530000e+01  3.525000e+01  1.929161e-08  4.090480e-09  6.466991e-09
354  3.530000e+01  3.540000e+01  3.535000e+01  4.562963e-08  6.927643e-09  1.474251e-08
355  3.540000e+01  3.550000e+01  3.545000e+01  2.945000e-08  6.480391e-09  1.030044e-08
356  3.550000e+01  3.560000e+01  3.555000e+01  2.949207e-08  6.450727e-09  9.704730e-09
357  3.560000e+01  3.570000e+01  3.565000e+01  2.067360e-08  4.648656e-09  7.557781e-09
358  3.570000e+01  3.580000e+01  3.575000e+01  3.264198e-08  6.939585e-09  1.323314e-08
359  3.580000e+01  3.590000e+01  3.585000e+01  2.839770e-08  5.773167e-09  1.166776e-08
360  3.590000e+01  3.600000e+01  3.595000e+01  2.080379e-08  4.171999e-09  6.891989e-09
361  3.600000e+01  3.610000e+01  3.605000e+01  3.504859e-08  7.106896e-09  1.329513e-08
362  3.610000e+01  3.620000e+01  3.615000e+01  2.661561e-08  5.489481e-09  8.719883e-09
363  3.620000e+01  3.630000e+01  3.625000e+01  3.384454e-08  6.579068e-09  1.077911e-08
364  3.630000e+01  3.640000e+01  3.635000e+01  1.878827e-08  4.049785e-09  7.275145e-09
365  3.640000e+01  3.650000e+01  3.645000e+01  1.760946e-08  4.104700e-09  5.829815e-09
366  3.650000e+01  3.660000e+01  3.655000e+01  1.984953e-08  4.184802e-09  5.889550e-09
367  3.660000e+01  3.670000e+01  3.665000e+01  1.972445e-08  4.094290e-09  7.238004e-09
368  3.670000e+01  3.680000e+01  3.675000e+01  2.755511e-08  5.733367e-09  9.147481e-09
369  3.680000e+01  3.690000e+01  3.685000e+01  1.172791e-08  2.378153e-09  4.978177e-09
370  3.690000e+01  3.700000e+01  3.695000e+01  1.753194e-08  4.665521e-09  7.253054e-09
371  3.700000e+01  3.710000e+01  3.705000e+01  1.819647e-08  4.120084e-09  6.212483e-09
372  3.710000e+01  3.720000e+01  3.715000e+01  4.574677e-08  9.052441e-09  1.541297e-08
373  3.720000e+01  3.730000e+01  3.725000e+01  2.540583e-08  6.009499e-09  8.936670e-09
374  3.730000e+01  3.740000e+01  3.735000e+01  1.189790e-08  2.755063e-09  4.534259e-09
375  3.740000e+01  3.750000e+01  3.745000e+01  3.054384e-08  6.902109e-09  1.058236e-08
376  3.750000e+01  3.760000e+01  3.755000e+01  1.767661e-08  4.844550e-09  6.866897e-09
377  3.760000e+01  3.770000e+01  3.765000e+01  3.757259e-08  8.074076e-09  1.381135e-08
378  3.770000e+01  3.780000e+01  3.775000e+01  2.126743e-08  5.567682e-09  7.995567e-09
379  3.780000e+01  3.790000e+01  3.785000e+01  3.024217e-08  5.760508e-09  9.049376e-09
380  3.790000e+01  3.800000e+01  3.795000e+01  1.497325e-08  3.390092e-09  6.394874e-09
381  3.800000e+01  3.810000e+01  3.805000e+01  1.816848e-08  4.225950e-09  5.926857e-09
382  3.810000e+01  3.820000e+01  3.815000e+01  1.022089e-08  2.471998e-09  4.439634e-09
383  3.820000e+01  3.830000e+01  3.825000e+01  2.103036e-08  4.813241e-09  8.119644e-09
384  3.830000e+01  3.840000e+01  3.835000e+01  3.738343e-08  7.030121e-09  1.281051e-08
385  3.840000e+01  3.850000e+01  3.845000e+01  1.651959e-08  3.627489e-09  5.963656e-09
386  3.850000e+01  3.860000e+01  3.855000e+01  2.196927e-08  5.472979e-09  8.777472e-09
387  3.860000e+01  3.870000e+01  3.865000e+01  1.156156e-08  2.889812e-09  4.667666e-09
388  3.870000e+01  3.880000e+01  3.875000e+01  1.724140e-08  5.395751e-09  1.080912e-08
389  3.880000e+01  3.890000e+01  3.885000e+01  2.367447e-08  5.753112e-09  8.062500e-09
390  3.890000e+01  3.900000e+01  3.895000e+01  1.954446e-08  4.716006e-09  7.172786e-09
391  3.900000e+01  3.910000e+01  3.905000e+01  1.204357e-08  3.081887e-09  5.100641e-09
392  3.910000e+01  3.920000e+01  3.915000e+01  1.562591e-08  3.510534e-09  5.603258e-09
393  3.920000e+01  3.930000e+01  3.925000e+01  2.723767e-08  7.309109e-09  1.376448e-08
394  3.930000e+01  3.940000e+01  3.935000e+01  1.451182e-08  3.764255e-09  5.486570e-09
395  3.940000e+01  3.950000e+01  3.945000e+01  2.005169e-08  5.912272e-09  9.757145e-09
396  3.950000e+01  3.960000e+01  3.955000e+01  6.400703e-09  1.833690e-09  2.511063e-09
397  3.960000e+01  3.970000e+01  3.965000e+01  9.185535e-09  2.377330e-09  3.552390e-09
398  3.970000e+01  3.980000e+01  3.975000e+01  8.983894e-09  2.283442e-09  4.005101e-09
399  3.980000e+01  3.990000e+01  3.985000e+01  9.965914e-09  2.736176e-09  4.535365e-09
400  3.990000e+01  4.000000e+01  3.995000e+01  1.511414e-08  3.851061e-09  6.720063e-09
401  4.000000e+01  4.010000e+01  4.005000e+01  2.259753e-08  5.481917e-09  8.704070e-09
402  4.010000e+01  4.020000e+01  4.015000e+01  1.526827e-08  3.589719e-09  6.801426e-09
403  4.020000e+01  4.030000e+01  4.025000e+01  1.354773e-08  3.482424e-09  6.308485e-09
404  4.030000e+01  4.040000e+01  4.035000e+01  1.260560e-08  3.304795e-09  5.436598e-09
405  4.040000e+01  4.050000e+01  4.045000e+01  2.546963e-08  5.835538e-09  9.240167e-09
406  4.050000e+01  4.060000e+01  4.055000e+01  5.633980e-09  1.680693e-09  2.616680e-09
407  4.060000e+01  4.070000e+01  4.065000e+01  1.129265e-08  2.811121e-09  4.278031e-09
408  4.070000e+01  4.080000e+01  4.075000e+01  2.055323e-08  4.861000e-09  8.546482e-09
409  4.080000e+01  4.090000e+01  4.085000e+01  1.160099e-08  2.739944e-09  5.847467e-09
410  4.090000e+01  4.100000e+01  4.095000e+01  7.333036e-09  2.260582e-09  3.006929e-09
411  4.100000e+01  4.110000e+01  4.105000e+01  7.308087e-09  2.254164e-09  3.234497e-09
412  4.110000e+01  4.120000e+01  4.115000e+01  1.071005e-08  3.655187e-09  5.064244e-09
413  4.120000e+01  4.130000e+01  4.125000e+01  8.330022e-09  1.869639e-09  3.848660e-09
414  4.130000e+01  4.140000e+01  4.135000e+01  9.578509e-09  3.535094e-09  4.670703e-09
415  4.140000e+01  4.150000e+01  4.145000e+01  8.939939e-09  3.297862e-09  5.074808e-09
416  4.150000e+01  4.160000e+01  4.155000e+01  1.532482e-08  4.516617e-09  7.682694e-09
417  4.160000e+01  4.170000e+01  4.165000e+01  4.706587e-09  1.466709e-09  2.115322e-09
418  4.170000e+01  4.180000e+01  4.175000e+01  9.846952e-09  3.783625e-09  4.908976e-09
419  4.180000e+01  4.190000e+01  4.185000e+01  9.599989e-09  2.718126e-09  4.492483e-09
420  4.190000e+01  4.200000e+01  4.195000e+01  7.203395e-09  2.202275e-09  3.676332e-09
421  4.200000e+01  4.210000e+01  4.205000e+01  1.237929e-08  3.668084e-09  4.907748e-09
422  4.210000e+01  4.220000e+01  4.215000e+01  1.649689e-08  5.102934e-09  8.309095e-09
423  4.220000e+01  4.230000e+01  4.225000e+01  8.842365e-09  2.597609e-09  4.297390e-09
424  4.230000e+01  4.240000e+01  4.235000e+01  1.171535e-08  3.058143e-09  5.641130e-09
425  4.240000e+01  4.250000e+01  4.245000e+01  5.647251e-09  1.707517e-09  2.471298e-09
426  4.250000e+01  4.260000e+01  4.255000e+01  8.720098e-09  2.735075e-09  4.106093e-09
427  4.260000e+01  4.270000e+01  4.265000e+01  7.634572e-09  2.690734e-09  4.183676e-09
428  4.270000e+01  4.280000e+01  4.275000e+01  9.866573e-09  2.796665e-09  4.214572e-09
429  4.280000e+01  4.290000e+01  4.285000e+01  1.620634e-08  4.089842e-09  7.623327e-09
430  4.290000e+01  4.300000e+01  4.295000e+01  8.971395e-09  2.505817e-09  4.218172e-09
431  4.300000e+01  4.310000e+01  4.305000e+01  1.221944e-08  3.259576e-09  6.247325e-09
432  4.310000e+01  4.320000e+01  4.315000e+01  1.131857e-08  3.483453e-09  5.449756e-09
433  4.320000e+01  4.330000e+01  4.325000e+01  1.327135e-08  3.893767e-09  5.478155e-09
434  4.330000e+01  4.340000e+01  4.335000e+01  1.245167e-08  3.526858e-09  5.549501e-09
435  4.340000e+01  4.350000e+01  4.345000e+01  5.000112e-09  1.791872e-09  2.935942e-09
436  4.350000e+01  4.360000e+01  4.355000e+01  1.077173e-08  3.505484e-09  5.068896e-09
437  4.360000e+01  4.370000e+01  4.365000e+01  1.122682e-08  3.190274e-09  6.524577e-09
438  4.370000e+01  4.380000e+01  4.375000e+01  9.194552e-09  2.649486e-09  4.610914e-09
439  4.380000e+01  4.390000e+01  4.385000e+01  4.872675e-09  1.672777e-09  2.279097e-09
440  4.390000e+01  4.400000e+01  4.395000e+01  7.606845e-09  2.170048e-09  4.051213e-09
441  4.400000e+01  4.410000e+01  4.405000e+01  1.039746e-08  3.415114e-09  5.302790e-09
442  4.410000e+01  4.420000e+01  4.415000e+01  3.660157e-09  1.264008e-09  2.004234e-09
443  4.420000e+01  4.430000e+01  4.425000e+01  1.651899e-08  4.844875e-09  9.338470e-09
444  4.430000e+01  4.440000e+01  4.435000e+01  6.060498e-09  2.087325e-09  2.647081e-09
445  4.440000e+01  4.450000e+01  4.445000e+01  1.238005e-08  3.531425e-09  8.175910e-09
446  4.450000e+01  4.460000e+01  4.455000e+01  7.168402e-09  2.414886e-09  3.348084e-09
447  4.460000e+01  4.470000e+01  4.465000e+01  4.486716e-09  1.371391e-09  2.321347e-09
448  4.470000e+01  4.480000e+01  4.475000e+01  7.707181e-09  2.369720e-09  3.474275e-09
449  4.480000e+01  4.490000e+01  4.485000e+01  5.670523e-09  1.748070e-09  2.897205e-09
450  4.490000e+01  4.500000e+01  4.495000e+01  1.368683e-08  4.207717e-09  7.284144e-09
451  4.500000e+01  4.510000e+01  4.505000e+01  8.933146e-09  2.728355e-09  4.872880e-09
452  4.510000e+01  4.520000e+01  4.515000e+01  2.840452e-09  1.451267e-09  1.753639e-09
453  4.520000e+01  4.530000e+01  4.525000e+01  7.234892e-09  2.984768e-09  5.681669e-09
454  4.530000e+01  4.540000e+01  4.535000e+01  7.382424e-09  2.107605e-09  3.813881e-09
455  4.540000e+01  4.550000e+01  4.545000e+01  8.929460e-09  2.582734e-09  3.834568e-09
456  4.550000e+01  4.560000e+01  4.555000e+01  6.082187e-09  2.762130e-09  3.925738e-09
457  4.560000e+01  4.570000e+01  4.565000e+01  2.882275e-09  1.040258e-09  1.600798e-09
458  4.570000e+01  4.580000e+01  4.575000e+01  1.245783e-08  4.560886e-09  6.489122e-09
459  4.580000e+01  4.590000e+01  4.585000e+01  7.910053e-09  2.222158e-09  3.940686e-09
460  4.590000e+01  4.600000e+01  4.595000e+01  5.772654e-09  2.128063e-09  2.808926e-09
461  4.600000e+01  4.610000e+01  4.605000e+01  3.482898e-09  1.332925e-09  2.287312e-09
462  4.610000e+01  4.620000e+01  4.615000e+01  3.204351e-09  1.170890e-09  1.749687e-09
463  4.620000e+01  4.630000e+01  4.625000e+01  1.431101e-09  8.831266e-10  1.996672e-09
464  4.630000e+01  4.640000e+01  4.635000e+01  8.123018e-09  3.368089e-09  3.921101e-09
465  4.640000e+01  4.650000e+01  4.645000e+01  4.939766e-09  1.730795e-09  2.427625e-09
466  4.650000e+01  4.660000e+01  4.655000e+01  5.589471e-09  2.174042e-09  3.359523e-09
467  4.660000e+01  4.670000e+01  4.665000e+01  2.233979e-09  8.776328e-10  1.262437e-09
468  4.670000e+01  4.680000e+01  4.675000e+01  3.804019e-09  1.307045e-09  2.076704e-09
469  4.680000e+01  4.690000e+01  4.685000e+01  1.016099e-08  3.885418e-09  5.422227e-09
470  4.690000e+01  4.700000e+01  4.695000e+01  6.074245e-09  1.962476e-09  3.228571e-09
471  4.700000e+01  4.710000e+01  4.705000e+01  6.459676e-09  2.282801e-09  3.314598e-09
472  4.710000e+01  4.720000e+01  4.715000e+01  2.635777e-09  9.803184e-10  1.448281e-09
473  4.720000e+01  4.730000e+01  4.725000e+01  9.057538e-09  2.489576e-09  3.992425e-09
474  4.730000e+01  4.740000e+01  4.735000e+01  7.505587e-09  2.811756e-09  4.485507e-09
475  4.740000e+01  4.750000e+01  4.745000e+01  7.583536e-09  2.619346e-09  4.152110e-09
476  4.750000e+01  4.760000e+01  4.755000e+01  7.470048e-09  3.556604e-09  4.552349e-09
477  4.760000e+01  4.770000e+01  4.765000e+01  3.550506e-09  1.471672e-09  2.012293e-09
478  4.770000e+01  4.780000e+01  4.775000e+01  8.073132e-09  3.665376e-09  5.065833e-09
479  4.780000e+01  4.790000e+01  4.785000e+01  7.533977e-09  2.897852e-09  4.618482e-09
480  4.790000e+01  4.800000e+01  4.795000e+01  7.712841e-09  2.802616e-09  3.819952e-09
481  4.800000e+01  4.810000e+01  4.805000e+01  6.580173e-09  2.407672e-09  3.392770e-09
482  4.810000e+01  4.820000e+01  4.815000e+01  3.900919e-09  1.681949e-09  2.565653e-09
483  4.820000e+01  4.830000e+01  4.825000e+01  6.016719e-09  2.724762e-09  3.749633e-09
484  4.830000e+01  4.840000e+01  4.835000e+01  0.000000e+00  0.000000e+00  0.000000e+00
485  4.840000e+01  4.850000e+01  4.845000e+01  4.556468e-09  1.747245e-09  2.442726e-09
486  4.850000e+01  4.860000e+01  4.855000e+01  3.163775e-09  1.680451e-09  2.301812e-09
487  4.860000e+01  4.870000e+01  4.865000e+01  6.439209e-10  6.485698e-10  7.484913e-10
488  4.870000e+01  4.880000e+01  4.875000e+01  4.172859e-09  1.653952e-09  2.313105e-09
489  4.880000e+01  4.890000e+01  4.885000e+01  2.026275e-08  8.046334e-09  9.931490e-09
490  4.890000e+01  4.900000e+01  4.895000e+01  1.340714e-09  6.043407e-10  7.773596e-10
491  4.900000e+01  4.910000e+01  4.905000e+01  5.176904e-09  2.030819e-09  3.306176e-09
492  4.910000e+01  4.920000e+01  4.915000e+01  5.123258e-09  2.010637e-09  2.822559e-09
493  4.920000e+01  4.930000e+01  4.925000e+01  1.101019e-09  4.891228e-10  6.826629e-10
494  4.930000e+01  4.940000e+01  4.935000e+01  6.311048e-09  2.854958e-09  4.981811e-09
495  4.940000e+01  4.950000e+01  4.945000e+01  2.767748e-09  1.015547e-09  1.525207e-09
496  4.950000e+01  4.960000e+01  4.955000e+01  8.759195e-09  3.530208e-09  4.612295e-09
497  4.960000e+01  4.970000e+01  4.965000e+01  4.466959e-09  2.022710e-09  3.141884e-09
498  4.970000e+01  4.980000e+01  4.975000e+01  2.793870e-09  1.294861e-09  2.062920e-09
499  4.980000e+01  4.990000e+01  4.985000e+01  6.897360e-09  2.129667e-09  3.745250e-09
500  4.990000e+01  5.000000e+01  4.995000e+01  7.089338e-09  2.541183e-09  3.911649e-09
501  5.000000e+01  5.010000e+01  5.005000e+01  2.024722e-09  6.621043e-10  1.057631e-09
502  5.010000e+01  5.020000e+01  5.015000e+01  4.292503e-09  1.935094e-09  2.797003e-09
503  5.020000e+01  5.030000e+01  5.025000e+01  1.410318e-08  4.494314e-09  7.088030e-09
504  5.030000e+01  5.040000e+01  5.035000e+01  1.925001e-09  1.379394e-09  1.628171e-09
505  5.040000e+01  5.050000e+01  5.045000e+01  1.545488e-09  9.039814e-10  1.162367e-09
506  5.050000e+01  5.060000e+01  5.055000e+01  2.158555e-09  1.257987e-09  1.487510e-09
507  5.060000e+01  5.070000e+01  5.065000e+01  1.190597e-09  7.638327e-10  1.041969e-09
508  5.070000e+01  5.080000e+01  5.075000e+01  6.773527e-10  6.826124e-10  7.922737e-10
509  5.080000e+01  5.090000e+01  5.085000e+01  7.946741e-10  4.641081e-10  6.044305e-10
510  5.090000e+01  5.100000e+01  5.095000e+01  6.255189e-09  3.690670e-09  4.736128e-09
511  5.100000e+01  5.110000e+01  5.105000e+01  4.272132e-09  1.950061e-09  2.502711e-09
512  5.110000e+01  5.120000e+01  5.115000e+01  2.560179e-09  1.384045e-09  1.732673e-09
513  5.120000e+01  5.130000e+01  5.125000e+01  5.983693e-09  2.295720e-09  4.200278e-09
514  5.130000e+01  5.140000e+01  5.135000e+01  9.713727e-09  4.899102e-09  7.349367e-09
515  5.140000e+01  5.150000e+01  5.145000e+01  1.601226e-09  6.184824e-10  9.098731e-10
516  5.150000e+01  5.160000e+01  5.155000e+01  2.203148e-09  2.219215e-09  2.428818e-09
517  5.160000e+01  5.170000e+01  5.165000e+01  1.161241e-09  8.298006e-10  1.233532e-09
518  5.170000e+01  5.180000e+01  5.175000e+01  3.300984e-09  1.753453e-09  2.436057e-09
519  5.180000e+01  5.190000e+01  5.185000e+01  4.962053e-09  2.103838e-09  2.985481e-09
520  5.190000e+01  5.200000e+01  5.195000e+01  4.341602e-09  2.538775e-09  3.356844e-09
521  5.200000e+01  5.210000e+01  5.205000e+01  7.398959e-09  3.379781e-09  4.407443e-09
522  5.210000e+01  5.220000e+01  5.215000e+01  4.230357e-09  2.137368e-09  2.854652e-09
523  5.220000e+01  5.230000e+01  5.225000e+01  3.649679e-09  1.924279e-09  2.453472e-09
524  5.230000e+01  5.240000e+01  5.235000e+01  0.000000e+00  0.000000e+00  0.000000e+00
525  5.240000e+01  5.250000e+01  5.245000e+01  2.632787e-09  1.220180e-09  1.707362e-09
526  5.250000e+01  5.260000e+01  5.255000e+01  3.705285e-09  2.181357e-09  2.707398e-09
527  5.260000e+01  5.270000e+01  5.265000e+01  6.616157e-10  4.738300e-10  5.571484e-10
528  5.270000e+01  5.280000e+01  5.275000e+01  5.541574e-09  2.112040e-09  4.389505e-09
529  5.280000e+01  5.290000e+01  5.285000e+01  5.287160e-09  1.433164e-09  2.654300e-09
530  5.290000e+01  5.300000e+01  5.295000e+01  7.414639e-09  3.869635e-09  5.407424e-09
531  5.300000e+01  5.310000e+01  5.305000e+01  1.075756e-08  3.278045e-09  5.302889e-09
532  5.310000e+01  5.320000e+01  5.315000e+01  4.588045e-09  2.410514e-09  3.571365e-09
533  5.320000e+01  5.330000e+01  5.325000e+01  4.332933e-09  2.232281e-09  3.195290e-09
534  5.330000e+01  5.340000e+01  5.335000e+01  1.676395e-09  9.921808e-10  1.201636e-09
535  5.340000e+01  5.350000e+01  5.345000e+01  0.000000e+00  0.000000e+00  0.000000e+00
536  5.350000e+01  5.360000e+01  5.355000e+01  0.000000e+00  0.000000e+00  0.000000e+00
537  5.360000e+01  5.370000e+01  5.365000e+01  5.136589e-09  1.925616e-09  2.893754e-09
538  5.370000e+01  5.380000e+01  5.375000e+01  4.549525e-09  2.324094e-09  3.676161e-09
539  5.380000e+01  5.390000e+01  5.385000e+01  7.920478e-09  3.025314e-09  4.873367e-09
540  5.390000e+01  5.400000e+01  5.395000e+01  2.266006e-09  1.068534e-09  1.453919e-09
541  5.400000e+01  5.410000e+01  5.405000e+01  2.361979e-09  1.066883e-09  1.425137e-09
542  5.410000e+01  5.420000e+01  5.415000e+01  2.281400e-09  1.422116e-09  1.717397e-09
543  5.420000e+01  5.430000e+01  5.425000e+01  4.690406e-09  2.405083e-09  3.170694e-09
544  5.430000e+01  5.440000e+01  5.435000e+01  5.798626e-09  2.626500e-09  3.587663e-09
545  5.440000e+01  5.450000e+01  5.445000e+01  9.516988e-10  9.586034e-10  1.101472e-09
546  5.450000e+01  5.460000e+01  5.455000e+01  3.715267e-09  1.193286e-09  1.846610e-09
547  5.460000e+01  5.470000e+01  5.465000e+01  0.000000e+00  0.000000e+00  0.000000e+00
548  5.470000e+01  5.480000e+01  5.475000e+01  5.946027e-09  2.448507e-09  3.542780e-09
549  5.480000e+01  5.490000e+01  5.485000e+01  4.546497e-09  2.325664e-09  3.324876e-09
550  5.490000e+01  5.500000e+01  5.495000e+01  2.478427e-09  1.069410e-09  1.490783e-09
551  5.500000e+01  5.510000e+01  5.505000e+01  0.000000e+00  0.000000e+00  0.000000e+00
552  5.510000e+01  5.520000e+01  5.515000e+01  7.951591e-09  4.868420e-09  5.836868e-09
553  5.520000e+01  5.530000e+01  5.525000e+01  0.000000e+00  0.000000e+00  0.000000e+00
554  5.530000e+01  5.540000e+01  5.535000e+01  3.003208e-09  1.746825e-09  2.546764e-09
555  5.540000e+01  5.550000e+01  5.545000e+01  1.054233e-09  1.061774e-09  1.234681e-09
556  5.550000e+01  5.560000e+01  5.555000e+01  6.996961e-09  2.671128e-09  4.292192e-09
557  5.560000e+01  5.570000e+01  5.565000e+01  7.602494e-10  7.661095e-10  9.037207e-10
558  5.570000e+01  5.580000e+01  5.575000e+01  5.181767e-09  2.683779e-09  3.587221e-09
559  5.580000e+01  5.590000e+01  5.585000e+01  7.135240e-10  5.124215e-10  6.020344e-10
560  5.590000e+01  5.600000e+01  5.595000e+01  0.000000e+00  0.000000e+00  0.000000e+00
561  5.600000e+01  5.610000e+01  5.605000e+01  5.057784e-09  2.083487e-09  4.068369e-09
562  5.610000e+01  5.620000e+01  5.615000e+01  3.574556e-09  1.802613e-09  2.446599e-09
563  5.620000e+01  5.630000e+01  5.625000e+01  8.914825e-10  5.191107e-10  8.904068e-10
564  5.630000e+01  5.640000e+01  5.635000e+01  5.488458e-09  2.492795e-09  3.462744e-09
565  5.640000e+01  5.650000e+01  5.645000e+01  1.006332e-09  6.617426e-10  8.084321e-10
566  5.650000e+01  5.660000e+01  5.655000e+01  3.099692e-09  2.207455e-09  2.920336e-09
567  5.660000e+01  5.670000e+01  5.665000e+01  3.540440e-09  2.523493e-09  3.226796e-09
568  5.670000e+01  5.680000e+01  5.675000e+01  6.859275e-10  6.917152e-10  9.251096e-10
569  5.680000e+01  5.690000e+01  5.685000e+01  2.521207e-09  1.467713e-09  1.856684e-09
570  5.690000e+01  5.700000e+01  5.695000e+01  2.486417e-09  1.771817e-09  2.453812e-09
571  5.700000e+01  5.710000e+01  5.705000e+01  7.082473e-09  3.680673e-09  5.869579e-09
572  5.710000e+01  5.720000e+01  5.715000e+01  0.000000e+00  0.000000e+00  0.000000e+00
573  5.720000e+01  5.730000e+01  5.725000e+01  0.000000e+00  0.000000e+00  0.000000e+00
574  5.730000e+01  5.740000e+01  5.735000e+01  6.637355e-09  3.870403e-09  5.681740e-09
575  5.740000e+01  5.750000e+01  5.745000e+01  0.000000e+00  0.000000e+00  0.000000e+00
576  5.750000e+01  5.760000e+01  5.755000e+01  4.666962e-09  2.467759e-09  3.498252e-09
577  5.760000e+01  5.770000e+01  5.765000e+01  0.000000e+00  0.000000e+00  0.000000e+00
578  5.770000e+01  5.780000e+01  5.775000e+01  5.114308e-09  3.641996e-09  4.808512e-09
579  5.780000e+01  5.790000e+01  5.785000e+01  0.000000e+00  0.000000e+00  0.000000e+00
580  5.790000e+01  5.800000e+01  5.795000e+01  6.393669e-10  6.441128e-10  7.400332e-10
581  5.800000e+01  5.810000e+01  5.805000e+01  1.006754e-08  4.146156e-09  7.152337e-09
582  5.810000e+01  5.820000e+01  5.815000e+01  0.000000e+00  0.000000e+00  0.000000e+00
583  5.820000e+01  5.830000e+01  5.825000e+01  1.368419e-08  9.567556e-09  1.334652e-08
584  5.830000e+01  5.840000e+01  5.835000e+01  0.000000e+00  0.000000e+00  0.000000e+00
585  5.840000e+01  5.850000e+01  5.845000e+01  1.203125e-09  8.585592e-10  1.180648e-09
586  5.850000e+01  5.860000e+01  5.855000e+01  3.939520e-09  2.296778e-09  3.226654e-09
587  5.860000e+01  5.870000e+01  5.865000e+01  3.249197e-09  2.318858e-09  4.060602e-09
588  5.870000e+01  5.880000e+01  5.875000e+01  1.738101e-09  1.027459e-09  1.383410e-09
589  5.880000e+01  5.890000e+01  5.885000e+01  1.929546e-09  1.943305e-09  2.275814e-09
590  5.890000e+01  5.900000e+01  5.895000e+01  2.504209e-09  1.784196e-09  2.271443e-09
591  5.900000e+01  5.910000e+01  5.905000e+01  3.212075e-09  1.363005e-09  2.057562e-09
592  5.910000e+01  5.920000e+01  5.915000e+01  2.676607e-09  1.348774e-09  2.069845e-09
593  5.920000e+01  5.930000e+01  5.925000e+01  3.218533e-10  3.240052e-10  5.108139e-10
594  5.930000e+01  5.940000e+01  5.935000e+01  8.412367e-09  4.237417e-09  6.361984e-09
595  5.940000e+01  5.950000e+01  5.945000e+01  0.000000e+00  0.000000e+00  0.000000e+00
596  5.950000e+01  5.960000e+01  5.955000e+01  7.981516e-10  8.041680e-10  1.035547e-09
597  5.960000e+01  5.970000e+01  5.965000e+01  0.000000e+00  0.000000e+00  0.000000e+00
598  5.970000e+01  5.980000e+01  5.975000e+01  1.996066e-09  1.421703e-09  1.868214e-09
599  5.980000e+01  5.990000e+01  5.985000e+01  4.825234e-09  3.439571e-09  4.740971e-09
600  5.990000e+01  6.000000e+01  5.995000e+01  0.000000e+00  0.000000e+00  0.000000e+00
601  6.000000e+01  6.010000e+01  6.005000e+01  2.504812e-09  1.456720e-09  2.082410e-09
602  6.010000e+01  6.020000e+01  6.015000e+01  1.477954e-09  1.053044e-09  1.362846e-09
603  6.020000e+01  6.030000e+01  6.025000e+01  3.310906e-09  1.927443e-09  2.736041e-09
604  6.030000e+01  6.040000e+01  6.035000e+01  0.000000e+00  0.000000e+00  0.000000e+00
605  6.040000e+01  6.050000e+01  6.045000e+01  0.000000e+00  0.000000e+00  0.000000e+00
606  6.050000e+01  6.060000e+01  6.055000e+01  0.000000e+00  0.000000e+00  0.000000e+00
607  6.060000e+01  6.070000e+01  6.065000e+01  0.000000e+00  0.000000e+00  0.000000e+00
608  6.070000e+01  6.080000e+01  6.075000e+01  0.000000e+00  0.000000e+00  0.000000e+00
609  6.080000e+01  6.090000e+01  6.085000e+01  1.119863e-09  1.130821e-09  2.264852e-09
610  6.090000e+01  6.100000e+01  6.095000e+01  1.311006e-09  1.321249e-09  1.529998e-09
611  6.100000e+01  6.110000e+01  6.105000e+01  0.000000e+00  0.000000e+00  0.000000e+00
612  6.110000e+01  6.120000e+01  6.115000e+01  0.000000e+00  0.000000e+00  0.000000e+00
613  6.120000e+01  6.130000e+01  6.125000e+01  9.528946e-10  9.597179e-10  1.109560e-09
614  6.130000e+01  6.140000e+01  6.135000e+01  5.581545e-09  3.246684e-09  4.564547e-09
615  6.140000e+01  6.150000e+01  6.145000e+01  3.629263e-09  3.655161e-09  4.248650e-09
616  6.150000e+01  6.160000e+01  6.155000e+01  0.000000e+00  0.000000e+00  0.000000e+00
617  6.160000e+01  6.170000e+01  6.165000e+01  5.051041e-09  5.085556e-09  5.726415e-09
618  6.170000e+01  6.180000e+01  6.175000e+01  0.000000e+00  0.000000e+00  0.000000e+00
619  6.180000e+01  6.190000e+01  6.185000e+01  1.019849e-08  5.934259e-09  8.641870e-09
620  6.190000e+01  6.200000e+01  6.195000e+01  1.574298e-09  1.586033e-09  1.825557e-09
621  6.200000e+01  6.210000e+01  6.205000e+01  0.000000e+00  0.000000e+00  0.000000e+00
622  6.210000e+01  6.220000e+01  6.215000e+01  1.130832e-09  1.139679e-09  1.314230e-09
623  6.220000e+01  6.230000e+01  6.225000e+01  1.470249e-08  8.757903e-09  1.464308e-08
624  6.230000e+01  6.240000e+01  6.235000e+01  0.000000e+00  0.000000e+00  0.000000e+00
625  6.240000e+01  6.250000e+01  6.245000e+01  0.000000e+00  0.000000e+00  0.000000e+00
626  6.250000e+01  6.260000e+01  6.255000e+01  1.343135e-09  1.352840e-09  1.554100e-09
627  6.260000e+01  6.270000e+01  6.265000e+01  8.446331e-10  8.502366e-10  1.325739e-09
628  6.270000e+01  6.280000e+01  6.275000e+01  2.528835e-09  1.802024e-09  2.314206e-09
629  6.280000e+01  6.290000e+01  6.285000e+01  0.000000e+00  0.000000e+00  0.000000e+00
630  6.290000e+01  6.300000e+01  6.295000e+01  0.000000e+00  0.000000e+00  0.000000e+00
631  6.300000e+01  6.310000e+01  6.305000e+01  8.916120e-10  8.980200e-10  1.232497e-09
632  6.310000e+01  6.320000e+01  6.315000e+01  0.000000e+00  0.000000e+00  0.000000e+00
633  6.320000e+01  6.330000e+01  6.325000e+01  4.045992e-09  2.353717e-09  3.434321e-09
634  6.330000e+01  6.340000e+01  6.335000e+01  0.000000e+00  0.000000e+00  0.000000e+00
635  6.340000e+01  6.350000e+01  6.345000e+01  0.000000e+00  0.000000e+00  0.000000e+00
636  6.350000e+01  6.360000e+01  6.355000e+01  0.000000e+00  0.000000e+00  0.000000e+00
637  6.360000e+01  6.370000e+01  6.365000e+01  1.835505e-09  1.848587e-09  2.166442e-09
638  6.370000e+01  6.380000e+01  6.375000e+01  0.000000e+00  0.000000e+00  0.000000e+00
639  6.380000e+01  6.390000e+01  6.385000e+01  0.000000e+00  0.000000e+00  0.000000e+00
640  6.390000e+01  6.400000e+01  6.395000e+01  0.000000e+00  0.000000e+00  0.000000e+00
641  6.400000e+01  6.410000e+01  6.405000e+01  0.000000e+00  0.000000e+00  0.000000e+00
642  6.410000e+01  6.420000e+01  6.415000e+01  0.000000e+00  0.000000e+00  0.000000e+00
643  6.420000e+01  6.430000e+01  6.425000e+01  0.000000e+00  0.000000e+00  0.000000e+00
644  6.430000e+01  6.440000e+01  6.435000e+01  0.000000e+00  0.000000e+00  0.000000e+00
645  6.440000e+01  6.450000e+01  6.445000e+01  0.000000e+00  0.000000e+00  0.000000e+00
646  6.450000e+01  6.460000e+01  6.455000e+01  0.000000e+00  0.000000e+00  0.000000e+00
647  6.460000e+01  6.470000e+01  6.465000e+01  0.000000e+00  0.000000e+00  0.000000e+00
648  6.470000e+01  6.480000e+01  6.475000e+01  0.000000e+00  0.000000e+00  0.000000e+00
649  6.480000e+01  6.490000e+01  6.485000e+01  2.121082e-09  2.137063e-09  2.745920e-09
650  6.490000e+01  6.500000e+01  6.495000e+01  0.000000e+00  0.000000e+00  0.000000e+00
651  6.500000e+01  6.510000e+01  6.505000e+01  0.000000e+00  0.000000e+00  0.000000e+00
652  6.510000e+01  6.520000e+01  6.515000e+01  2.802804e-09  1.999007e-09  3.135569e-09
653  6.520000e+01  6.530000e+01  6.525000e+01  0.000000e+00  0.000000e+00  0.000000e+00
654  6.530000e+01  6.540000e+01  6.535000e+01  0.000000e+00  0.000000e+00  0.000000e+00
655  6.540000e+01  6.550000e+01  6.545000e+01  0.000000e+00  0.000000e+00  0.000000e+00
656  6.550000e+01  6.560000e+01  6.555000e+01  7.623968e-09  4.442186e-09  6.317375e-09
657  6.560000e+01  6.570000e+01  6.565000e+01  0.000000e+00  0.000000e+00  0.000000e+00
658  6.570000e+01  6.580000e+01  6.575000e+01  0.000000e+00  0.000000e+00  0.000000e+00
659  6.580000e+01  6.590000e+01  6.585000e+01  0.000000e+00  0.000000e+00  0.000000e+00
660  6.590000e+01  6.600000e+01  6.595000e+01  0.000000e+00  0.000000e+00  0.000000e+00
661  6.600000e+01  6.610000e+01  6.605000e+01  0.000000e+00  0.000000e+00  0.000000e+00
662  6.610000e+01  6.620000e+01  6.615000e+01  5.433036e-09  3.872305e-09  4.947449e-09
663  6.620000e+01  6.630000e+01  6.625000e+01  0.000000e+00  0.000000e+00  0.000000e+00
664  6.630000e+01  6.640000e+01  6.635000e+01  0.000000e+00  0.000000e+00  0.000000e+00
665  6.640000e+01  6.650000e+01  6.645000e+01  4.163981e-09  4.193905e-09  4.828835e-09
666  6.650000e+01  6.660000e+01  6.655000e+01  0.000000e+00  0.000000e+00  0.000000e+00
667  6.660000e+01  6.670000e+01  6.665000e+01  0.000000e+00  0.000000e+00  0.000000e+00
668  6.670000e+01  6.680000e+01  6.675000e+01  0.000000e+00  0.000000e+00  0.000000e+00
669  6.680000e+01  6.690000e+01  6.685000e+01  0.000000e+00  0.000000e+00  0.000000e+00
670  6.690000e+01  6.700000e+01  6.695000e+01  1.643534e-09  1.657473e-09  2.433420e-09
671  6.700000e+01  6.710000e+01  6.705000e+01  0.000000e+00  0.000000e+00  0.000000e+00
672  6.710000e+01  6.720000e+01  6.715000e+01  0.000000e+00  0.000000e+00  0.000000e+00
673  6.720000e+01  6.730000e+01  6.725000e+01  0.000000e+00  0.000000e+00  0.000000e+00
674  6.730000e+01  6.740000e+01  6.735000e+01  0.000000e+00  0.000000e+00  0.000000e+00
675  6.740000e+01  6.750000e+01  6.745000e+01  0.000000e+00  0.000000e+00  0.000000e+00
676  6.750000e+01  6.760000e+01  6.755000e+01  0.000000e+00  0.000000e+00  0.000000e+00
677  6.760000e+01  6.770000e+01  6.765000e+01  0.000000e+00  0.000000e+00  0.000000e+00
678  6.770000e+01  6.780000e+01  6.775000e+01  0.000000e+00  0.000000e+00  0.000000e+00
679  6.780000e+01  6.790000e+01  6.785000e+01  0.000000e+00  0.000000e+00  0.000000e+00
680  6.790000e+01  6.800000e+01  6.795000e+01  0.000000e+00  0.000000e+00  0.000000e+00
681  6.800000e+01  6.810000e+01  6.805000e+01  0.000000e+00  0.000000e+00  0.000000e+00
682  6.810000e+01  6.820000e+01  6.815000e+01  0.000000e+00  0.000000e+00  0.000000e+00
683  6.820000e+01  6.830000e+01  6.825000e+01  2.482790e-09  2.500531e-09  2.911490e-09
684  6.830000e+01  6.840000e+01  6.835000e+01  0.000000e+00  0.000000e+00  0.000000e+00
685  6.840000e+01  6.850000e+01  6.845000e+01  6.117105e-09  4.368149e-09  5.594865e-09
686  6.850000e+01  6.860000e+01  6.855000e+01  0.000000e+00  0.000000e+00  0.000000e+00
687  6.860000e+01  6.870000e+01  6.865000e+01  3.660649e-09  2.702596e-09  3.318992e-09
688  6.870000e+01  6.880000e+01  6.875000e+01  0.000000e+00  0.000000e+00  0.000000e+00
689  6.880000e+01  6.890000e+01  6.885000e+01  0.000000e+00  0.000000e+00  0.000000e+00
690  6.890000e+01  6.900000e+01  6.895000e+01  0.000000e+00  0.000000e+00  0.000000e+00
691  6.900000e+01  6.910000e+01  6.905000e+01  0.000000e+00  0.000000e+00  0.000000e+00
692  6.910000e+01  6.920000e+01  6.915000e+01  0.000000e+00  0.000000e+00  0.000000e+00
693  6.920000e+01  6.930000e+01  6.925000e+01  0.000000e+00  0.000000e+00  0.000000e+00
694  6.930000e+01  6.940000e+01  6.935000e+01  0.000000e+00  0.000000e+00  0.000000e+00
695  6.940000e+01  6.950000e+01  6.945000e+01  0.000000e+00  0.000000e+00  0.000000e+00
696  6.950000e+01  6.960000e+01  6.955000e+01  0.000000e+00  0.000000e+00  0.000000e+00
697  6.960000e+01  6.970000e+01  6.965000e+01  0.000000e+00  0.000000e+00  0.000000e+00
698  6.970000e+01  6.980000e+01  6.975000e+01  0.000000e+00  0.000000e+00  0.000000e+00
699  6.980000e+01  6.990000e+01  6.985000e+01  0.000000e+00  0.000000e+00  0.000000e+00
700  6.990000e+01  7.000000e+01  6.995000e+01  0.000000e+00  0.000000e+00  0.000000e+00
701  7.000000e+01  7.010000e+01  7.005000e+01  0.000000e+00  0.000000e+00  0.000000e+00
702  7.010000e+01  7.020000e+01  7.015000e+01  0.000000e+00  0.000000e+00  0.000000e+00
703  7.020000e+01  7.030000e+01  7.025000e+01  0.000000e+00  0.000000e+00  0.000000e+00
704  7.030000e+01  7.040000e+01  7.035000e+01  0.000000e+00  0.000000e+00  0.000000e+00
705  7.040000e+01  7.050000e+01  7.045000e+01  0.000000e+00  0.000000e+00  0.000000e+00
706  7.050000e+01  7.060000e+01  7.055000e+01  0.000000e+00  0.000000e+00  0.000000e+00
707  7.060000e+01  7.070000e+01  7.065000e+01  0.000000e+00  0.000000e+00  0.000000e+00
708  7.070000e+01  7.080000e+01  7.075000e+01  0.000000e+00  0.000000e+00  0.000000e+00
709  7.080000e+01  7.090000e+01  7.085000e+01  0.000000e+00  0.000000e+00  0.000000e+00
710  7.090000e+01  7.100000e+01  7.095000e+01  0.000000e+00  0.000000e+00  0.000000e+00
711  7.100000e+01  7.110000e+01  7.105000e+01  0.000000e+00  0.000000e+00  0.000000e+00
712  7.110000e+01  7.120000e+01  7.115000e+01  0.000000e+00  0.000000e+00  0.000000e+00
713  7.120000e+01  7.130000e+01  7.125000e+01  0.000000e+00  0.000000e+00  0.000000e+00
714  7.130000e+01  7.140000e+01  7.135000e+01  0.000000e+00  0.000000e+00  0.000000e+00
715  7.140000e+01  7.150000e+01  7.145000e+01  0.000000e+00  0.000000e+00  0.000000e+00
716  7.150000e+01  7.160000e+01  7.155000e+01  0.000000e+00  0.000000e+00  0.000000e+00
717  7.160000e+01  7.170000e+01  7.165000e+01  0.000000e+00  0.000000e+00  0.000000e+00
718  7.170000e+01  7.180000e+01  7.175000e+01  0.000000e+00  0.000000e+00  0.000000e+00
719  7.180000e+01  7.190000e+01  7.185000e+01  0.000000e+00  0.000000e+00  0.000000e+00
720  7.190000e+01  7.200000e+01  7.195000e+01  0.000000e+00  0.000000e+00  0.000000e+00
721  7.200000e+01  7.210000e+01  7.205000e+01  0.000000e+00  0.000000e+00  0.000000e+00
722  7.210000e+01  7.220000e+01  7.215000e+01  0.000000e+00  0.000000e+00  0.000000e+00
723  7.220000e+01  7.230000e+01  7.225000e+01  0.000000e+00  0.000000e+00  0.000000e+00
724  7.230000e+01  7.240000e+01  7.235000e+01  0.000000e+00  0.000000e+00  0.000000e+00
725  7.240000e+01  7.250000e+01  7.245000e+01  0.000000e+00  0.000000e+00  0.000000e+00
726  7.250000e+01  7.260000e+01  7.255000e+01  0.000000e+00  0.000000e+00  0.000000e+00
727  7.260000e+01  7.270000e+01  7.265000e+01  0.000000e+00  0.000000e+00  0.000000e+00
728  7.270000e+01  7.280000e+01  7.275000e+01  0.000000e+00  0.000000e+00  0.000000e+00
729  7.280000e+01  7.290000e+01  7.285000e+01  0.000000e+00  0.000000e+00  0.000000e+00
730  7.290000e+01  7.300000e+01  7.295000e+01  0.000000e+00  0.000000e+00  0.000000e+00
731  7.300000e+01  7.310000e+01  7.305000e+01  0.000000e+00  0.000000e+00  0.000000e+00
732  7.310000e+01  7.320000e+01  7.315000e+01  0.000000e+00  0.000000e+00  0.000000e+00
733  7.320000e+01  7.330000e+01  7.325000e+01  0.000000e+00  0.000000e+00  0.000000e+00
734  7.330000e+01  7.340000e+01  7.335000e+01  0.000000e+00  0.000000e+00  0.000000e+00
735  7.340000e+01  7.350000e+01  7.345000e+01  0.000000e+00  0.000000e+00  0.000000e+00
736  7.350000e+01  7.360000e+01  7.355000e+01  0.000000e+00  0.000000e+00  0.000000e+00
737  7.360000e+01  7.370000e+01  7.365000e+01  0.000000e+00  0.000000e+00  0.000000e+00
738  7.370000e+01  7.380000e+01  7.375000e+01  0.000000e+00  0.000000e+00  0.000000e+00
739  7.380000e+01  7.390000e+01  7.385000e+01  0.000000e+00  0.000000e+00  0.000000e+00
740  7.390000e+01  7.400000e+01  7.395000e+01  0.000000e+00  0.000000e+00  0.000000e+00
741  7.400000e+01  7.410000e+01  7.405000e+01  0.000000e+00  0.000000e+00  0.000000e+00
742  7.410000e+01  7.420000e+01  7.415000e+01  0.000000e+00  0.000000e+00  0.000000e+00
743  7.420000e+01  7.430000e+01  7.425000e+01  0.000000e+00  0.000000e+00  0.000000e+00
744  7.430000e+01  7.440000e+01  7.435000e+01  0.000000e+00  0.000000e+00  0.000000e+00
745  7.440000e+01  7.450000e+01  7.445000e+01  0.000000e+00  0.000000e+00  0.000000e+00
746  7.450000e+01  7.460000e+01  7.455000e+01  0.000000e+00  0.000000e+00  0.000000e+00
747  7.460000e+01  7.470000e+01  7.465000e+01  0.000000e+00  0.000000e+00  0.000000e+00
748  7.470000e+01  7.480000e+01  7.475000e+01  0.000000e+00  0.000000e+00  0.000000e+00
749  7.480000e+01  7.490000e+01  7.485000e+01  0.000000e+00  0.000000e+00  0.000000e+00
750  7.490000e+01  7.500000e+01  7.495000e+01  0.000000e+00  0.000000e+00  0.000000e+00
751  7.500000e+01  7.510000e+01  7.505000e+01  0.000000e+00  0.000000e+00  0.000000e+00
752  7.510000e+01  7.520000e+01  7.515000e+01  0.000000e+00  0.000000e+00  0.000000e+00
753  7.520000e+01  7.530000e+01  7.525000e+01  0.000000e+00  0.000000e+00  0.000000e+00
754  7.530000e+01  7.540000e+01  7.535000e+01  0.000000e+00  0.000000e+00  0.000000e+00
755  7.540000e+01  7.550000e+01  7.545000e+01  0.000000e+00  0.000000e+00  0.000000e+00
756  7.550000e+01  7.560000e+01  7.555000e+01  0.000000e+00  0.000000e+00  0.000000e+00
757  7.560000e+01  7.570000e+01  7.565000e+01  0.000000e+00  0.000000e+00  0.000000e+00
758  7.570000e+01  7.580000e+01  7.575000e+01  0.000000e+00  0.000000e+00  0.000000e+00
759  7.580000e+01  7.590000e+01  7.585000e+01  0.000000e+00  0.000000e+00  0.000000e+00
760  7.590000e+01  7.600000e+01  7.595000e+01  0.000000e+00  0.000000e+00  0.000000e+00
761  7.600000e+01  7.610000e+01  7.605000e+01  0.000000e+00  0.000000e+00  0.000000e+00
762  7.610000e+01  7.620000e+01  7.615000e+01  0.000000e+00  0.000000e+00  0.000000e+00
763  7.620000e+01  7.630000e+01  7.625000e+01  0.000000e+00  0.000000e+00  0.000000e+00
764  7.630000e+01  7.640000e+01  7.635000e+01  0.000000e+00  0.000000e+00  0.000000e+00
765  7.640000e+01  7.650000e+01  7.645000e+01  0.000000e+00  0.000000e+00  0.000000e+00
766  7.650000e+01  7.660000e+01  7.655000e+01  0.000000e+00  0.000000e+00  0.000000e+00
767  7.660000e+01  7.670000e+01  7.665000e+01  0.000000e+00  0.000000e+00  0.000000e+00
768  7.670000e+01  7.680000e+01  7.675000e+01  0.000000e+00  0.000000e+00  0.000000e+00
769  7.680000e+01  7.690000e+01  7.685000e+01  0.000000e+00  0.000000e+00  0.000000e+00
770  7.690000e+01  7.700000e+01  7.695000e+01  0.000000e+00  0.000000e+00  0.000000e+00
771  7.700000e+01  7.710000e+01  7.705000e+01  0.000000e+00  0.000000e+00  0.000000e+00
772  7.710000e+01  7.720000e+01  7.715000e+01  0.000000e+00  0.000000e+00  0.000000e+00
773  7.720000e+01  7.730000e+01  7.725000e+01  0.000000e+00  0.000000e+00  0.000000e+00
774  7.730000e+01  7.740000e+01  7.735000e+01  0.000000e+00  0.000000e+00  0.000000e+00
775  7.740000e+01  7.750000e+01  7.745000e+01  0.000000e+00  0.000000e+00  0.000000e+00
776  7.750000e+01  7.760000e+01  7.755000e+01  0.000000e+00  0.000000e+00  0.000000e+00
777  7.760000e+01  7.770000e+01  7.765000e+01  0.000000e+00  0.000000e+00  0.000000e+00
778  7.770000e+01  7.780000e+01  7.775000e+01  0.000000e+00  0.000000e+00  0.000000e+00
779  7.780000e+01  7.790000e+01  7.785000e+01  0.000000e+00  0.000000e+00  0.000000e+00
780  7.790000e+01  7.800000e+01  7.795000e+01  0.000000e+00  0.000000e+00  0.000000e+00
781  7.800000e+01  7.810000e+01  7.805000e+01  0.000000e+00  0.000000e+00  0.000000e+00
782  7.810000e+01  7.820000e+01  7.815000e+01  0.000000e+00  0.000000e+00  0.000000e+00
783  7.820000e+01  7.830000e+01  7.825000e+01  0.000000e+00  0.000000e+00  0.000000e+00
784  7.830000e+01  7.840000e+01  7.835000e+01  0.000000e+00  0.000000e+00  0.000000e+00
785  7.840000e+01  7.850000e+01  7.845000e+01  0.000000e+00  0.000000e+00  0.000000e+00
786  7.850000e+01  7.860000e+01  7.855000e+01  0.000000e+00  0.000000e+00  0.000000e+00
787  7.860000e+01  7.870000e+01  7.865000e+01  0.000000e+00  0.000000e+00  0.000000e+00
788  7.870000e+01  7.880000e+01  7.875000e+01  0.000000e+00  0.000000e+00  0.000000e+00
789  7.880000e+01  7.890000e+01  7.885000e+01  0.000000e+00  0.000000e+00  0.000000e+00
790  7.890000e+01  7.900000e+01  7.895000e+01  0.000000e+00  0.000000e+00  0.000000e+00
791  7.900000e+01  7.910000e+01  7.905000e+01  0.000000e+00  0.000000e+00  0.000000e+00
792  7.910000e+01  7.920000e+01  7.915000e+01  0.000000e+00  0.000000e+00  0.000000e+00
793  7.920000e+01  7.930000e+01  7.925000e+01  0.000000e+00  0.000000e+00  0.000000e+00
794  7.930000e+01  7.940000e+01  7.935000e+01  0.000000e+00  0.000000e+00  0.000000e+00
795  7.940000e+01  7.950000e+01  7.945000e+01  0.000000e+00  0.000000e+00  0.000000e+00
796  7.950000e+01  7.960000e+01  7.955000e+01  0.000000e+00  0.000000e+00  0.000000e+00
797  7.960000e+01  7.970000e+01  7.965000e+01  0.000000e+00  0.000000e+00  0.000000e+00
798  7.970000e+01  7.980000e+01  7.975000e+01  0.000000e+00  0.000000e+00  0.000000e+00
799  7.980000e+01  7.990000e+01  7.985000e+01  0.000000e+00  0.000000e+00  0.000000e+00
800  7.990000e+01  8.000000e+01  7.995000e+01  0.000000e+00  0.000000e+00  0.000000e+00
801  8.000000e+01  8.010000e+01  8.005000e+01  0.000000e+00  0.000000e+00  0.000000e+00
802  8.010000e+01  8.020000e+01  8.015000e+01  0.000000e+00  0.000000e+00  0.000000e+00
803  8.020000e+01  8.030000e+01  8.025000e+01  0.000000e+00  0.000000e+00  0.000000e+00
804  8.030000e+01  8.040000e+01  8.035000e+01  0.000000e+00  0.000000e+00  0.000000e+00
805  8.040000e+01  8.050000e+01  8.045000e+01  0.000000e+00  0.000000e+00  0.000000e+00
806  8.050000e+01  8.060000e+01  8.055000e+01  0.000000e+00  0.000000e+00  0.000000e+00
807  8.060000e+01  8.070000e+01  8.065000e+01  0.000000e+00  0.000000e+00  0.000000e+00
808  8.070000e+01  8.080000e+01  8.075000e+01  0.000000e+00  0.000000e+00  0.000000e+00
809  8.080000e+01  8.090000e+01  8.085000e+01  0.000000e+00  0.000000e+00  0.000000e+00
810  8.090000e+01  8.100000e+01  8.095000e+01  0.000000e+00  0.000000e+00  0.000000e+00
811  8.100000e+01  8.110000e+01  8.105000e+01  0.000000e+00  0.000000e+00  0.000000e+00
812  8.110000e+01  8.120000e+01  8.115000e+01  0.000000e+00  0.000000e+00  0.000000e+00
813  8.120000e+01  8.130000e+01  8.125000e+01  0.000000e+00  0.000000e+00  0.000000e+00
814  8.130000e+01  8.140000e+01  8.135000e+01  0.000000e+00  0.000000e+00  0.000000e+00
815  8.140000e+01  8.150000e+01  8.145000e+01  0.000000e+00  0.000000e+00  0.000000e+00
816  8.150000e+01  8.160000e+01  8.155000e+01  0.000000e+00  0.000000e+00  0.000000e+00
817  8.160000e+01  8.170000e+01  8.165000e+01  0.000000e+00  0.000000e+00  0.000000e+00
818  8.170000e+01  8.180000e+01  8.175000e+01  0.000000e+00  0.000000e+00  0.000000e+00
819  8.180000e+01  8.190000e+01  8.185000e+01  0.000000e+00  0.000000e+00  0.000000e+00
820  8.190000e+01  8.200000e+01  8.195000e+01  0.000000e+00  0.000000e+00  0.000000e+00
821  8.200000e+01  8.210000e+01  8.205000e+01  0.000000e+00  0.000000e+00  0.000000e+00
822  8.210000e+01  8.220000e+01  8.215000e+01  0.000000e+00  0.000000e+00  0.000000e+00
823  8.220000e+01  8.230000e+01  8.225000e+01  0.000000e+00  0.000000e+00  0.000000e+00
824  8.230000e+01  8.240000e+01  8.235000e+01  0.000000e+00  0.000000e+00  0.000000e+00
825  8.240000e+01  8.250000e+01  8.245000e+01  0.000000e+00  0.000000e+00  0.000000e+00
826  8.250000e+01  8.260000e+01  8.255000e+01  0.000000e+00  0.000000e+00  0.000000e+00
827  8.260000e+01  8.270000e+01  8.265000e+01  0.000000e+00  0.000000e+00  0.000000e+00
828  8.270000e+01  8.280000e+01  8.275000e+01  0.000000e+00  0.000000e+00  0.000000e+00
829  8.280000e+01  8.290000e+01  8.285000e+01  0.000000e+00  0.000000e+00  0.000000e+00
830  8.290000e+01  8.300000e+01  8.295000e+01  0.000000e+00  0.000000e+00  0.000000e+00
831  8.300000e+01  8.310000e+01  8.305000e+01  0.000000e+00  0.000000e+00  0.000000e+00
832  8.310000e+01  8.320000e+01  8.315000e+01  0.000000e+00  0.000000e+00  0.000000e+00
833  8.320000e+01  8.330000e+01  8.325000e+01  0.000000e+00  0.000000e+00  0.000000e+00
834  8.330000e+01  8.340000e+01  8.335000e+01  0.000000e+00  0.000000e+00  0.000000e+00
835  8.340000e+01  8.350000e+01  8.345000e+01  0.000000e+00  0.000000e+00  0.000000e+00
836  8.350000e+01  8.360000e+01  8.355000e+01  0.000000e+00  0.000000e+00  0.000000e+00
837  8.360000e+01  8.370000e+01  8.365000e+01  0.000000e+00  0.000000e+00  0.000000e+00
838  8.370000e+01  8.380000e+01  8.375000e+01  0.000000e+00  0.000000e+00  0.000000e+00
839  8.380000e+01  8.390000e+01  8.385000e+01  0.000000e+00  0.000000e+00  0.000000e+00
840  8.390000e+01  8.400000e+01  8.395000e+01  0.000000e+00  0.000000e+00  0.000000e+00
841  8.400000e+01  8.410000e+01  8.405000e+01  0.000000e+00  0.000000e+00  0.000000e+00
842  8.410000e+01  8.420000e+01  8.415000e+01  0.000000e+00  0.000000e+00  0.000000e+00
843  8.420000e+01  8.430000e+01  8.425000e+01  0.000000e+00  0.000000e+00  0.000000e+00
844  8.430000e+01  8.440000e+01  8.435000e+01  0.000000e+00  0.000000e+00  0.000000e+00
845  8.440000e+01  8.450000e+01  8.445000e+01  0.000000e+00  0.000000e+00  0.000000e+00
846  8.450000e+01  8.460000e+01  8.455000e+01  0.000000e+00  0.000000e+00  0.000000e+00
847  8.460000e+01  8.470000e+01  8.465000e+01  0.000000e+00  0.000000e+00  0.000000e+00
848  8.470000e+01  8.480000e+01  8.475000e+01  0.000000e+00  0.000000e+00  0.000000e+00
849  8.480000e+01  8.490000e+01  8.485000e+01  0.000000e+00  0.000000e+00  0.000000e+00
850  8.490000e+01  8.500000e+01  8.495000e+01  0.000000e+00  0.000000e+00  0.000000e+00
851  8.500000e+01  8.510000e+01  8.505000e+01  0.000000e+00  0.000000e+00  0.000000e+00
852  8.510000e+01  8.520000e+01  8.515000e+01  0.000000e+00  0.000000e+00  0.000000e+00
853  8.520000e+01  8.530000e+01  8.525000e+01  0.000000e+00  0.000000e+00  0.000000e+00
854  8.530000e+01  8.540000e+01  8.535000e+01  0.000000e+00  0.000000e+00  0.000000e+00
855  8.540000e+01  8.550000e+01  8.545000e+01  0.000000e+00  0.000000e+00  0.000000e+00
856  8.550000e+01  8.560000e+01  8.555000e+01  0.000000e+00  0.000000e+00  0.000000e+00
857  8.560000e+01  8.570000e+01  8.565000e+01  0.000000e+00  0.000000e+00  0.000000e+00
858  8.570000e+01  8.580000e+01  8.575000e+01  0.000000e+00  0.000000e+00  0.000000e+00
859  8.580000e+01  8.590000e+01  8.585000e+01  0.000000e+00  0.000000e+00  0.000000e+00
860  8.590000e+01  8.600000e+01  8.595000e+01  0.000000e+00  0.000000e+00  0.000000e+00
861  8.600000e+01  8.610000e+01  8.605000e+01  0.000000e+00  0.000000e+00  0.000000e+00
862  8.610000e+01  8.620000e+01  8.615000e+01  0.000000e+00  0.000000e+00  0.000000e+00
863  8.620000e+01  8.630000e+01  8.625000e+01  0.000000e+00  0.000000e+00  0.000000e+00
864  8.630000e+01  8.640000e+01  8.635000e+01  0.000000e+00  0.000000e+00  0.000000e+00
865  8.640000e+01  8.650000e+01  8.645000e+01  0.000000e+00  0.000000e+00  0.000000e+00
866  8.650000e+01  8.660000e+01  8.655000e+01  0.000000e+00  0.000000e+00  0.000000e+00
867  8.660000e+01  8.670000e+01  8.665000e+01  0.000000e+00  0.000000e+00  0.000000e+00
868  8.670000e+01  8.680000e+01  8.675000e+01  0.000000e+00  0.000000e+00  0.000000e+00
869  8.680000e+01  8.690000e+01  8.685000e+01  0.000000e+00  0.000000e+00  0.000000e+00
870  8.690000e+01  8.700000e+01  8.695000e+01  0.000000e+00  0.000000e+00  0.000000e+00
871  8.700000e+01  8.710000e+01  8.705000e+01  0.000000e+00  0.000000e+00  0.000000e+00
872  8.710000e+01  8.720000e+01  8.715000e+01  0.000000e+00  0.000000e+00  0.000000e+00
873  8.720000e+01  8.730000e+01  8.725000e+01  0.000000e+00  0.000000e+00  0.000000e+00
874  8.730000e+01  8.740000e+01  8.735000e+01  0.000000e+00  0.000000e+00  0.000000e+00
875  8.740000e+01  8.750000e+01  8.745000e+01  0.000000e+00  0.000000e+00  0.000000e+00
876  8.750000e+01  8.760000e+01  8.755000e+01  0.000000e+00  0.000000e+00  0.000000e+00
877  8.760000e+01  8.770000e+01  8.765000e+01  0.000000e+00  0.000000e+00  0.000000e+00
878  8.770000e+01  8.780000e+01  8.775000e+01  0.000000e+00  0.000000e+00  0.000000e+00
879  8.780000e+01  8.790000e+01  8.785000e+01  0.000000e+00  0.000000e+00  0.000000e+00
880  8.790000e+01  8.800000e+01  8.795000e+01  0.000000e+00  0.000000e+00  0.000000e+00
881  8.800000e+01  8.810000e+01  8.805000e+01  0.000000e+00  0.000000e+00  0.000000e+00
882  8.810000e+01  8.820000e+01  8.815000e+01  0.000000e+00  0.000000e+00  0.000000e+00
883  8.820000e+01  8.830000e+01  8.825000e+01  0.000000e+00  0.000000e+00  0.000000e+00
884  8.830000e+01  8.840000e+01  8.835000e+01  0.000000e+00  0.000000e+00  0.000000e+00
885  8.840000e+01  8.850000e+01  8.845000e+01  0.000000e+00  0.000000e+00  0.000000e+00
886  8.850000e+01  8.860000e+01  8.855000e+01  0.000000e+00  0.000000e+00  0.000000e+00
887  8.860000e+01  8.870000e+01  8.865000e+01  0.000000e+00  0.000000e+00  0.000000e+00
888  8.870000e+01  8.880000e+01  8.875000e+01  0.000000e+00  0.000000e+00  0.000000e+00
889  8.880000e+01  8.890000e+01  8.885000e+01  0.000000e+00  0.000000e+00  0.000000e+00
890  8.890000e+01  8.900000e+01  8.895000e+01  0.000000e+00  0.000000e+00  0.000000e+00
891  8.900000e+01  8.910000e+01  8.905000e+01  0.000000e+00  0.000000e+00  0.000000e+00
892  8.910000e+01  8.920000e+01  8.915000e+01  0.000000e+00  0.000000e+00  0.000000e+00
893  8.920000e+01  8.930000e+01  8.925000e+01  0.000000e+00  0.000000e+00  0.000000e+00
894  8.930000e+01  8.940000e+01  8.935000e+01  0.000000e+00  0.000000e+00  0.000000e+00
895  8.940000e+01  8.950000e+01  8.945000e+01  0.000000e+00  0.000000e+00  0.000000e+00
896  8.950000e+01  8.960000e+01  8.955000e+01  0.000000e+00  0.000000e+00  0.000000e+00
897  8.960000e+01  8.970000e+01  8.965000e+01  0.000000e+00  0.000000e+00  0.000000e+00
898  8.970000e+01  8.980000e+01  8.975000e+01  0.000000e+00  0.000000e+00  0.000000e+00
899  8.980000e+01  8.990000e+01  8.985000e+01  0.000000e+00  0.000000e+00  0.000000e+00
900  8.990000e+01  9.000000e+01  8.995000e+01  0.000000e+00  0.000000e+00  0.000000e+00
901  9.000000e+01  9.010000e+01  9.005000e+01  0.000000e+00  0.000000e+00  0.000000e+00
902  9.010000e+01  9.020000e+01  9.015000e+01  0.000000e+00  0.000000e+00  0.000000e+00
903  9.020000e+01  9.030000e+01  9.025000e+01  0.000000e+00  0.000000e+00  0.000000e+00
904  9.030000e+01  9.040000e+01  9.035000e+01  0.000000e+00  0.000000e+00  0.000000e+00
905  9.040000e+01  9.050000e+01  9.045000e+01  0.000000e+00  0.000000e+00  0.000000e+00
906  9.050000e+01  9.060000e+01  9.055000e+01  0.000000e+00  0.000000e+00  0.000000e+00
907  9.060000e+01  9.070000e+01  9.065000e+01  0.000000e+00  0.000000e+00  0.000000e+00
908  9.070000e+01  9.080000e+01  9.075000e+01  0.000000e+00  0.000000e+00  0.000000e+00
909  9.080000e+01  9.090000e+01  9.085000e+01  0.000000e+00  0.000000e+00  0.000000e+00
910  9.090000e+01  9.100000e+01  9.095000e+01  0.000000e+00  0.000000e+00  0.000000e+00
911  9.100000e+01  9.110000e+01  9.105000e+01  0.000000e+00  0.000000e+00  0.000000e+00
912  9.110000e+01  9.120000e+01  9.115000e+01  0.000000e+00  0.000000e+00  0.000000e+00
913  9.120000e+01  9.130000e+01  9.125000e+01  0.000000e+00  0.000000e+00  0.000000e+00
914  9.130000e+01  9.140000e+01  9.135000e+01  0.000000e+00  0.000000e+00  0.000000e+00
915  9.140000e+01  9.150000e+01  9.145000e+01  0.000000e+00  0.000000e+00  0.000000e+00
916  9.150000e+01  9.160000e+01  9.155000e+01  0.000000e+00  0.000000e+00  0.000000e+00
917  9.160000e+01  9.170000e+01  9.165000e+01  0.000000e+00  0.000000e+00  0.000000e+00
918  9.170000e+01  9.180000e+01  9.175000e+01  0.000000e+00  0.000000e+00  0.000000e+00
919  9.180000e+01  9.190000e+01  9.185000e+01  0.000000e+00  0.000000e+00  0.000000e+00
920  9.190000e+01  9.200000e+01  9.195000e+01  0.000000e+00  0.000000e+00  0.000000e+00
921  9.200000e+01  9.210000e+01  9.205000e+01  0.000000e+00  0.000000e+00  0.000000e+00
922  9.210000e+01  9.220000e+01  9.215000e+01  0.000000e+00  0.000000e+00  0.000000e+00
923  9.220000e+01  9.230000e+01  9.225000e+01  0.000000e+00  0.000000e+00  0.000000e+00
924  9.230000e+01  9.240000e+01  9.235000e+01  0.000000e+00  0.000000e+00  0.000000e+00
925  9.240000e+01  9.250000e+01  9.245000e+01  0.000000e+00  0.000000e+00  0.000000e+00
926  9.250000e+01  9.260000e+01  9.255000e+01  0.000000e+00  0.000000e+00  0.000000e+00
927  9.260000e+01  9.270000e+01  9.265000e+01  0.000000e+00  0.000000e+00  0.000000e+00
928  9.270000e+01  9.280000e+01  9.275000e+01  0.000000e+00  0.000000e+00  0.000000e+00
929  9.280000e+01  9.290000e+01  9.285000e+01  0.000000e+00  0.000000e+00  0.000000e+00
930  9.290000e+01  9.300000e+01  9.295000e+01  0.000000e+00  0.000000e+00  0.000000e+00
931  9.300000e+01  9.310000e+01  9.305000e+01  0.000000e+00  0.000000e+00  0.000000e+00
932  9.310000e+01  9.320000e+01  9.315000e+01  0.000000e+00  0.000000e+00  0.000000e+00
933  9.320000e+01  9.330000e+01  9.325000e+01  0.000000e+00  0.000000e+00  0.000000e+00
934  9.330000e+01  9.340000e+01  9.335000e+01  0.000000e+00  0.000000e+00  0.000000e+00
935  9.340000e+01  9.350000e+01  9.345000e+01  0.000000e+00  0.000000e+00  0.000000e+00
936  9.350000e+01  9.360000e+01  9.355000e+01  0.000000e+00  0.000000e+00  0.000000e+00
937  9.360000e+01  9.370000e+01  9.365000e+01  0.000000e+00  0.000000e+00  0.000000e+00
938  9.370000e+01  9.380000e+01  9.375000e+01  0.000000e+00  0.000000e+00  0.000000e+00
939  9.380000e+01  9.390000e+01  9.385000e+01  0.000000e+00  0.000000e+00  0.000000e+00
940  9.390000e+01  9.400000e+01  9.395000e+01  0.000000e+00  0.000000e+00  0.000000e+00
941  9.400000e+01  9.410000e+01  9.405000e+01  0.000000e+00  0.000000e+00  0.000000e+00
942  9.410000e+01  9.420000e+01  9.415000e+01  0.000000e+00  0.000000e+00  0.000000e+00
943  9.420000e+01  9.430000e+01  9.425000e+01  0.000000e+00  0.000000e+00  0.000000e+00
944  9.430000e+01  9.440000e+01  9.435000e+01  0.000000e+00  0.000000e+00  0.000000e+00
945  9.440000e+01  9.450000e+01  9.445000e+01  0.000000e+00  0.000000e+00  0.000000e+00
946  9.450000e+01  9.460000e+01  9.455000e+01  0.000000e+00  0.000000e+00  0.000000e+00
947  9.460000e+01  9.470000e+01  9.465000e+01  0.000000e+00  0.000000e+00  0.000000e+00
948  9.470000e+01  9.480000e+01  9.475000e+01  0.000000e+00  0.000000e+00  0.000000e+00
949  9.480000e+01  9.490000e+01  9.485000e+01  0.000000e+00  0.000000e+00  0.000000e+00
950  9.490000e+01  9.500000e+01  9.495000e+01  0.000000e+00  0.000000e+00  0.000000e+00
951  9.500000e+01  9.510000e+01  9.505000e+01  0.000000e+00  0.000000e+00  0.000000e+00
952  9.510000e+01  9.520000e+01  9.515000e+01  0.000000e+00  0.000000e+00  0.000000e+00
953  9.520000e+01  9.530000e+01  9.525000e+01  0.000000e+00  0.000000e+00  0.000000e+00
954  9.530000e+01  9.540000e+01  9.535000e+01  0.000000e+00  0.000000e+00  0.000000e+00
955  9.540000e+01  9.550000e+01  9.545000e+01  0.000000e+00  0.000000e+00  0.000000e+00
956  9.550000e+01  9.560000e+01  9.555000e+01  0.000000e+00  0.000000e+00  0.000000e+00
957  9.560000e+01  9.570000e+01  9.565000e+01  0.000000e+00  0.000000e+00  0.000000e+00
958  9.570000e+01  9.580000e+01  9.575000e+01  0.000000e+00  0.000000e+00  0.000000e+00
959  9.580000e+01  9.590000e+01  9.585000e+01  0.000000e+00  0.000000e+00  0.000000e+00
960  9.590000e+01  9.600000e+01  9.595000e+01  0.000000e+00  0.000000e+00  0.000000e+00
961  9.600000e+01  9.610000e+01  9.605000e+01  0.000000e+00  0.000000e+00  0.000000e+00
962  9.610000e+01  9.620000e+01  9.615000e+01  0.000000e+00  0.000000e+00  0.000000e+00
963  9.620000e+01  9.630000e+01  9.625000e+01  0.000000e+00  0.000000e+00  0.000000e+00
964  9.630000e+01  9.640000e+01  9.635000e+01  0.000000e+00  0.000000e+00  0.000000e+00
965  9.640000e+01  9.650000e+01  9.645000e+01  0.000000e+00  0.000000e+00  0.000000e+00
966  9.650000e+01  9.660000e+01  9.655000e+01  0.000000e+00  0.000000e+00  0.000000e+00
967  9.660000e+01  9.670000e+01  9.665000e+01  0.000000e+00  0.000000e+00  0.000000e+00
968  9.670000e+01  9.680000e+01  9.675000e+01  0.000000e+00  0.000000e+00  0.000000e+00
969  9.680000e+01  9.690000e+01  9.685000e+01  0.000000e+00  0.000000e+00  0.000000e+00
970  9.690000e+01  9.700000e+01  9.695000e+01  0.000000e+00  0.000000e+00  0.000000e+00
971  9.700000e+01  9.710000e+01  9.705000e+01  0.000000e+00  0.000000e+00  0.000000e+00
972  9.710000e+01  9.720000e+01  9.715000e+01  0.000000e+00  0.000000e+00  0.000000e+00
973  9.720000e+01  9.730000e+01  9.725000e+01  0.000000e+00  0.000000e+00  0.000000e+00
974  9.730000e+01  9.740000e+01  9.735000e+01  0.000000e+00  0.000000e+00  0.000000e+00
975  9.740000e+01  9.750000e+01  9.745000e+01  0.000000e+00  0.000000e+00  0.000000e+00
976  9.750000e+01  9.760000e+01  9.755000e+01  0.000000e+00  0.000000e+00  0.000000e+00
977  9.760000e+01  9.770000e+01  9.765000e+01  0.000000e+00  0.000000e+00  0.000000e+00
978  9.770000e+01  9.780000e+01  9.775000e+01  0.000000e+00  0.000000e+00  0.000000e+00
979  9.780000e+01  9.790000e+01  9.785000e+01  0.000000e+00  0.000000e+00  0.000000e+00
980  9.790000e+01  9.800000e+01  9.795000e+01  0.000000e+00  0.000000e+00  0.000000e+00
981  9.800000e+01  9.810000e+01  9.805000e+01  0.000000e+00  0.000000e+00  0.000000e+00
982  9.810000e+01  9.820000e+01  9.815000e+01  0.000000e+00  0.000000e+00  0.000000e+00
983  9.820000e+01  9.830000e+01  9.825000e+01  0.000000e+00  0.000000e+00  0.000000e+00
984  9.830000e+01  9.840000e+01  9.835000e+01  0.000000e+00  0.000000e+00  0.000000e+00
985  9.840000e+01  9.850000e+01  9.845000e+01  0.000000e+00  0.000000e+00  0.000000e+00
986  9.850000e+01  9.860000e+01  9.855000e+01  0.000000e+00  0.000000e+00  0.000000e+00
987  9.860000e+01  9.870000e+01  9.865000e+01  0.000000e+00  0.000000e+00  0.000000e+00
988  9.870000e+01  9.880000e+01  9.875000e+01  0.000000e+00  0.000000e+00  0.000000e+00
989  9.880000e+01  9.890000e+01  9.885000e+01  0.000000e+00  0.000000e+00  0.000000e+00
990  9.890000e+01  9.900000e+01  9.895000e+01  0.000000e+00  0.000000e+00  0.000000e+00
991  9.900000e+01  9.910000e+01  9.905000e+01  0.000000e+00  0.000000e+00  0.000000e+00
992  9.910000e+01  9.920000e+01  9.915000e+01  0.000000e+00  0.000000e+00  0.000000e+00
993  9.920000e+01  9.930000e+01  9.925000e+01  0.000000e+00  0.000000e+00  0.000000e+00
994  9.930000e+01  9.940000e+01  9.935000e+01  0.000000e+00  0.000000e+00  0.000000e+00
995  9.940000e+01  9.950000e+01  9.945000e+01  0.000000e+00  0.000000e+00  0.000000e+00
996  9.950000e+01  9.960000e+01  9.955000e+01  0.000000e+00  0.000000e+00  0.000000e+00
997  9.960000e+01  9.970000e+01  9.965000e+01  0.000000e+00  0.000000e+00  0.000000e+00
998  9.970000e+01  9.980000e+01  9.975000e+01  0.000000e+00  0.000000e+00  0.000000e+00
999  9.980000e+01  9.990000e+01  9.985000e+01  0.000000e+00  0.000000e+00  0.000000e+00
1000  9.990000e+01  1.000000e+02  9.995000e+01  0.000000e+00  0.000000e+00  0.000000e+00


==> anc/txt_outputs/flux_ptmu_hydrocarbon.txt <==
# flux_ptmu_hydrocarbon
# stat_error: statistical uncertainty; total_error: statistical + systematic uncertainty
# bin  x_low  x_high  x_center  value  stat_error  total_error
1  0.000000e+00  1.000000e-01  5.000000e-02  0.000000e+00  0.000000e+00  0.000000e+00
2  1.000000e-01  2.000000e-01  1.500000e-01  5.111911e-06  2.603869e-06  4.028005e-06
3  2.000000e-01  3.000000e-01  2.500000e-01  3.424662e-06  1.001442e-06  1.356733e-06
4  3.000000e-01  4.000000e-01  3.500000e-01  5.654824e-06  1.069290e-06  1.519058e-06
5  4.000000e-01  5.000000e-01  4.500000e-01  8.674291e-06  1.129902e-06  1.878852e-06
6  5.000000e-01  6.000000e-01  5.500000e-01  9.183274e-06  9.992385e-07  1.693512e-06
7  6.000000e-01  7.000000e-01  6.500000e-01  7.747973e-06  8.268101e-07  1.374296e-06
8  7.000000e-01  8.000000e-01  7.500000e-01  7.465004e-06  7.063539e-07  1.288598e-06
9  8.000000e-01  9.000000e-01  8.500000e-01  6.849057e-06  6.122154e-07  1.255195e-06
10  9.000000e-01  1.000000e+00  9.500000e-01  6.055768e-06  5.251280e-07  1.047437e-06
11  1.000000e+00  1.100000e+00  1.050000e+00  6.631196e-06  5.164270e-07  1.037653e-06
12  1.100000e+00  1.200000e+00  1.150000e+00  5.748446e-06  4.422126e-07  9.618365e-07
13  1.200000e+00  1.300000e+00  1.250000e+00  5.794287e-06  4.237622e-07  1.006324e-06
14  1.300000e+00  1.400000e+00  1.350000e+00  6.501210e-06  4.228087e-07  1.103971e-06
15  1.400000e+00  1.500000e+00  1.450000e+00  7.512916e-06  4.295448e-07  1.233024e-06
16  1.500000e+00  1.600000e+00  1.550000e+00  8.756265e-06  4.443428e-07  1.299669e-06
17  1.600000e+00  1.700000e+00  1.650000e+00  1.118240e-05  4.934727e-07  1.514633e-06
18  1.700000e+00  1.800000e+00  1.750000e+00  1.433432e-05  5.364844e-07  1.831194e-06
19  1.800000e+00  1.900000e+00  1.850000e+00  1.472823e-05  5.232735e-07  2.032255e-06
20  1.900000e+00  2.000000e+00  1.950000e+00  1.875476e-05  5.767024e-07  2.339849e-06
21  2.000000e+00  2.100000e+00  2.050000e+00  2.157248e-05  6.044801e-07  2.600576e-06
22  2.100000e+00  2.200000e+00  2.150000e+00  2.627400e-05  6.518630e-07  2.954483e-06
23  2.200000e+00  2.300000e+00  2.250000e+00  3.076320e-05  6.891634e-07  3.453563e-06
24  2.300000e+00  2.400000e+00  2.350000e+00  3.543463e-05  7.243013e-07  4.150035e-06
25  2.400000e+00  2.500000e+00  2.450000e+00  3.968937e-05  7.498177e-07  4.483530e-06
26  2.500000e+00  2.600000e+00  2.550000e+00  4.461791e-05  7.809315e-07  4.884985e-06
27  2.600000e+00  2.700000e+00  2.650000e+00  4.983696e-05  8.144199e-07  5.220703e-06
28  2.700000e+00  2.800000e+00  2.750000e+00  5.306697e-05  8.232152e-07  5.625287e-06
29  2.800000e+00  2.900000e+00  2.850000e+00  5.644499e-05  8.338921e-07  5.740666e-06
30  2.900000e+00  3.000000e+00  2.950000e+00  5.947394e-05  8.411273e-07  6.279526e-06
31  3.000000e+00  3.100000e+00  3.050000e+00  6.094633e-05  8.367074e-07  6.308052e-06
32  3.100000e+00  3.200000e+00  3.150000e+00  6.575356e-05  8.554686e-07  6.549507e-06
33  3.200000e+00  3.300000e+00  3.250000e+00  6.684420e-05  8.464134e-07  6.793200e-06
34  3.300000e+00  3.400000e+00  3.350000e+00  6.906680e-05  8.477486e-07  7.111201e-06
35  3.400000e+00  3.500000e+00  3.450000e+00  7.188325e-05  8.537782e-07  7.103892e-06
36  3.500000e+00  3.600000e+00  3.550000e+00  7.282577e-05  8.498046e-07  7.345602e-06
37  3.600000e+00  3.700000e+00  3.650000e+00  7.187751e-05  8.313073e-07  7.137601e-06
38  3.700000e+00  3.800000e+00  3.750000e+00  7.532313e-05  8.421025e-07  7.663359e-06
39  3.800000e+00  3.900000e+00  3.850000e+00  7.500518e-05  8.257013e-07  7.599900e-06
40  3.900000e+00  4.000000e+00  3.950000e+00  7.569422e-05  8.160795e-07  7.691983e-06
41  4.000000e+00  4.100000e+00  4.050000e+00  7.679375e-05  8.116103e-07  7.832133e-06
42  4.100000e+00  4.200000e+00  4.150000e+00  7.717305e-05  8.040077e-07  7.779286e-06
43  4.200000e+00  4.300000e+00  4.250000e+00  7.916982e-05  8.021996e-07  8.182540e-06
44  4.300000e+00  4.400000e+00  4.350000e+00  7.871275e-05  7.919107e-07  8.147251e-06
45  4.400000e+00  4.500000e+00  4.450000e+00  8.217580e-05  7.984147e-07  8.703769e-06
46  4.500000e+00  4.600000e+00  4.550000e+00  8.382100e-05  7.990565e-07  8.732344e-06
47  4.600000e+00  4.700000e+00  4.650000e+00  8.639949e-05  8.068535e-07  8.666063e-06
48  4.700000e+00  4.800000e+00  4.750000e+00  8.836323e-05  8.063497e-07  8.798768e-06
49  4.800000e+00  4.900000e+00  4.850000e+00  8.845105e-05  7.976148e-07  8.767909e-06
50  4.900000e+00  5.000000e+00  4.950000e+00  8.847299e-05  7.890482e-07  8.737265e-06
51  5.000000e+00  5.100000e+00  5.050000e+00  9.174748e-05  7.965339e-07  9.100338e-06
52  5.100000e+00  5.200000e+00  5.150000e+00  9.337590e-05  7.949562e-07  9.112584e-06
53  5.200000e+00  5.300000e+00  5.250000e+00  9.389605e-05  7.904784e-07  9.161979e-06
54  5.300000e+00  5.400000e+00  5.350000e+00  9.491367e-05  7.868420e-07  9.306253e-06
55  5.400000e+00  5.500000e+00  5.450000e+00  9.555900e-05  7.831904e-07  9.294276e-06
56  5.500000e+00  5.600000e+00  5.550000e+00  9.423341e-05  7.729628e-07  9.046476e-06
57  5.600000e+00  5.700000e+00  5.650000e+00  9.418462e-05  7.636426e-07  9.125211e-06
58  5.700000e+00  5.800000e+00  5.750000e+00  9.444367e-05  7.607841e-07  8.879251e-06
59  5.800000e+00  5.900000e+00  5.850000e+00  9.404883e-05  7.540762e-07  8.756539e-06
60  5.900000e+00  6.000000e+00  5.950000e+00  9.397847e-05  7.472565e-07  8.602878e-06
61  6.000000e+00  6.100000e+00  6.050000e+00  9.246364e-05  7.374476e-07  8.406508e-06
62  6.100000e+00  6.200000e+00  6.150000e+00  8.909436e-05  7.177080e-07  8.007433e-06
63  6.200000e+00  6.300000e+00  6.250000e+00  8.916364e-05  7.131048e-07  7.934600e-06
64  6.300000e+00  6.400000e+00  6.350000e+00  8.696749e-05  7.012930e-07  7.614967e-06
65  6.400000e+00  6.500000e+00  6.450000e+00  8.368037e-05  6.817603e-07  7.376534e-06
66  6.500000e+00  6.600000e+00  6.550000e+00  8.212111e-05  6.713970e-07  7.230794e-06
67  6.600000e+00  6.700000e+00  6.650000e+00  7.863788e-05  6.542809e-07  6.808418e-06
68  6.700000e+00  6.800000e+00  6.750000e+00  7.413477e-05  6.305715e-07  6.322902e-06
69  6.800000e+00  6.900000e+00  6.850000e+00  7.090714e-05  6.137927e-07  6.107821e-06
70  6.900000e+00  7.000000e+00  6.950000e+00  6.693721e-05  5.930512e-07  5.678950e-06
71  7.000000e+00  7.100000e+00  7.050000e+00  6.438301e-05  5.781730e-07  6.094197e-06
72  7.100000e+00  7.200000e+00  7.150000e+00  6.084556e-05  5.599734e-07  5.656705e-06
73  7.200000e+00  7.300000e+00  7.250000e+00  5.671662e-05  5.365035e-07  5.280647e-06
74  7.300000e+00  7.400000e+00  7.350000e+00  5.329952e-05  5.176356e-07  4.929935e-06
75  7.400000e+00  7.500000e+00  7.450000e+00  4.889681e-05  4.907297e-07  4.519880e-06
76  7.500000e+00  7.600000e+00  7.550000e+00  4.523996e-05  4.680887e-07  4.189965e-06
77  7.600000e+00  7.700000e+00  7.650000e+00  4.199166e-05  4.478171e-07  3.921512e-06
78  7.700000e+00  7.800000e+00  7.750000e+00  3.866800e-05  4.288716e-07  3.573030e-06
79  7.800000e+00  7.900000e+00  7.850000e+00  3.598412e-05  4.104904e-07  3.356229e-06
80  7.900000e+00  8.000000e+00  7.950000e+00  3.352190e-05  3.944388e-07  3.106973e-06
81  8.000000e+00  8.100000e+00  8.050000e+00  3.046787e-05  3.737966e-07  2.746227e-06
82  8.100000e+00  8.200000e+00  8.150000e+00  2.779120e-05  3.548022e-07  2.513333e-06
83  8.200000e+00  8.300000e+00  8.250000e+00  2.580572e-05  3.398082e-07  2.354608e-06
84  8.300000e+00  8.400000e+00  8.350000e+00  2.367378e-05  3.245387e-07  2.135489e-06
85  8.400000e+00  8.500000e+00  8.450000e+00  2.232049e-05  3.142248e-07  2.037718e-06
86  8.500000e+00  8.600000e+00  8.550000e+00  2.002793e-05  2.954406e-07  2.294789e-06
87  8.600000e+00  8.700000e+00  8.650000e+00  1.836484e-05  2.822518e-07  2.112789e-06
88  8.700000e+00  8.800000e+00  8.750000e+00  1.646237e-05  2.662412e-07  1.891468e-06
89  8.800000e+00  8.900000e+00  8.850000e+00  1.529206e-05  2.561125e-07  1.775063e-06
90  8.900000e+00  9.000000e+00  8.950000e+00  1.407172e-05  2.430567e-07  1.652428e-06
91  9.000000e+00  9.100000e+00  9.050000e+00  1.280915e-05  2.312180e-07  1.660143e-06
92  9.100000e+00  9.200000e+00  9.150000e+00  1.180964e-05  2.211554e-07  1.520037e-06
93  9.200000e+00  9.300000e+00  9.250000e+00  1.101125e-05  2.131274e-07  1.418436e-06
94  9.300000e+00  9.400000e+00  9.350000e+00  9.825003e-06  2.000727e-07  1.290869e-06
95  9.400000e+00  9.500000e+00  9.450000e+00  9.067263e-06  1.922162e-07  1.184656e-06
96  9.500000e+00  9.600000e+00  9.550000e+00  8.251391e-06  1.823418e-07  1.047053e-06
97  9.600000e+00  9.700000e+00  9.650000e+00  7.609384e-06  1.747909e-07  9.780817e-07
98  9.700000e+00  9.800000e+00  9.750000e+00  7.044485e-06  1.672457e-07  8.980138e-07
99  9.800000e+00  9.900000e+00  9.850000e+00  6.444395e-06  1.598225e-07  8.302412e-07
100  9.900000e+00  1.000000e+01  9.950000e+00  5.916648e-06  1.523962e-07  7.547079e-07
101  1.000000e+01  1.010000e+01  1.005000e+01  5.282140e-06  1.430730e-07  7.022141e-07
102  1.010000e+01  1.020000e+01  1.015000e+01  5.357591e-06  1.452791e-07  7.092088e-07
103  1.020000e+01  1.030000e+01  1.025000e+01  4.799252e-06  1.368518e-07  6.456882e-07
104  1.030000e+01  1.040000e+01  1.035000e+01  4.835374e-06  1.369075e-07  6.344067e-07
105  1.040000e+01  1.050000e+01  1.045000e+01  4.367728e-06  1.299528e-07  5.736702e-07
106  1.050000e+01  1.060000e+01  1.055000e+01  3.833790e-06  1.218847e-07  5.049244e-07
107  1.060000e+01  1.070000e+01  1.065000e+01  3.639194e-06  1.189978e-07  4.922549e-07
108  1.070000e+01  1.080000e+01  1.075000e+01  3.643721e-06  1.193013e-07  5.050681e-07
109  1.080000e+01  1.090000e+01  1.085000e+01  3.227745e-06  1.110166e-07  4.380395e-07
110  1.090000e+01  1.100000e+01  1.095000e+01  3.021285e-06  1.077786e-07  4.140758e-07
111  1.100000e+01  1.110000e+01  1.105000e+01  3.145720e-06  1.094173e-07  4.070842e-07
112  1.110000e+01  1.120000e+01  1.115000e+01  2.832602e-06  1.031714e-07  3.667089e-07
113  1.120000e+01  1.130000e+01  1.125000e+01  2.796154e-06  1.020308e-07  3.622677e-07
114  1.130000e+01  1.140000e+01  1.135000e+01  2.585261e-06  9.823839e-08  3.516875e-07
115  1.140000e+01  1.150000e+01  1.145000e+01  2.572489e-06  9.857036e-08  3.441630e-07
116  1.150000e+01  1.160000e+01  1.155000e+01  2.502014e-06  9.696451e-08  3.128364e-07
117  1.160000e+01  1.170000e+01  1.165000e+01  2.230859e-06  9.141097e-08  2.873830e-07
118  1.170000e+01  1.180000e+01  1.175000e+01  2.043064e-06  8.708888e-08  2.650620e-07
119  1.180000e+01  1.190000e+01  1.185000e+01  2.024781e-06  8.554550e-08  2.684901e-07
120  1.190000e+01  1.200000e+01  1.195000e+01  2.008705e-06  8.576348e-08  2.550922e-07
121  1.200000e+01  1.210000e+01  1.205000e+01  1.941241e-06  8.455854e-08  2.447147e-07
122  1.210000e+01  1.220000e+01  1.215000e+01  1.719708e-06  7.894805e-08  2.159632e-07
123  1.220000e+01  1.230000e+01  1.225000e+01  1.897237e-06  8.253562e-08  2.427250e-07
124  1.230000e+01  1.240000e+01  1.235000e+01  1.875512e-06  8.215007e-08  2.187779e-07
125  1.240000e+01  1.250000e+01  1.245000e+01  1.632947e-06  7.658657e-08  2.124530e-07
126  1.250000e+01  1.260000e+01  1.255000e+01  1.620447e-06  7.531787e-08  2.105147e-07
127  1.260000e+01  1.270000e+01  1.265000e+01  1.676668e-06  7.627648e-08  2.026394e-07
128  1.270000e+01  1.280000e+01  1.275000e+01  1.508507e-06  7.297527e-08  1.819643e-07
129  1.280000e+01  1.290000e+01  1.285000e+01  1.440749e-06  7.006496e-08  1.887081e-07
130  1.290000e+01  1.300000e+01  1.295000e+01  1.479442e-06  7.176400e-08  1.839793e-07
131  1.300000e+01  1.310000e+01  1.305000e+01  1.445540e-06  7.042143e-08  1.864802e-07
132  1.310000e+01  1.320000e+01  1.315000e+01  1.373261e-06  6.939203e-08  1.622069e-07
133  1.320000e+01  1.330000e+01  1.325000e+01  1.271946e-06  6.541425e-08  1.630614e-07
134  1.330000e+01  1.340000e+01  1.335000e+01  1.214696e-06  6.432182e-08  1.433452e-07
135  1.340000e+01  1.350000e+01  1.345000e+01  1.225115e-06  6.415776e-08  1.508431e-07
136  1.350000e+01  1.360000e+01  1.355000e+01  1.189529e-06  6.247401e-08  1.404923e-07
137  1.360000e+01  1.370000e+01  1.365000e+01  1.237793e-06  6.439582e-08  1.469280e-07
138  1.370000e+01  1.380000e+01  1.375000e+01  1.204969e-06  6.293344e-08  1.388039e-07
139  1.380000e+01  1.390000e+01  1.385000e+01  1.041664e-06  5.869337e-08  1.273348e-07
140  1.390000e+01  1.400000e+01  1.395000e+01  1.038253e-06  5.794079e-08  1.220344e-07
141  1.400000e+01  1.410000e+01  1.405000e+01  1.143466e-06  6.096034e-08  1.391400e-07
142  1.410000e+01  1.420000e+01  1.415000e+01  1.077258e-06  5.939547e-08  1.230504e-07
143  1.420000e+01  1.430000e+01  1.425000e+01  9.826130e-07  5.625822e-08  1.137446e-07
144  1.430000e+01  1.440000e+01  1.435000e+01  1.094443e-06  5.997320e-08  1.311005e-07
145  1.440000e+01  1.450000e+01  1.445000e+01  9.673438e-07  5.549657e-08  1.166365e-07
146  1.450000e+01  1.460000e+01  1.455000e+01  9.520885e-07  5.463343e-08  1.143797e-07
147  1.460000e+01  1.470000e+01  1.465000e+01  8.925728e-07  5.272246e-08  1.120852e-07
148  1.470000e+01  1.480000e+01  1.475000e+01  9.471150e-07  5.425758e-08  1.230196e-07
149  1.480000e+01  1.490000e+01  1.485000e+01  8.919142e-07  5.341466e-08  1.139822e-07
150  1.490000e+01  1.500000e+01  1.495000e+01  7.883694e-07  5.004841e-08  1.019823e-07
151  1.500000e+01  1.510000e+01  1.505000e+01  8.371605e-07  5.139479e-08  9.444416e-08
152  1.510000e+01  1.520000e+01  1.515000e+01  8.282541e-07  5.058560e-08  9.771283e-08
153  1.520000e+01  1.530000e+01  1.525000e+01  8.837671e-07  5.264919e-08  1.002458e-07
154  1.530000e+01  1.540000e+01  1.535000e+01  7.706205e-07  4.812470e-08  9.552214e-08
155  1.540000e+01  1.550000e+01  1.545000e+01  8.631648e-07  5.061678e-08  1.016524e-07
156  1.550000e+01  1.560000e+01  1.555000e+01  7.444133e-07  4.760469e-08  9.982862e-08
157  1.560000e+01  1.570000e+01  1.565000e+01  7.812401e-07  4.931618e-08  9.312133e-08
158  1.570000e+01  1.580000e+01  1.575000e+01  7.722352e-07  4.736645e-08  9.516234e-08
159  1.580000e+01  1.590000e+01  1.585000e+01  6.961611e-07  4.482047e-08  9.448456e-08
160  1.590000e+01  1.600000e+01  1.595000e+01  7.427371e-07  4.579287e-08  9.849446e-08
161  1.600000e+01  1.610000e+01  1.605000e+01  6.804821e-07  4.428562e-08  8.235046e-08
162  1.610000e+01  1.620000e+01  1.615000e+01  6.030854e-07  4.162108e-08  7.757623e-08
163  1.620000e+01  1.630000e+01  1.625000e+01  6.578570e-07  4.396450e-08  8.036600e-08
164  1.630000e+01  1.640000e+01  1.635000e+01  7.695395e-07  4.701590e-08  9.916789e-08
165  1.640000e+01  1.650000e+01  1.645000e+01  5.761851e-07  4.043339e-08  7.523894e-08
166  1.650000e+01  1.660000e+01  1.655000e+01  6.615966e-07  4.392029e-08  7.586400e-08
167  1.660000e+01  1.670000e+01  1.665000e+01  6.230069e-07  4.160028e-08  7.399345e-08
168  1.670000e+01  1.680000e+01  1.675000e+01  6.819226e-07  4.443359e-08  8.124830e-08
169  1.680000e+01  1.690000e+01  1.685000e+01  6.050390e-07  4.070070e-08  7.718918e-08
170  1.690000e+01  1.700000e+01  1.695000e+01  6.233201e-07  4.081336e-08  8.237175e-08
171  1.700000e+01  1.710000e+01  1.705000e+01  6.148679e-07  4.080521e-08  8.158385e-08
172  1.710000e+01  1.720000e+01  1.715000e+01  6.254409e-07  4.122386e-08  7.546010e-08
173  1.720000e+01  1.730000e+01  1.725000e+01  5.403365e-07  3.796976e-08  7.294891e-08
174  1.730000e+01  1.740000e+01  1.735000e+01  5.591846e-07  3.914323e-08  6.752782e-08
175  1.740000e+01  1.750000e+01  1.745000e+01  5.292160e-07  3.788151e-08  6.449585e-08
176  1.750000e+01  1.760000e+01  1.755000e+01  5.261885e-07  3.871807e-08  6.198925e-08
177  1.760000e+01  1.770000e+01  1.765000e+01  4.487400e-07  3.422215e-08  5.882111e-08
178  1.770000e+01  1.780000e+01  1.775000e+01  4.959892e-07  3.589106e-08  6.655058e-08
179  1.780000e+01  1.790000e+01  1.785000e+01  5.137920e-07  3.603550e-08  6.656988e-08
180  1.790000e+01  1.800000e+01  1.795000e+01  5.471611e-07  3.756955e-08  6.481730e-08
181  1.800000e+01  1.810000e+01  1.805000e+01  4.933177e-07  3.568272e-08  6.233328e-08
182  1.810000e+01  1.820000e+01  1.815000e+01  4.620926e-07  3.431567e-08  6.043373e-08
183  1.820000e+01  1.830000e+01  1.825000e+01  4.996286e-07  3.602612e-08  6.636825e-08
184  1.830000e+01  1.840000e+01  1.835000e+01  5.211399e-07  3.663229e-08  6.943945e-08
185  1.840000e+01  1.850000e+01  1.845000e+01  4.416666e-07  3.276987e-08  6.486608e-08
186  1.850000e+01  1.860000e+01  1.855000e+01  3.814082e-07  3.077695e-08  5.458742e-08
187  1.860000e+01  1.870000e+01  1.865000e+01  4.475946e-07  3.448659e-08  5.991994e-08
188  1.870000e+01  1.880000e+01  1.875000e+01  4.502542e-07  3.318855e-08  6.265945e-08
189  1.880000e+01  1.890000e+01  1.885000e+01  3.978011e-07  3.143500e-08  5.538316e-08
190  1.890000e+01  1.900000e+01  1.895000e+01  4.033552e-07  3.077105e-08  5.738200e-08
191  1.900000e+01  1.910000e+01  1.905000e+01  4.149567e-07  3.207413e-08  5.494923e-08
192  1.910000e+01  1.920000e+01  1.915000e+01  4.170515e-07  3.232048e-08  5.530365e-08
193  1.920000e+01  1.930000e+01  1.925000e+01  3.502727e-07  2.949324e-08  4.691035e-08
194  1.930000e+01  1.940000e+01  1.935000e+01  3.935652e-07  3.043059e-08  6.157907e-08
195  1.940000e+01  1.950000e+01  1.945000e+01  3.868662e-07  3.079559e-08  5.529696e-08
196  1.950000e+01  1.960000e+01  1.955000e+01  3.318216e-07  2.769852e-08  5.565824e-08
197  1.960000e+01  1.970000e+01  1.965000e+01  3.658150e-07  2.943793e-08  4.765717e-08
198  1.970000e+01  1.980000e+01  1.975000e+01  3.493040e-07  2.883029e-08  4.685462e-08
199  1.980000e+01  1.990000e+01  1.985000e+01  3.783228e-07  2.947891e-08  5.427465e-08
200  1.990000e+01  2.000000e+01  1.995000e+01  3.949886e-07  3.061522e-08  5.209327e-08
201  2.000000e+01  2.010000e+01  2.005000e+01  3.703089e-07  2.938552e-08  5.040218e-08
202  2.010000e+01  2.020000e+01  2.015000e+01  3.115991e-07  2.703681e-08  4.152919e-08
203  2.020000e+01  2.030000e+01  2.025000e+01  3.845462e-07  2.955650e-08  5.405153e-08
204  2.030000e+01  2.040000e+01  2.035000e+01  3.464217e-07  2.849750e-08  5.336218e-08
205  2.040000e+01  2.050000e+01  2.045000e+01  2.935639e-07  2.575340e-08  4.576504e-08
206  2.050000e+01  2.060000e+01  2.055000e+01  3.186741e-07  2.714027e-08  4.960174e-08
207  2.060000e+01  2.070000e+01  2.065000e+01  3.283088e-07  2.663186e-08  5.106004e-08
208  2.070000e+01  2.080000e+01  2.075000e+01  3.508193e-07  2.804222e-08  4.798792e-08
209  2.080000e+01  2.090000e+01  2.085000e+01  2.722279e-07  2.473145e-08  3.978261e-08
210  2.090000e+01  2.100000e+01  2.095000e+01  2.751634e-07  2.426248e-08  3.811462e-08
211  2.100000e+01  2.110000e+01  2.105000e+01  2.763018e-07  2.471332e-08  4.026963e-08
212  2.110000e+01  2.120000e+01  2.115000e+01  2.963572e-07  2.554343e-08  4.207245e-08
213  2.120000e+01  2.130000e+01  2.125000e+01  2.765131e-07  2.442930e-08  4.410651e-08
214  2.130000e+01  2.140000e+01  2.135000e+01  2.862925e-07  2.455708e-08  4.516443e-08
215  2.140000e+01  2.150000e+01  2.145000e+01  2.882671e-07  2.553511e-08  4.430059e-08
216  2.150000e+01  2.160000e+01  2.155000e+01  3.096262e-07  2.576346e-08  4.523904e-08
217  2.160000e+01  2.170000e+01  2.165000e+01  2.435812e-07  2.320252e-08  4.113170e-08
218  2.170000e+01  2.180000e+01  2.175000e+01  2.557527e-07  2.315931e-08  4.088362e-08
219  2.180000e+01  2.190000e+01  2.185000e+01  2.527334e-07  2.275494e-08  3.923804e-08
220  2.190000e+01  2.200000e+01  2.195000e+01  2.461571e-07  2.210919e-08  4.252668e-08
221  2.200000e+01  2.210000e+01  2.205000e+01  2.663343e-07  2.327068e-08  3.951436e-08
222  2.210000e+01  2.220000e+01  2.215000e+01  2.681262e-07  2.294315e-08  4.631964e-08
223  2.220000e+01  2.230000e+01  2.225000e+01  2.712371e-07  2.329455e-08  4.476536e-08
224  2.230000e+01  2.240000e+01  2.235000e+01  2.968115e-07  2.430851e-08  4.625125e-08
225  2.240000e+01  2.250000e+01  2.245000e+01  2.588511e-07  2.246248e-08  4.273002e-08
226  2.250000e+01  2.260000e+01  2.255000e+01  2.307897e-07  2.103025e-08  4.459077e-08
227  2.260000e+01  2.270000e+01  2.265000e+01  2.079912e-07  2.000722e-08  3.762943e-08
228  2.270000e+01  2.280000e+01  2.275000e+01  2.378981e-07  2.135642e-08  4.140623e-08
229  2.280000e+01  2.290000e+01  2.285000e+01  2.023252e-07  2.024986e-08  3.950612e-08
230  2.290000e+01  2.300000e+01  2.295000e+01  2.344505e-07  2.124878e-08  4.459925e-08
231  2.300000e+01  2.310000e+01  2.305000e+01  2.211266e-07  2.056092e-08  4.536641e-08
232  2.310000e+01  2.320000e+01  2.315000e+01  2.642485e-07  2.214990e-08  5.630990e-08
233  2.320000e+01  2.330000e+01  2.325000e+01  2.282199e-07  2.081921e-08  4.781480e-08
234  2.330000e+01  2.340000e+01  2.335000e+01  1.770716e-07  1.788580e-08  4.150755e-08
235  2.340000e+01  2.350000e+01  2.345000e+01  1.648510e-07  1.712756e-08  4.216070e-08
236  2.350000e+01  2.360000e+01  2.355000e+01  2.278304e-07  2.098793e-08  5.269361e-08
237  2.360000e+01  2.370000e+01  2.365000e+01  2.053298e-07  1.922330e-08  5.187496e-08
238  2.370000e+01  2.380000e+01  2.375000e+01  1.921557e-07  1.849667e-08  5.353884e-08
239  2.380000e+01  2.390000e+01  2.385000e+01  1.740618e-07  1.770292e-08  4.730746e-08
240  2.390000e+01  2.400000e+01  2.395000e+01  1.800189e-07  1.803987e-08  5.774124e-08
241  2.400000e+01  2.410000e+01  2.405000e+01  1.806497e-07  1.818904e-08  4.758595e-08
242  2.410000e+01  2.420000e+01  2.415000e+01  1.731526e-07  1.730033e-08  4.639633e-08
243  2.420000e+01  2.430000e+01  2.425000e+01  2.138311e-07  1.982412e-08  5.596617e-08
244  2.430000e+01  2.440000e+01  2.435000e+01  1.794260e-07  1.795956e-08  4.838301e-08
245  2.440000e+01  2.450000e+01  2.445000e+01  1.337497e-07  1.545694e-08  3.762612e-08
246  2.450000e+01  2.460000e+01  2.455000e+01  1.606283e-07  1.688139e-08  4.740270e-08
247  2.460000e+01  2.470000e+01  2.465000e+01  1.622372e-07  1.693824e-08  4.464193e-08
248  2.470000e+01  2.480000e+01  2.475000e+01  1.565025e-07  1.647997e-08  4.611796e-08
249  2.480000e+01  2.490000e+01  2.485000e+01  1.621080e-07  1.675813e-08  3.965062e-08
250  2.490000e+01  2.500000e+01  2.495000e+01  1.688580e-07  1.707688e-08  4.756341e-08
251  2.500000e+01  2.510000e+01  2.505000e+01  1.553349e-07  1.666018e-08  4.547345e-08
252  2.510000e+01  2.520000e+01  2.515000e+01  1.569279e-07  1.641579e-08  4.324245e-08
253  2.520000e+01  2.530000e+01  2.525000e+01  1.507817e-07  1.649157e-08  3.975272e-08
254  2.530000e+01  2.540000e+01  2.535000e+01  1.904697e-07  1.809602e-08  5.253954e-08
255  2.540000e+01  2.550000e+01  2.545000e+01  1.581895e-07  1.640077e-08  4.328044e-08
256  2.550000e+01  2.560000e+01  2.555000e+01  1.470570e-07  1.622175e-08  3.837121e-08
257  2.560000e+01  2.570000e+01  2.565000e+01  1.648689e-07  1.704887e-08  4.448734e-08
258  2.570000e+01  2.580000e+01  2.575000e+01  1.448855e-07  1.551245e-08  3.914589e-08
259  2.580000e+01  2.590000e+01  2.585000e+01  1.240602e-07  1.425830e-08  3.944201e-08
260  2.590000e+01  2.600000e+01  2.595000e+01  1.580269e-07  1.584719e-08  4.664251e-08
261  2.600000e+01  2.610000e+01  2.605000e+01  1.427843e-07  1.553560e-08  3.828769e-08
262  2.610000e+01  2.620000e+01  2.615000e+01  1.310372e-07  1.497614e-08  3.912835e-08
263  2.620000e+01  2.630000e+01  2.625000e+01  1.504364e-07  1.555774e-08  4.316911e-08
264  2.630000e+01  2.640000e+01  2.635000e+01  1.237847e-07  1.420927e-08  3.530512e-08
265  2.640000e+01  2.650000e+01  2.645000e+01  1.297026e-07  1.435386e-08  3.841992e-08
266  2.650000e+01  2.660000e+01  2.655000e+01  1.174737e-07  1.354609e-08  3.467197e-08
267  2.660000e+01  2.670000e+01  2.665000e+01  1.096270e-07  1.354072e-08  3.295839e-08
268  2.670000e+01  2.680000e+01  2.675000e+01  1.110023e-07  1.308835e-08  3.138636e-08
269  2.680000e+01  2.690000e+01  2.685000e+01  1.184974e-07  1.404536e-08  3.567661e-08
270  2.690000e+01  2.700000e+01  2.695000e+01  9.429895e-08  1.196972e-08  3.094142e-08
271  2.700000e+01  2.710000e+01  2.705000e+01  7.834269e-08  1.077036e-08  2.499603e-08
272  2.710000e+01  2.720000e+01  2.715000e+01  1.152346e-07  1.344906e-08  3.758400e-08
273  2.720000e+01  2.730000e+01  2.725000e+01  1.380100e-07  1.451657e-08  4.454137e-08
274  2.730000e+01  2.740000e+01  2.735000e+01  1.070194e-07  1.294202e-08  2.969769e-08
275  2.740000e+01  2.750000e+01  2.745000e+01  9.202681e-08  1.154677e-08  3.180162e-08
276  2.750000e+01  2.760000e+01  2.755000e+01  9.569788e-08  1.185673e-08  3.249354e-08
277  2.760000e+01  2.770000e+01  2.765000e+01  9.814105e-08  1.228008e-08  3.264235e-08
278  2.770000e+01  2.780000e+01  2.775000e+01  7.035630e-08  1.029540e-08  2.188644e-08
279  2.780000e+01  2.790000e+01  2.785000e+01  7.891876e-08  1.083406e-08  2.284432e-08
280  2.790000e+01  2.800000e+01  2.795000e+01  8.352773e-08  1.113862e-08  3.029319e-08
281  2.800000e+01  2.810000e+01  2.805000e+01  9.003671e-08  1.132542e-08  2.933914e-08
282  2.810000e+01  2.820000e+01  2.815000e+01  9.197781e-08  1.161655e-08  2.789555e-08
283  2.820000e+01  2.830000e+01  2.825000e+01  9.231622e-08  1.159535e-08  3.535608e-08
284  2.830000e+01  2.840000e+01  2.835000e+01  7.100602e-08  9.765530e-09  2.456313e-08
285  2.840000e+01  2.850000e+01  2.845000e+01  9.980483e-08  1.184362e-08  3.375982e-08
286  2.850000e+01  2.860000e+01  2.855000e+01  6.732706e-08  9.595085e-09  2.350110e-08
287  2.860000e+01  2.870000e+01  2.865000e+01  9.074676e-08  1.205988e-08  3.328899e-08
288  2.870000e+01  2.880000e+01  2.875000e+01  8.312539e-08  1.087520e-08  3.147064e-08
289  2.880000e+01  2.890000e+01  2.885000e+01  8.059945e-08  1.097937e-08  2.950796e-08
290  2.890000e+01  2.900000e+01  2.895000e+01  6.616277e-08  9.682919e-09  1.940226e-08
291  2.900000e+01  2.910000e+01  2.905000e+01  8.663456e-08  1.103807e-08  2.882983e-08
292  2.910000e+01  2.920000e+01  2.915000e+01  7.694525e-08  1.098411e-08  2.455196e-08
293  2.920000e+01  2.930000e+01  2.925000e+01  8.317559e-08  1.097502e-08  3.118072e-08
294  2.930000e+01  2.940000e+01  2.935000e+01  8.076121e-08  1.077147e-08  2.764703e-08
295  2.940000e+01  2.950000e+01  2.945000e+01  7.206215e-08  9.869543e-09  2.717050e-08
296  2.950000e+01  2.960000e+01  2.955000e+01  6.379096e-08  9.684943e-09  2.507260e-08
297  2.960000e+01  2.970000e+01  2.965000e+01  8.906765e-08  1.093209e-08  3.515077e-08
298  2.970000e+01  2.980000e+01  2.975000e+01  6.088248e-08  9.172882e-09  2.094239e-08
299  2.980000e+01  2.990000e+01  2.985000e+01  6.689894e-08  9.732275e-09  2.034016e-08
300  2.990000e+01  3.000000e+01  2.995000e+01  6.583574e-08  9.362110e-09  2.445833e-08
301  3.000000e+01  3.010000e+01  3.005000e+01  6.271372e-08  8.860967e-09  2.719109e-08
302  3.010000e+01  3.020000e+01  3.015000e+01  6.208704e-08  9.532910e-09  2.197146e-08
303  3.020000e+01  3.030000e+01  3.025000e+01  7.148765e-08  1.025014e-08  2.250966e-08
304  3.030000e+01  3.040000e+01  3.035000e+01  4.932986e-08  8.181915e-09  1.915378e-08
305  3.040000e+01  3.050000e+01  3.045000e+01  6.653211e-08  9.644560e-09  2.286462e-08
306  3.050000e+01  3.060000e+01  3.055000e+01  6.211649e-08  9.162790e-09  2.211603e-08
307  3.060000e+01  3.070000e+01  3.065000e+01  6.324031e-08  9.415019e-09  2.745108e-08
308  3.070000e+01  3.080000e+01  3.075000e+01  6.763249e-08  9.549486e-09  2.469350e-08
309  3.080000e+01  3.090000e+01  3.085000e+01  7.055790e-08  9.576383e-09  3.007924e-08
310  3.090000e+01  3.100000e+01  3.095000e+01  5.288153e-08  8.164758e-09  2.199096e-08
311  3.100000e+01  3.110000e+01  3.105000e+01  6.194119e-08  8.999858e-09  2.360560e-08
312  3.110000e+01  3.120000e+01  3.115000e+01  4.784862e-08  8.271516e-09  1.746200e-08
313  3.120000e+01  3.130000e+01  3.125000e+01  6.348082e-08  8.895854e-09  2.559737e-08
314  3.130000e+01  3.140000e+01  3.135000e+01  3.529018e-08  6.628723e-09  1.487475e-08
315  3.140000e+01  3.150000e+01  3.145000e+01  4.800431e-08  7.727843e-09  1.974779e-08
316  3.150000e+01  3.160000e+01  3.155000e+01  6.224006e-08  9.160284e-09  2.553057e-08
317  3.160000e+01  3.170000e+01  3.165000e+01  4.869224e-08  7.893950e-09  1.914002e-08
318  3.170000e+01  3.180000e+01  3.175000e+01  7.060626e-08  1.001507e-08  2.217271e-08
319  3.180000e+01  3.190000e+01  3.185000e+01  6.346863e-08  9.407607e-09  2.000783e-08
320  3.190000e+01  3.200000e+01  3.195000e+01  5.162710e-08  8.186587e-09  1.920289e-08
321  3.200000e+01  3.210000e+01  3.205000e+01  6.551050e-08  9.521386e-09  2.180468e-08
322  3.210000e+01  3.220000e+01  3.215000e+01  4.299086e-08  7.460345e-09  1.532975e-08
323  3.220000e+01  3.230000e+01  3.225000e+01  6.159657e-08  9.137880e-09  2.377192e-08
324  3.230000e+01  3.240000e+01  3.235000e+01  4.587765e-08  7.844566e-09  1.729065e-08
325  3.240000e+01  3.250000e+01  3.245000e+01  5.240206e-08  8.158945e-09  1.832004e-08
326  3.250000e+01  3.260000e+01  3.255000e+01  5.823071e-08  8.905822e-09  1.979526e-08
327  3.260000e+01  3.270000e+01  3.265000e+01  4.322016e-08  7.138738e-09  1.845470e-08
328  3.270000e+01  3.280000e+01  3.275000e+01  5.659992e-08  8.587953e-09  2.017263e-08
329  3.280000e+01  3.290000e+01  3.285000e+01  5.032062e-08  8.103216e-09  2.063593e-08
330  3.290000e+01  3.300000e+01  3.295000e+01  3.831797e-08  6.798729e-09  1.639910e-08
331  3.300000e+01  3.310000e+01  3.305000e+01  3.896673e-08  6.801376e-09  1.841610e-08
332  3.310000e+01  3.320000e+01  3.315000e+01  4.783218e-08  8.101712e-09  1.876574e-08
333  3.320000e+01  3.330000e+01  3.325000e+01  3.738650e-08  6.645832e-09  1.736955e-08
334  3.330000e+01  3.340000e+01  3.335000e+01  4.543599e-08  7.565429e-09  1.835047e-08
335  3.340000e+01  3.350000e+01  3.345000e+01  4.705630e-08  8.746484e-09  1.674787e-08
336  3.350000e+01  3.360000e+01  3.355000e+01  4.931401e-08  8.079785e-09  1.876974e-08
337  3.360000e+01  3.370000e+01  3.365000e+01  3.292574e-08  6.664224e-09  1.171108e-08
338  3.370000e+01  3.380000e+01  3.375000e+01  3.181769e-08  6.302571e-09  1.648586e-08
339  3.380000e+01  3.390000e+01  3.385000e+01  4.057909e-08  7.330534e-09  1.329268e-08
340  3.390000e+01  3.400000e+01  3.395000e+01  4.805706e-08  7.678343e-09  1.818003e-08
341  3.400000e+01  3.410000e+01  3.405000e+01  3.152961e-08  6.370373e-09  9.576271e-09
342  3.410000e+01  3.420000e+01  3.415000e+01  3.292842e-08  6.577853e-09  1.350838e-08
343  3.420000e+01  3.430000e+01  3.425000e+01  3.530581e-08  6.552501e-09  1.357420e-08
344  3.430000e+01  3.440000e+01  3.435000e+01  3.708622e-08  7.261179e-09  1.088830e-08
345  3.440000e+01  3.450000e+01  3.445000e+01  3.990242e-08  6.984672e-09  1.306779e-08
346  3.450000e+01  3.460000e+01  3.455000e+01  4.262330e-08  7.955304e-09  1.593710e-08
347  3.460000e+01  3.470000e+01  3.465000e+01  4.711944e-08  8.060396e-09  1.529905e-08
348  3.470000e+01  3.480000e+01  3.475000e+01  4.301289e-08  7.315638e-09  1.377970e-08
349  3.480000e+01  3.490000e+01  3.485000e+01  3.788708e-08  6.676172e-09  1.418892e-08
350  3.490000e+01  3.500000e+01  3.495000e+01  3.694275e-08  6.941116e-09  1.105906e-08
351  3.500000e+01  3.510000e+01  3.505000e+01  3.080154e-08  6.135349e-09  1.120690e-08
352  3.510000e+01  3.520000e+01  3.515000e+01  2.885131e-08  5.831463e-09  1.079346e-08
353  3.520000e+01  3.530000e+01  3.525000e+01  2.685044e-08  5.693211e-09  9.000885e-09
354  3.530000e+01  3.540000e+01  3.535000e+01  5.615497e-08  8.525634e-09  1.814315e-08
355  3.540000e+01  3.550000e+01  3.545000e+01  2.726287e-08  5.999118e-09  9.535466e-09
356  3.550000e+01  3.560000e+01  3.555000e+01  2.522150e-08  5.516636e-09  8.299446e-09
357  3.560000e+01  3.570000e+01  3.565000e+01  2.591201e-08  5.826562e-09  9.472818e-09
358  3.570000e+01  3.580000e+01  3.575000e+01  2.775532e-08  5.900696e-09  1.125207e-08
359  3.580000e+01  3.590000e+01  3.585000e+01  2.935505e-08  5.967795e-09  1.206111e-08
360  3.590000e+01  3.600000e+01  3.595000e+01  2.832760e-08  5.680828e-09  9.384519e-09
361  3.600000e+01  3.610000e+01  3.605000e+01  3.021374e-08  6.126521e-09  1.146111e-08
362  3.610000e+01  3.620000e+01  3.615000e+01  2.655626e-08  5.477239e-09  8.700437e-09
363  3.620000e+01  3.630000e+01  3.625000e+01  2.910544e-08  5.657830e-09  9.269756e-09
364  3.630000e+01  3.640000e+01  3.635000e+01  2.523085e-08  5.438471e-09  9.769821e-09
365  3.640000e+01  3.650000e+01  3.645000e+01  2.128752e-08  4.962042e-09  7.047480e-09
366  3.650000e+01  3.660000e+01  3.655000e+01  2.612320e-08  5.507455e-09  7.751009e-09
367  3.660000e+01  3.670000e+01  3.665000e+01  2.249679e-08  4.669757e-09  8.255330e-09
368  3.670000e+01  3.680000e+01  3.675000e+01  2.474697e-08  5.149081e-09  8.215263e-09
369  3.680000e+01  3.690000e+01  3.685000e+01  2.516066e-08  5.102007e-09  1.068001e-08
370  3.690000e+01  3.700000e+01  3.695000e+01  1.519396e-08  4.043347e-09  6.285819e-09
371  3.700000e+01  3.710000e+01  3.705000e+01  2.188755e-08  4.955828e-09  7.472662e-09
372  3.710000e+01  3.720000e+01  3.715000e+01  3.394381e-08  6.716854e-09  1.143632e-08
373  3.720000e+01  3.730000e+01  3.725000e+01  1.980373e-08  4.684377e-09  6.966094e-09
374  3.730000e+01  3.740000e+01  3.735000e+01  2.143123e-08  4.962590e-09  8.167388e-09
375  3.740000e+01  3.750000e+01  3.745000e+01  2.129308e-08  4.811679e-09  7.377298e-09
376  3.750000e+01  3.760000e+01  3.755000e+01  1.560519e-08  4.276847e-09  6.062208e-09
377  3.760000e+01  3.770000e+01  3.765000e+01  2.248111e-08  4.831026e-09  8.263852e-09
378  3.770000e+01  3.780000e+01  3.775000e+01  1.807575e-08  4.732119e-09  6.795643e-09
379  3.780000e+01  3.790000e+01  3.785000e+01  3.321595e-08  6.326951e-09  9.939221e-09
380  3.790000e+01  3.800000e+01  3.795000e+01  3.011935e-08  6.819319e-09  1.286357e-08
381  3.800000e+01  3.810000e+01  3.805000e+01  2.277183e-08  5.296681e-09  7.428548e-09
382  3.810000e+01  3.820000e+01  3.815000e+01  1.589401e-08  3.844084e-09  6.903859e-09
383  3.820000e+01  3.830000e+01  3.825000e+01  2.054761e-08  4.702752e-09  7.933256e-09
384  3.830000e+01  3.840000e+01  3.835000e+01  2.774243e-08  5.217087e-09  9.506740e-09
385  3.840000e+01  3.850000e+01  3.845000e+01  2.174470e-08  4.774855e-09  7.849948e-09
386  3.850000e+01  3.860000e+01  3.855000e+01  1.579515e-08  3.934883e-09  6.310699e-09
387  3.860000e+01  3.870000e+01  3.865000e+01  1.526714e-08  3.816023e-09  6.163696e-09
388  3.870000e+01  3.880000e+01  3.875000e+01  1.744300e-08  5.458843e-09  1.093551e-08
389  3.880000e+01  3.890000e+01  3.885000e+01  2.058120e-08  5.001419e-09  7.009065e-09
390  3.890000e+01  3.900000e+01  3.895000e+01  1.662855e-08  4.012409e-09  6.102653e-09
391  3.900000e+01  3.910000e+01  3.905000e+01  1.358544e-08  3.476445e-09  5.753649e-09
392  3.910000e+01  3.920000e+01  3.915000e+01  1.886476e-08  4.238176e-09  6.764667e-09
393  3.920000e+01  3.930000e+01  3.925000e+01  1.650905e-08  4.430133e-09  8.342806e-09
394  3.930000e+01  3.940000e+01  3.935000e+01  1.540584e-08  3.996155e-09  5.824576e-09
395  3.940000e+01  3.950000e+01  3.945000e+01  1.555579e-08  4.586646e-09  7.569438e-09
396  3.950000e+01  3.960000e+01  3.955000e+01  1.171441e-08  3.355974e-09  4.595686e-09
397  3.960000e+01  3.970000e+01  3.965000e+01  1.276817e-08  3.304561e-09  4.937931e-09
398  3.970000e+01  3.980000e+01  3.975000e+01  1.433903e-08  3.644560e-09  6.392469e-09
399  3.980000e+01  3.990000e+01  3.985000e+01  1.213643e-08  3.332098e-09  5.523139e-09
400  3.990000e+01  4.000000e+01  3.995000e+01  1.222305e-08  3.114415e-09  5.434623e-09
401  4.000000e+01  4.010000e+01  4.005000e+01  1.813663e-08  4.399751e-09  6.985830e-09
402  4.010000e+01  4.020000e+01  4.015000e+01  1.331543e-08  3.130587e-09  5.931511e-09
403  4.020000e+01  4.030000e+01  4.025000e+01  1.240817e-08  3.189502e-09  5.777851e-09
404  4.030000e+01  4.040000e+01  4.035000e+01  1.178966e-08  3.090883e-09  5.084699e-09
405  4.040000e+01  4.050000e+01  4.045000e+01  1.790487e-08  4.102319e-09  6.495736e-09
406  4.050000e+01  4.060000e+01  4.055000e+01  8.559687e-09  2.553471e-09  3.975513e-09
407  4.060000e+01  4.070000e+01  4.065000e+01  1.588846e-08  3.955171e-09  6.019073e-09
408  4.070000e+01  4.080000e+01  4.075000e+01  1.682396e-08  3.979000e-09  6.995773e-09
409  4.080000e+01  4.090000e+01  4.085000e+01  1.492544e-08  3.525118e-09  7.523151e-09
410  4.090000e+01  4.100000e+01  4.095000e+01  1.057241e-08  3.259195e-09  4.335241e-09
411  4.100000e+01  4.110000e+01  4.105000e+01  9.483058e-09  2.925029e-09  4.197121e-09
412  4.110000e+01  4.120000e+01  4.115000e+01  8.497508e-09  2.900077e-09  4.018043e-09
413  4.120000e+01  4.130000e+01  4.125000e+01  1.573065e-08  3.530680e-09  7.267920e-09
414  4.130000e+01  4.140000e+01  4.135000e+01  6.748416e-09  2.490605e-09  3.290684e-09
415  4.140000e+01  4.150000e+01  4.145000e+01  6.401683e-09  2.361523e-09  3.633952e-09
416  4.150000e+01  4.160000e+01  4.155000e+01  8.375749e-09  2.468547e-09  4.198960e-09
417  4.160000e+01  4.170000e+01  4.165000e+01  1.031554e-08  3.214620e-09  4.636201e-09
418  4.170000e+01  4.180000e+01  4.175000e+01  5.656956e-09  2.173647e-09  2.820148e-09
419  4.180000e+01  4.190000e+01  4.185000e+01  9.864923e-09  2.793140e-09  4.616464e-09
420  4.190000e+01  4.200000e+01  4.195000e+01  8.264557e-09  2.526701e-09  4.217908e-09
421  4.200000e+01  4.210000e+01  4.205000e+01  1.087817e-08  3.223289e-09  4.312631e-09
422  4.210000e+01  4.220000e+01  4.215000e+01  9.776783e-09  3.024223e-09  4.924335e-09
423  4.220000e+01  4.230000e+01  4.225000e+01  9.149336e-09  2.687787e-09  4.446578e-09
424  4.230000e+01  4.240000e+01  4.235000e+01  1.153830e-08  3.011928e-09  5.555880e-09
425  4.240000e+01  4.250000e+01  4.245000e+01  8.603922e-09  2.601503e-09  3.765169e-09
426  4.250000e+01  4.260000e+01  4.255000e+01  8.040079e-09  2.521785e-09  3.785888e-09
427  4.260000e+01  4.270000e+01  4.265000e+01  7.750634e-09  2.731639e-09  4.247276e-09
428  4.270000e+01  4.280000e+01  4.275000e+01  1.081789e-08  3.066314e-09  4.620932e-09
429  4.280000e+01  4.290000e+01  4.285000e+01  1.368720e-08  3.454111e-09  6.438346e-09
430  4.290000e+01  4.300000e+01  4.295000e+01  9.658128e-09  2.697630e-09  4.541060e-09
431  4.300000e+01  4.310000e+01  4.305000e+01  9.936273e-09  2.650533e-09  5.080030e-09
432  4.310000e+01  4.320000e+01  4.315000e+01  8.323112e-09  2.561558e-09  4.007480e-09
433  4.320000e+01  4.330000e+01  4.325000e+01  1.091628e-08  3.202800e-09  4.506030e-09
434  4.330000e+01  4.340000e+01  4.335000e+01  1.029133e-08  2.914956e-09  4.586674e-09
435  4.340000e+01  4.350000e+01  4.345000e+01  5.365143e-09  1.922687e-09  3.150279e-09
436  4.350000e+01  4.360000e+01  4.355000e+01  7.558010e-09  2.459630e-09  3.556602e-09
437  4.360000e+01  4.370000e+01  4.365000e+01  8.821606e-09  2.506796e-09  5.126764e-09
438  4.370000e+01  4.380000e+01  4.375000e+01  9.740329e-09  2.806757e-09  4.884612e-09
439  4.380000e+01  4.390000e+01  4.385000e+01  7.319984e-09  2.512932e-09  3.423778e-09
440  4.390000e+01  4.400000e+01  4.395000e+01  9.298296e-09  2.652578e-09  4.952036e-09
441  4.400000e+01  4.410000e+01  4.405000e+01  6.600473e-09  2.167967e-09  3.366294e-09
442  4.410000e+01  4.420000e+01  4.415000e+01  6.735726e-09  2.326133e-09  3.688358e-09
443  4.420000e+01  4.430000e+01  4.425000e+01  8.899385e-09  2.610112e-09  5.030976e-09
444  4.430000e+01  4.440000e+01  4.435000e+01  7.314825e-09  2.519334e-09  3.194941e-09
445  4.440000e+01  4.450000e+01  4.445000e+01  7.697941e-09  2.195849e-09  5.083800e-09
446  4.450000e+01  4.460000e+01  4.455000e+01  7.265383e-09  2.447557e-09  3.393380e-09
447  4.460000e+01  4.470000e+01  4.465000e+01  8.775831e-09  2.682384e-09  4.540460e-09
448  4.470000e+01  4.480000e+01  4.475000e+01  9.738528e-09  2.994296e-09  4.389974e-09
449  4.480000e+01  4.490000e+01  4.485000e+01  9.626173e-09  2.967491e-09  4.918242e-09
450  4.490000e+01  4.500000e+01  4.495000e+01  8.430320e-09  2.591717e-09  4.486623e-09
451  4.500000e+01  4.510000e+01  4.505000e+01  9.101453e-09  2.779759e-09  4.964688e-09
452  4.510000e+01  4.520000e+01  4.515000e+01  3.357387e-09  1.715384e-09  2.072784e-09
453  4.520000e+01  4.530000e+01  4.525000e+01  4.127007e-09  1.702604e-09  3.241000e-09
454  4.530000e+01  4.540000e+01  4.535000e+01  1.072713e-08  3.062482e-09  5.541809e-09
455  4.540000e+01  4.550000e+01  4.545000e+01  1.108476e-08  3.206128e-09  4.760117e-09
456  4.550000e+01  4.560000e+01  4.555000e+01  4.211281e-09  1.912487e-09  2.718164e-09
457  4.560000e+01  4.570000e+01  4.565000e+01  5.943788e-09  2.145205e-09  3.301142e-09
458  4.570000e+01  4.580000e+01  4.575000e+01  6.790495e-09  2.486041e-09  3.537081e-09
459  4.580000e+01  4.590000e+01  4.585000e+01  1.123511e-08  3.156260e-09  5.597186e-09
460  4.590000e+01  4.600000e+01  4.595000e+01  7.676202e-09  2.829798e-09  3.735177e-09
461  4.600000e+01  4.610000e+01  4.605000e+01  4.614881e-09  1.766142e-09  3.030715e-09
462  4.610000e+01  4.620000e+01  4.615000e+01  5.677686e-09  2.074662e-09  3.100214e-09
463  4.620000e+01  4.630000e+01  4.625000e+01  1.406386e-09  8.678748e-10  1.962189e-09
464  4.630000e+01  4.640000e+01  4.635000e+01  4.520595e-09  1.874398e-09  2.182158e-09
465  4.640000e+01  4.650000e+01  4.645000e+01  6.617733e-09  2.318722e-09  3.252254e-09
466  4.650000e+01  4.660000e+01  4.655000e+01  5.765856e-09  2.242648e-09  3.465537e-09
467  4.660000e+01  4.670000e+01  4.665000e+01  4.258319e-09  1.672908e-09  2.406406e-09
468  4.670000e+01  4.680000e+01  4.675000e+01  6.580613e-09  2.261072e-09  3.592513e-09
469  4.680000e+01  4.690000e+01  4.685000e+01  6.138922e-09  2.347437e-09  3.275924e-09
470  4.690000e+01  4.700000e+01  4.695000e+01  7.677243e-09  2.480375e-09  4.080593e-09
471  4.700000e+01  4.710000e+01  4.705000e+01  8.405055e-09  2.970283e-09  4.312813e-09
472  4.710000e+01  4.720000e+01  4.715000e+01  6.229091e-09  2.316771e-09  3.422700e-09
473  4.720000e+01  4.730000e+01  4.725000e+01  1.119432e-08  3.076897e-09  4.934287e-09
474  4.730000e+01  4.740000e+01  4.735000e+01  7.022912e-09  2.630936e-09  4.197049e-09
475  4.740000e+01  4.750000e+01  4.745000e+01  6.496374e-09  2.243841e-09  3.556871e-09
476  4.750000e+01  4.760000e+01  4.755000e+01  3.677420e-09  1.750876e-09  2.241070e-09
477  4.760000e+01  4.770000e+01  4.765000e+01  5.062469e-09  2.098375e-09  2.869217e-09
478  4.770000e+01  4.780000e+01  4.775000e+01  4.088850e-09  1.856426e-09  2.565725e-09
479  4.780000e+01  4.790000e+01  4.785000e+01  5.695684e-09  2.190775e-09  3.491571e-09
480  4.790000e+01  4.800000e+01  4.795000e+01  6.017173e-09  2.186461e-09  2.980136e-09
481  4.800000e+01  4.810000e+01  4.805000e+01  5.352381e-09  1.958425e-09  2.759715e-09
482  4.810000e+01  4.820000e+01  4.815000e+01  3.995088e-09  1.722552e-09  2.627589e-09
483  4.820000e+01  4.830000e+01  4.825000e+01  3.773318e-09  1.708804e-09  2.351540e-09
484  4.830000e+01  4.840000e+01  4.835000e+01  5.185657e-09  1.995142e-09  3.068018e-09
485  4.840000e+01  4.850000e+01  4.845000e+01  5.886197e-09  2.257149e-09  3.155595e-09
486  4.850000e+01  4.860000e+01  4.855000e+01  3.893932e-09  2.068276e-09  2.833040e-09
487  4.860000e+01  4.870000e+01  4.865000e+01  9.511021e-10  9.579688e-10  1.105558e-09
488  4.870000e+01  4.880000e+01  4.875000e+01  5.265951e-09  2.087210e-09  2.919029e-09
489  4.880000e+01  4.890000e+01  4.885000e+01  5.940014e-09  2.358778e-09  2.911410e-09
490  4.890000e+01  4.900000e+01  4.895000e+01  4.486870e-09  2.022503e-09  2.601532e-09
491  4.900000e+01  4.910000e+01  4.905000e+01  4.558263e-09  1.788136e-09  2.911087e-09
492  4.910000e+01  4.920000e+01  4.915000e+01  4.894440e-09  1.920837e-09  2.696496e-09
493  4.920000e+01  4.930000e+01  4.925000e+01  4.042458e-09  1.795844e-09  2.506439e-09
494  4.930000e+01  4.940000e+01  4.935000e+01  3.527099e-09  1.595570e-09  2.784220e-09
495  4.940000e+01  4.950000e+01  4.945000e+01  5.745484e-09  2.108144e-09  3.166131e-09
496  4.950000e+01  4.960000e+01  4.955000e+01  5.401723e-09  2.177050e-09  2.844364e-09
497  4.960000e+01  4.970000e+01  4.965000e+01  3.369145e-09  1.525603e-09  2.369725e-09
498  4.970000e+01  4.980000e+01  4.975000e+01  3.421759e-09  1.585865e-09  2.526536e-09
499  4.980000e+01  4.990000e+01  4.985000e+01  9.089202e-09  2.806432e-09  4.935415e-09
500  4.990000e+01  5.000000e+01  4.995000e+01  7.130399e-09  2.555901e-09  3.934305e-09
501  5.000000e+01  5.010000e+01  5.005000e+01  7.050337e-09  2.305530e-09  3.682804e-09
502  5.010000e+01  5.020000e+01  5.015000e+01  4.336282e-09  1.954830e-09  2.825529e-09
503  5.020000e+01  5.030000e+01  5.025000e+01  8.710353e-09  2.775761e-09  4.377683e-09
504  5.030000e+01  5.040000e+01  5.035000e+01  2.146903e-09  1.538402e-09  1.815857e-09
505  5.040000e+01  5.050000e+01  5.045000e+01  2.762750e-09  1.615979e-09  2.077875e-09
506  5.050000e+01  5.060000e+01  5.055000e+01  3.067590e-09  1.787765e-09  2.113947e-09
507  5.060000e+01  5.070000e+01  5.065000e+01  2.379305e-09  1.526454e-09  2.082285e-09
508  5.070000e+01  5.080000e+01  5.075000e+01  9.995197e-10  1.007281e-09  1.169100e-09
509  5.080000e+01  5.090000e+01  5.085000e+01  2.676333e-09  1.563040e-09  2.035623e-09
510  5.090000e+01  5.100000e+01  5.095000e+01  2.558259e-09  1.509417e-09  1.936990e-09
511  5.100000e+01  5.110000e+01  5.105000e+01  5.092617e-09  2.324580e-09  2.983370e-09
512  5.110000e+01  5.120000e+01  5.115000e+01  2.652756e-09  1.434092e-09  1.795327e-09
513  5.120000e+01  5.130000e+01  5.125000e+01  5.217703e-09  2.001838e-09  3.662587e-09
514  5.130000e+01  5.140000e+01  5.135000e+01  3.772573e-09  1.902691e-09  2.854313e-09
515  5.140000e+01  5.150000e+01  5.145000e+01  6.092898e-09  2.353416e-09  3.462200e-09
516  5.150000e+01  5.160000e+01  5.155000e+01  1.184851e-09  1.193491e-09  1.306216e-09
517  5.160000e+01  5.170000e+01  5.165000e+01  1.914526e-09  1.368084e-09  2.033713e-09
518  5.170000e+01  5.180000e+01  5.175000e+01  2.864779e-09  1.521745e-09  2.114147e-09
519  5.180000e+01  5.190000e+01  5.185000e+01  4.169960e-09  1.768002e-09  2.508908e-09
520  5.190000e+01  5.200000e+01  5.195000e+01  2.538659e-09  1.484494e-09  1.962843e-09
521  5.200000e+01  5.210000e+01  5.205000e+01  4.013445e-09  1.833307e-09  2.390746e-09
522  5.210000e+01  5.220000e+01  5.215000e+01  4.202063e-09  2.123073e-09  2.835559e-09
523  5.220000e+01  5.230000e+01  5.225000e+01  3.264177e-09  1.721024e-09  2.194321e-09
524  5.230000e+01  5.240000e+01  5.235000e+01  0.000000e+00  0.000000e+00  0.000000e+00
525  5.240000e+01  5.250000e+01  5.245000e+01  4.432625e-09  2.054324e-09  2.874557e-09
526  5.250000e+01  5.260000e+01  5.255000e+01  2.835926e-09  1.669552e-09  2.072170e-09
527  5.260000e+01  5.270000e+01  5.265000e+01  1.801399e-09  1.290110e-09  1.516963e-09
528  5.270000e+01  5.280000e+01  5.275000e+01  5.476926e-09  2.087401e-09  4.338297e-09
529  5.280000e+01  5.290000e+01  5.285000e+01  1.423905e-08  3.859708e-09  7.148396e-09
530  5.290000e+01  5.300000e+01  5.295000e+01  4.392378e-09  2.292344e-09  3.203318e-09
531  5.300000e+01  5.310000e+01  5.305000e+01  9.830634e-09  2.995592e-09  4.845966e-09
532  5.310000e+01  5.320000e+01  5.315000e+01  2.527482e-09  1.327914e-09  1.967409e-09
533  5.320000e+01  5.330000e+01  5.325000e+01  3.710039e-09  1.911373e-09  2.735942e-09
534  5.330000e+01  5.340000e+01  5.335000e+01  2.478342e-09  1.466816e-09  1.776470e-09
535  5.340000e+01  5.350000e+01  5.345000e+01  3.163827e-09  1.840359e-09  2.612374e-09
536  5.350000e+01  5.360000e+01  5.355000e+01  1.354127e-09  9.849332e-10  1.258113e-09
537  5.360000e+01  5.370000e+01  5.365000e+01  5.290571e-09  1.983341e-09  2.980502e-09
538  5.370000e+01  5.380000e+01  5.375000e+01  2.570839e-09  1.313296e-09  2.077320e-09
539  5.380000e+01  5.390000e+01  5.385000e+01  6.805322e-09  2.599368e-09  4.187225e-09
540  5.390000e+01  5.400000e+01  5.395000e+01  5.636945e-09  2.658098e-09  3.616788e-09
541  5.400000e+01  5.410000e+01  5.405000e+01  4.622034e-09  2.087728e-09  2.788776e-09
542  5.410000e+01  5.420000e+01  5.415000e+01  1.819613e-09  1.134260e-09  1.369772e-09
543  5.420000e+01  5.430000e+01  5.425000e+01  2.761585e-09  1.416048e-09  1.866820e-09
544  5.430000e+01  5.440000e+01  5.435000e+01  5.190084e-09  2.350860e-09  3.211153e-09
545  5.440000e+01  5.450000e+01  5.445000e+01  1.006306e-09  1.013607e-09  1.164673e-09
546  5.450000e+01  5.460000e+01  5.455000e+01  8.982233e-09  2.884953e-09  4.464466e-09
547  5.460000e+01  5.470000e+01  5.465000e+01  0.000000e+00  0.000000e+00  0.000000e+00
548  5.470000e+01  5.480000e+01  5.475000e+01  6.208671e-09  2.556661e-09  3.699269e-09
549  5.480000e+01  5.490000e+01  5.485000e+01  3.206591e-09  1.640264e-09  2.344996e-09
550  5.490000e+01  5.500000e+01  5.495000e+01  4.220445e-09  1.821069e-09  2.538614e-09
551  5.500000e+01  5.510000e+01  5.505000e+01  6.804754e-09  2.597020e-09  3.576319e-09
552  5.510000e+01  5.520000e+01  5.515000e+01  2.452640e-09  1.501647e-09  1.800361e-09
553  5.520000e+01  5.530000e+01  5.525000e+01  0.000000e+00  0.000000e+00  0.000000e+00
554  5.530000e+01  5.540000e+01  5.535000e+01  3.162989e-09  1.839762e-09  2.682260e-09
555  5.540000e+01  5.550000e+01  5.545000e+01  1.077262e-09  1.084969e-09  1.261652e-09
556  5.550000e+01  5.560000e+01  5.555000e+01  7.495923e-09  2.861610e-09  4.598274e-09
557  5.560000e+01  5.570000e+01  5.565000e+01  1.121540e-09  1.130185e-09  1.333193e-09
558  5.570000e+01  5.580000e+01  5.575000e+01  4.756777e-09  2.463665e-09  3.293010e-09
559  5.580000e+01  5.590000e+01  5.585000e+01  1.932526e-09  1.387855e-09  1.630565e-09
560  5.590000e+01  5.600000e+01  5.595000e+01  2.193048e-09  1.561925e-09  2.050244e-09
561  5.600000e+01  5.610000e+01  5.605000e+01  5.910154e-09  2.434610e-09  4.753997e-09
562  5.610000e+01  5.620000e+01  5.615000e+01  4.103577e-09  2.069393e-09  2.808687e-09
563  5.620000e+01  5.630000e+01  5.625000e+01  1.897956e-09  1.105181e-09  1.895666e-09
564  5.630000e+01  5.640000e+01  5.635000e+01  5.147418e-09  2.337899e-09  3.247578e-09
565  5.640000e+01  5.650000e+01  5.645000e+01  1.717949e-09  1.129687e-09  1.380106e-09
566  5.650000e+01  5.660000e+01  5.655000e+01  2.232231e-09  1.589689e-09  2.103068e-09
567  5.660000e+01  5.670000e+01  5.665000e+01  2.147965e-09  1.530989e-09  1.957679e-09
568  5.670000e+01  5.680000e+01  5.675000e+01  1.114671e-09  1.124077e-09  1.503356e-09
569  5.680000e+01  5.690000e+01  5.685000e+01  3.475648e-09  2.023338e-09  2.559560e-09
570  5.690000e+01  5.700000e+01  5.695000e+01  1.715838e-09  1.222703e-09  1.693338e-09
571  5.700000e+01  5.710000e+01  5.705000e+01  3.274912e-09  1.701931e-09  2.714074e-09
572  5.710000e+01  5.720000e+01  5.715000e+01  5.154100e-09  2.325020e-09  3.351111e-09
573  5.720000e+01  5.730000e+01  5.725000e+01  4.255044e-09  2.148653e-09  3.363914e-09
574  5.730000e+01  5.740000e+01  5.735000e+01  2.683131e-09  1.564599e-09  2.296826e-09
575  5.740000e+01  5.750000e+01  5.745000e+01  0.000000e+00  0.000000e+00  0.000000e+00
576  5.750000e+01  5.760000e+01  5.755000e+01  3.399162e-09  1.797382e-09  2.547937e-09
577  5.760000e+01  5.770000e+01  5.765000e+01  4.339094e-10  4.373740e-10  8.948635e-10
578  5.770000e+01  5.780000e+01  5.775000e+01  2.033192e-09  1.447874e-09  1.911622e-09
579  5.780000e+01  5.790000e+01  5.785000e+01  0.000000e+00  0.000000e+00  0.000000e+00
580  5.790000e+01  5.800000e+01  5.795000e+01  9.410979e-10  9.480833e-10  1.089271e-09
581  5.800000e+01  5.810000e+01  5.805000e+01  6.479263e-09  2.668383e-09  4.603100e-09
582  5.810000e+01  5.820000e+01  5.815000e+01  1.085642e-09  1.093427e-09  1.260486e-09
583  5.820000e+01  5.830000e+01  5.825000e+01  8.397859e-09  5.871518e-09  8.190630e-09
584  5.830000e+01  5.840000e+01  5.835000e+01  0.000000e+00  0.000000e+00  0.000000e+00
585  5.840000e+01  5.850000e+01  5.845000e+01  1.730206e-09  1.234688e-09  1.697882e-09
586  5.850000e+01  5.860000e+01  5.855000e+01  3.201439e-09  1.866469e-09  2.622130e-09
587  5.860000e+01  5.870000e+01  5.865000e+01  1.702776e-09  1.215222e-09  2.128001e-09
588  5.870000e+01  5.880000e+01  5.875000e+01  2.884564e-09  1.705178e-09  2.295916e-09
589  5.880000e+01  5.890000e+01  5.885000e+01  1.144102e-09  1.152259e-09  1.349417e-09
590  5.890000e+01  5.900000e+01  5.895000e+01  2.174430e-09  1.549236e-09  1.972317e-09
591  5.900000e+01  5.910000e+01  5.905000e+01  5.536175e-09  2.349208e-09  3.546312e-09
592  5.910000e+01  5.920000e+01  5.915000e+01  4.398731e-09  2.216572e-09  3.401580e-09
593  5.920000e+01  5.930000e+01  5.925000e+01  4.200237e-10  4.228320e-10  6.666203e-10
594  5.930000e+01  5.940000e+01  5.935000e+01  4.228535e-09  2.129967e-09  3.197895e-09
595  5.940000e+01  5.950000e+01  5.945000e+01  1.102882e-09  1.110793e-09  1.281529e-09
596  5.950000e+01  5.960000e+01  5.955000e+01  1.132538e-09  1.141075e-09  1.469391e-09
597  5.960000e+01  5.970000e+01  5.965000e+01  1.038610e-09  1.046207e-09  1.198032e-09
598  5.970000e+01  5.980000e+01  5.975000e+01  2.292301e-09  1.632697e-09  2.145475e-09
599  5.980000e+01  5.990000e+01  5.985000e+01  1.774759e-09  1.265101e-09  1.743767e-09
600  5.990000e+01  6.000000e+01  5.995000e+01  0.000000e+00  0.000000e+00  0.000000e+00
601  6.000000e+01  6.010000e+01  6.005000e+01  3.380237e-09  1.965840e-09  2.810205e-09
602  6.010000e+01  6.020000e+01  6.015000e+01  2.248285e-09  1.601906e-09  2.073180e-09
603  6.020000e+01  6.030000e+01  6.025000e+01  3.379509e-09  1.967380e-09  2.792733e-09
604  6.030000e+01  6.040000e+01  6.035000e+01  0.000000e+00  0.000000e+00  0.000000e+00
605  6.040000e+01  6.050000e+01  6.045000e+01  0.000000e+00  0.000000e+00  0.000000e+00
606  6.050000e+01  6.060000e+01  6.055000e+01  6.365497e-10  6.412476e-10  8.868693e-10
607  6.060000e+01  6.070000e+01  6.065000e+01  0.000000e+00  0.000000e+00  0.000000e+00
608  6.070000e+01  6.080000e+01  6.075000e+01  0.000000e+00  0.000000e+00  0.000000e+00
609  6.080000e+01  6.090000e+01  6.085000e+01  1.283477e-09  1.296036e-09  2.595752e-09
610  6.090000e+01  6.100000e+01  6.095000e+01  1.117277e-09  1.126007e-09  1.303908e-09
611  6.100000e+01  6.110000e+01  6.105000e+01  2.087665e-09  1.489877e-09  1.903300e-09
612  6.110000e+01  6.120000e+01  6.115000e+01  2.026643e-09  1.444729e-09  1.846393e-09
613  6.120000e+01  6.130000e+01  6.125000e+01  1.171221e-09  1.179608e-09  1.363781e-09
614  6.130000e+01  6.140000e+01  6.135000e+01  3.318856e-09  1.930519e-09  2.714136e-09
615  6.140000e+01  6.150000e+01  6.145000e+01  1.154900e-09  1.163141e-09  1.352000e-09
616  6.150000e+01  6.160000e+01  6.155000e+01  3.487148e-09  2.028612e-09  2.564182e-09
617  6.160000e+01  6.170000e+01  6.165000e+01  1.065337e-09  1.072616e-09  1.207783e-09
618  6.170000e+01  6.180000e+01  6.175000e+01  0.000000e+00  0.000000e+00  0.000000e+00
619  6.180000e+01  6.190000e+01  6.185000e+01  3.387524e-09  1.971120e-09  2.870479e-09
620  6.190000e+01  6.200000e+01  6.195000e+01  9.823736e-10  9.896961e-10  1.139161e-09
621  6.200000e+01  6.210000e+01  6.205000e+01  1.231330e-09  1.027374e-09  1.224580e-09
622  6.210000e+01  6.220000e+01  6.215000e+01  1.117443e-09  1.126185e-09  1.298670e-09
623  6.220000e+01  6.230000e+01  6.225000e+01  4.440026e-09  2.644813e-09  4.422087e-09
624  6.230000e+01  6.240000e+01  6.235000e+01  2.350859e-09  1.674182e-09  2.201009e-09
625  6.240000e+01  6.250000e+01  6.245000e+01  0.000000e+00  0.000000e+00  0.000000e+00
626  6.250000e+01  6.260000e+01  6.255000e+01  1.108896e-09  1.116909e-09  1.283070e-09
627  6.260000e+01  6.270000e+01  6.265000e+01  2.949182e-10  2.968748e-10  4.629045e-10
628  6.270000e+01  6.280000e+01  6.275000e+01  2.234608e-09  1.592361e-09  2.044951e-09
629  6.280000e+01  6.290000e+01  6.285000e+01  1.183048e-09  1.191500e-09  1.393576e-09
630  6.290000e+01  6.300000e+01  6.295000e+01  3.240686e-09  1.884804e-09  2.622779e-09
631  6.300000e+01  6.310000e+01  6.305000e+01  6.914018e-10  6.963710e-10  9.557417e-10
632  6.310000e+01  6.320000e+01  6.315000e+01  1.901712e-09  1.119015e-09  2.243452e-09
633  6.320000e+01  6.330000e+01  6.325000e+01  2.859167e-09  1.663293e-09  2.426920e-09
634  6.330000e+01  6.340000e+01  6.335000e+01  0.000000e+00  0.000000e+00  0.000000e+00
635  6.340000e+01  6.350000e+01  6.345000e+01  2.229790e-09  1.589352e-09  2.042667e-09
636  6.350000e+01  6.360000e+01  6.355000e+01  0.000000e+00  0.000000e+00  0.000000e+00
637  6.360000e+01  6.370000e+01  6.365000e+01  1.201411e-09  1.209974e-09  1.418023e-09
638  6.370000e+01  6.380000e+01  6.375000e+01  2.188873e-09  1.559551e-09  1.983992e-09
639  6.380000e+01  6.390000e+01  6.385000e+01  0.000000e+00  0.000000e+00  0.000000e+00
640  6.390000e+01  6.400000e+01  6.395000e+01  1.128291e-09  1.136441e-09  1.307571e-09
641  6.400000e+01  6.410000e+01  6.405000e+01  0.000000e+00  0.000000e+00  0.000000e+00
642  6.410000e+01  6.420000e+01  6.415000e+01  0.000000e+00  0.000000e+00  0.000000e+00
643  6.420000e+01  6.430000e+01  6.425000e+01  0.000000e+00  0.000000e+00  0.000000e+00
644  6.430000e+01  6.440000e+01  6.435000e+01  0.000000e+00  0.000000e+00  0.000000e+00
645  6.440000e+01  6.450000e+01  6.445000e+01  0.000000e+00  0.000000e+00  0.000000e+00
646  6.450000e+01  6.460000e+01  6.455000e+01  1.125897e-09  1.134024e-09  1.300911e-09
647  6.460000e+01  6.470000e+01  6.465000e+01  0.000000e+00  0.000000e+00  0.000000e+00
648  6.470000e+01  6.480000e+01  6.475000e+01  0.000000e+00  0.000000e+00  0.000000e+00
649  6.480000e+01  6.490000e+01  6.485000e+01  1.180049e-09  1.188939e-09  1.527672e-09
650  6.490000e+01  6.500000e+01  6.495000e+01  0.000000e+00  0.000000e+00  0.000000e+00
651  6.500000e+01  6.510000e+01  6.505000e+01  2.513527e-09  1.484126e-09  2.256555e-09
652  6.510000e+01  6.520000e+01  6.515000e+01  1.572827e-09  1.121767e-09  1.759562e-09
653  6.520000e+01  6.530000e+01  6.525000e+01  0.000000e+00  0.000000e+00  0.000000e+00
654  6.530000e+01  6.540000e+01  6.535000e+01  0.000000e+00  0.000000e+00  0.000000e+00
655  6.540000e+01  6.550000e+01  6.545000e+01  0.000000e+00  0.000000e+00  0.000000e+00
656  6.550000e+01  6.560000e+01  6.555000e+01  3.280435e-09  1.911380e-09  2.718235e-09
657  6.560000e+01  6.570000e+01  6.565000e+01  0.000000e+00  0.000000e+00  0.000000e+00
658  6.570000e+01  6.580000e+01  6.575000e+01  1.090737e-09  1.098750e-09  1.259481e-09
659  6.580000e+01  6.590000e+01  6.585000e+01  0.000000e+00  0.000000e+00  0.000000e+00
660  6.590000e+01  6.600000e+01  6.595000e+01  0.000000e+00  0.000000e+00  0.000000e+00
661  6.600000e+01  6.610000e+01  6.605000e+01  0.000000e+00  0.000000e+00  0.000000e+00
662  6.610000e+01  6.620000e+01  6.615000e+01  2.121567e-09  1.512112e-09  1.931949e-09
663  6.620000e+01  6.630000e+01  6.625000e+01  0.000000e+00  0.000000e+00  0.000000e+00
664  6.630000e+01  6.640000e+01  6.635000e+01  0.000000e+00  0.000000e+00  0.000000e+00
665  6.640000e+01  6.650000e+01  6.645000e+01  1.164997e-09  1.173369e-09  1.351009e-09
666  6.650000e+01  6.660000e+01  6.655000e+01  1.013881e-09  1.021393e-09  1.174828e-09
667  6.660000e+01  6.670000e+01  6.665000e+01  0.000000e+00  0.000000e+00  0.000000e+00
668  6.670000e+01  6.680000e+01  6.675000e+01  0.000000e+00  0.000000e+00  0.000000e+00
669  6.680000e+01  6.690000e+01  6.685000e+01  0.000000e+00  0.000000e+00  0.000000e+00
670  6.690000e+01  6.700000e+01  6.695000e+01  7.039829e-10  7.099534e-10  1.042318e-09
671  6.700000e+01  6.710000e+01  6.705000e+01  0.000000e+00  0.000000e+00  0.000000e+00
672  6.710000e+01  6.720000e+01  6.715000e+01  1.234334e-09  1.243163e-09  1.449736e-09
673  6.720000e+01  6.730000e+01  6.725000e+01  0.000000e+00  0.000000e+00  0.000000e+00
674  6.730000e+01  6.740000e+01  6.735000e+01  0.000000e+00  0.000000e+00  0.000000e+00
675  6.740000e+01  6.750000e+01  6.745000e+01  1.122496e-09  1.130675e-09  1.294610e-09
676  6.750000e+01  6.760000e+01  6.755000e+01  0.000000e+00  0.000000e+00  0.000000e+00
677  6.760000e+01  6.770000e+01  6.765000e+01  0.000000e+00  0.000000e+00  0.000000e+00
678  6.770000e+01  6.780000e+01  6.775000e+01  0.000000e+00  0.000000e+00  0.000000e+00
679  6.780000e+01  6.790000e+01  6.785000e+01  0.000000e+00  0.000000e+00  0.000000e+00
680  6.790000e+01  6.800000e+01  6.795000e+01  0.000000e+00  0.000000e+00  0.000000e+00
681  6.800000e+01  6.810000e+01  6.805000e+01  1.187662e-09  1.196917e-09  1.382508e-09
682  6.810000e+01  6.820000e+01  6.815000e+01  0.000000e+00  0.000000e+00  0.000000e+00
683  6.820000e+01  6.830000e+01  6.825000e+01  1.224269e-09  1.233017e-09  1.435662e-09
684  6.830000e+01  6.840000e+01  6.835000e+01  0.000000e+00  0.000000e+00  0.000000e+00
685  6.840000e+01  6.850000e+01  6.845000e+01  2.249272e-09  1.606177e-09  2.057243e-09
686  6.850000e+01  6.860000e+01  6.855000e+01  2.399420e-09  1.709261e-09  2.208378e-09
687  6.860000e+01  6.870000e+01  6.865000e+01  1.632138e-09  1.204980e-09  1.479807e-09
688  6.870000e+01  6.880000e+01  6.875000e+01  1.260054e-09  1.269099e-09  1.467109e-09
689  6.880000e+01  6.890000e+01  6.885000e+01  1.203520e-09  1.212168e-09  1.404037e-09
690  6.890000e+01  6.900000e+01  6.895000e+01  0.000000e+00  0.000000e+00  0.000000e+00
691  6.900000e+01  6.910000e+01  6.905000e+01  0.000000e+00  0.000000e+00  0.000000e+00
692  6.910000e+01  6.920000e+01  6.915000e+01  2.404233e-09  1.713837e-09  2.662577e-09
693  6.920000e+01  6.930000e+01  6.925000e+01  0.000000e+00  0.000000e+00  0.000000e+00
694  6.930000e+01  6.940000e+01  6.935000e+01  0.000000e+00  0.000000e+00  0.000000e+00
695  6.940000e+01  6.950000e+01  6.945000e+01  0.000000e+00  0.000000e+00  0.000000e+00
696  6.950000e+01  6.960000e+01  6.955000e+01  0.000000e+00  0.000000e+00  0.000000e+00
697  6.960000e+01  6.970000e+01  6.965000e+01  1.128459e-09  1.136997e-09  1.480666e-09
698  6.970000e+01  6.980000e+01  6.975000e+01  1.123866e-09  1.132889e-09  1.309900e-09
699  6.980000e+01  6.990000e+01  6.985000e+01  0.000000e+00  0.000000e+00  0.000000e+00
700  6.990000e+01  7.000000e+01  6.995000e+01  0.000000e+00  0.000000e+00  0.000000e+00
701  7.000000e+01  7.010000e+01  7.005000e+01  0.000000e+00  0.000000e+00  0.000000e+00
702  7.010000e+01  7.020000e+01  7.015000e+01  0.000000e+00  0.000000e+00  0.000000e+00
703  7.020000e+01  7.030000e+01  7.025000e+01  0.000000e+00  0.000000e+00  0.000000e+00
704  7.030000e+01  7.040000e+01  7.035000e+01  0.000000e+00  0.000000e+00  0.000000e+00
705  7.040000e+01  7.050000e+01  7.045000e+01  1.152897e-09  1.162055e-09  1.340471e-09
706  7.050000e+01  7.060000e+01  7.055000e+01  0.000000e+00  0.000000e+00  0.000000e+00
707  7.060000e+01  7.070000e+01  7.065000e+01  0.000000e+00  0.000000e+00  0.000000e+00
708  7.070000e+01  7.080000e+01  7.075000e+01  0.000000e+00  0.000000e+00  0.000000e+00
709  7.080000e+01  7.090000e+01  7.085000e+01  0.000000e+00  0.000000e+00  0.000000e+00
710  7.090000e+01  7.100000e+01  7.095000e+01  0.000000e+00  0.000000e+00  0.000000e+00
711  7.100000e+01  7.110000e+01  7.105000e+01  1.275719e-09  1.285620e-09  1.495113e-09
712  7.110000e+01  7.120000e+01  7.115000e+01  0.000000e+00  0.000000e+00  0.000000e+00
713  7.120000e+01  7.130000e+01  7.125000e+01  0.000000e+00  0.000000e+00  0.000000e+00
714  7.130000e+01  7.140000e+01  7.135000e+01  0.000000e+00  0.000000e+00  0.000000e+00
715  7.140000e+01  7.150000e+01  7.145000e+01  0.000000e+00  0.000000e+00  0.000000e+00
716  7.150000e+01  7.160000e+01  7.155000e+01  0.000000e+00  0.000000e+00  0.000000e+00
717  7.160000e+01  7.170000e+01  7.165000e+01  0.000000e+00  0.000000e+00  0.000000e+00
718  7.170000e+01  7.180000e+01  7.175000e+01  1.195617e-09  1.204237e-09  1.383669e-09
719  7.180000e+01  7.190000e+01  7.185000e+01  0.000000e+00  0.000000e+00  0.000000e+00
720  7.190000e+01  7.200000e+01  7.195000e+01  1.278740e-09  1.287868e-09  1.511686e-09
721  7.200000e+01  7.210000e+01  7.205000e+01  0.000000e+00  0.000000e+00  0.000000e+00
722  7.210000e+01  7.220000e+01  7.215000e+01  0.000000e+00  0.000000e+00  0.000000e+00
723  7.220000e+01  7.230000e+01  7.225000e+01  0.000000e+00  0.000000e+00  0.000000e+00
724  7.230000e+01  7.240000e+01  7.235000e+01  1.300443e-09  1.309780e-09  1.513196e-09
725  7.240000e+01  7.250000e+01  7.245000e+01  0.000000e+00  0.000000e+00  0.000000e+00
726  7.250000e+01  7.260000e+01  7.255000e+01  0.000000e+00  0.000000e+00  0.000000e+00
727  7.260000e+01  7.270000e+01  7.265000e+01  1.290021e-09  1.299240e-09  1.530099e-09
728  7.270000e+01  7.280000e+01  7.275000e+01  0.000000e+00  0.000000e+00  0.000000e+00
729  7.280000e+01  7.290000e+01  7.285000e+01  0.000000e+00  0.000000e+00  0.000000e+00
730  7.290000e+01  7.300000e+01  7.295000e+01  0.000000e+00  0.000000e+00  0.000000e+00
731  7.300000e+01  7.310000e+01  7.305000e+01  0.000000e+00  0.000000e+00  0.000000e+00
732  7.310000e+01  7.320000e+01  7.315000e+01  1.157388e-09  1.165871e-09  1.336988e-09
733  7.320000e+01  7.330000e+01  7.325000e+01  0.000000e+00  0.000000e+00  0.000000e+00
734  7.330000e+01  7.340000e+01  7.335000e+01  0.000000e+00  0.000000e+00  0.000000e+00
735  7.340000e+01  7.350000e+01  7.345000e+01  0.000000e+00  0.000000e+00  0.000000e+00
736  7.350000e+01  7.360000e+01  7.355000e+01  0.000000e+00  0.000000e+00  0.000000e+00
737  7.360000e+01  7.370000e+01  7.365000e+01  0.000000e+00  0.000000e+00  0.000000e+00
738  7.370000e+01  7.380000e+01  7.375000e+01  0.000000e+00  0.000000e+00  0.000000e+00
739  7.380000e+01  7.390000e+01  7.385000e+01  0.000000e+00  0.000000e+00  0.000000e+00
740  7.390000e+01  7.400000e+01  7.395000e+01  0.000000e+00  0.000000e+00  0.000000e+00
741  7.400000e+01  7.410000e+01  7.405000e+01  0.000000e+00  0.000000e+00  0.000000e+00
742  7.410000e+01  7.420000e+01  7.415000e+01  0.000000e+00  0.000000e+00  0.000000e+00
743  7.420000e+01  7.430000e+01  7.425000e+01  7.048859e-10  7.104481e-10  9.453268e-10
744  7.430000e+01  7.440000e+01  7.435000e+01  1.077105e-09  1.085082e-09  1.244812e-09
745  7.440000e+01  7.450000e+01  7.445000e+01  0.000000e+00  0.000000e+00  0.000000e+00
746  7.450000e+01  7.460000e+01  7.455000e+01  0.000000e+00  0.000000e+00  0.000000e+00
747  7.460000e+01  7.470000e+01  7.465000e+01  0.000000e+00  0.000000e+00  0.000000e+00
748  7.470000e+01  7.480000e+01  7.475000e+01  0.000000e+00  0.000000e+00  0.000000e+00
749  7.480000e+01  7.490000e+01  7.485000e+01  0.000000e+00  0.000000e+00  0.000000e+00
750  7.490000e+01  7.500000e+01  7.495000e+01  0.000000e+00  0.000000e+00  0.000000e+00
751  7.500000e+01  7.510000e+01  7.505000e+01  0.000000e+00  0.000000e+00  0.000000e+00
752  7.510000e+01  7.520000e+01  7.515000e+01  0.000000e+00  0.000000e+00  0.000000e+00
753  7.520000e+01  7.530000e+01  7.525000e+01  0.000000e+00  0.000000e+00  0.000000e+00
754  7.530000e+01  7.540000e+01  7.535000e+01  0.000000e+00  0.000000e+00  0.000000e+00
755  7.540000e+01  7.550000e+01  7.545000e+01  1.880501e-09  1.895401e-09  2.546610e-09
756  7.550000e+01  7.560000e+01  7.555000e+01  0.000000e+00  0.000000e+00  0.000000e+00
757  7.560000e+01  7.570000e+01  7.565000e+01  0.000000e+00  0.000000e+00  0.000000e+00
758  7.570000e+01  7.580000e+01  7.575000e+01  0.000000e+00  0.000000e+00  0.000000e+00
759  7.580000e+01  7.590000e+01  7.585000e+01  0.000000e+00  0.000000e+00  0.000000e+00
760  7.590000e+01  7.600000e+01  7.595000e+01  0.000000e+00  0.000000e+00  0.000000e+00
761  7.600000e+01  7.610000e+01  7.605000e+01  0.000000e+00  0.000000e+00  0.000000e+00
762  7.610000e+01  7.620000e+01  7.615000e+01  1.337837e-09  1.347465e-09  1.559603e-09
763  7.620000e+01  7.630000e+01  7.625000e+01  0.000000e+00  0.000000e+00  0.000000e+00
764  7.630000e+01  7.640000e+01  7.635000e+01  0.000000e+00  0.000000e+00  0.000000e+00
765  7.640000e+01  7.650000e+01  7.645000e+01  0.000000e+00  0.000000e+00  0.000000e+00
766  7.650000e+01  7.660000e+01  7.655000e+01  0.000000e+00  0.000000e+00  0.000000e+00
767  7.660000e+01  7.670000e+01  7.665000e+01  0.000000e+00  0.000000e+00  0.000000e+00
768  7.670000e+01  7.680000e+01  7.675000e+01  0.000000e+00  0.000000e+00  0.000000e+00
769  7.680000e+01  7.690000e+01  7.685000e+01  0.000000e+00  0.000000e+00  0.000000e+00
770  7.690000e+01  7.700000e+01  7.695000e+01  0.000000e+00  0.000000e+00  0.000000e+00
771  7.700000e+01  7.710000e+01  7.705000e+01  0.000000e+00  0.000000e+00  0.000000e+00
772  7.710000e+01  7.720000e+01  7.715000e+01  1.094077e-09  1.102232e-09  1.268692e-09
773  7.720000e+01  7.730000e+01  7.725000e+01  0.000000e+00  0.000000e+00  0.000000e+00
774  7.730000e+01  7.740000e+01  7.735000e+01  0.000000e+00  0.000000e+00  0.000000e+00
775  7.740000e+01  7.750000e+01  7.745000e+01  0.000000e+00  0.000000e+00  0.000000e+00
776  7.750000e+01  7.760000e+01  7.755000e+01  0.000000e+00  0.000000e+00  0.000000e+00
777  7.760000e+01  7.770000e+01  7.765000e+01  0.000000e+00  0.000000e+00  0.000000e+00
778  7.770000e+01  7.780000e+01  7.775000e+01  0.000000e+00  0.000000e+00  0.000000e+00
779  7.780000e+01  7.790000e+01  7.785000e+01  0.000000e+00  0.000000e+00  0.000000e+00
780  7.790000e+01  7.800000e+01  7.795000e+01  0.000000e+00  0.000000e+00  0.000000e+00
781  7.800000e+01  7.810000e+01  7.805000e+01  0.000000e+00  0.000000e+00  0.000000e+00
782  7.810000e+01  7.820000e+01  7.815000e+01  1.276248e-09  1.285792e-09  1.488210e-09
783  7.820000e+01  7.830000e+01  7.825000e+01  0.000000e+00  0.000000e+00  0.000000e+00
784  7.830000e+01  7.840000e+01  7.835000e+01  0.000000e+00  0.000000e+00  0.000000e+00
785  7.840000e+01  7.850000e+01  7.845000e+01  0.000000e+00  0.000000e+00  0.000000e+00
786  7.850000e+01  7.860000e+01  7.855000e+01  0.000000e+00  0.000000e+00  0.000000e+00
787  7.860000e+01  7.870000e+01  7.865000e+01  0.000000e+00  0.000000e+00  0.000000e+00
788  7.870000e+01  7.880000e+01  7.875000e+01  0.000000e+00  0.000000e+00  0.000000e+00
789  7.880000e+01  7.890000e+01  7.885000e+01  0.000000e+00  0.000000e+00  0.000000e+00
790  7.890000e+01  7.900000e+01  7.895000e+01  0.000000e+00  0.000000e+00  0.000000e+00
791  7.900000e+01  7.910000e+01  7.905000e+01  0.000000e+00  0.000000e+00  0.000000e+00
792  7.910000e+01  7.920000e+01  7.915000e+01  0.000000e+00  0.000000e+00  0.000000e+00
793  7.920000e+01  7.930000e+01  7.925000e+01  0.000000e+00  0.000000e+00  0.000000e+00
794  7.930000e+01  7.940000e+01  7.935000e+01  0.000000e+00  0.000000e+00  0.000000e+00
795  7.940000e+01  7.950000e+01  7.945000e+01  0.000000e+00  0.000000e+00  0.000000e+00
796  7.950000e+01  7.960000e+01  7.955000e+01  0.000000e+00  0.000000e+00  0.000000e+00
797  7.960000e+01  7.970000e+01  7.965000e+01  0.000000e+00  0.000000e+00  0.000000e+00
798  7.970000e+01  7.980000e+01  7.975000e+01  0.000000e+00  0.000000e+00  0.000000e+00
799  7.980000e+01  7.990000e+01  7.985000e+01  0.000000e+00  0.000000e+00  0.000000e+00
800  7.990000e+01  8.000000e+01  7.995000e+01  0.000000e+00  0.000000e+00  0.000000e+00
801  8.000000e+01  8.010000e+01  8.005000e+01  0.000000e+00  0.000000e+00  0.000000e+00
802  8.010000e+01  8.020000e+01  8.015000e+01  0.000000e+00  0.000000e+00  0.000000e+00
803  8.020000e+01  8.030000e+01  8.025000e+01  0.000000e+00  0.000000e+00  0.000000e+00
804  8.030000e+01  8.040000e+01  8.035000e+01  0.000000e+00  0.000000e+00  0.000000e+00
805  8.040000e+01  8.050000e+01  8.045000e+01  0.000000e+00  0.000000e+00  0.000000e+00
806  8.050000e+01  8.060000e+01  8.055000e+01  0.000000e+00  0.000000e+00  0.000000e+00
807  8.060000e+01  8.070000e+01  8.065000e+01  0.000000e+00  0.000000e+00  0.000000e+00
808  8.070000e+01  8.080000e+01  8.075000e+01  0.000000e+00  0.000000e+00  0.000000e+00
809  8.080000e+01  8.090000e+01  8.085000e+01  0.000000e+00  0.000000e+00  0.000000e+00
810  8.090000e+01  8.100000e+01  8.095000e+01  0.000000e+00  0.000000e+00  0.000000e+00
811  8.100000e+01  8.110000e+01  8.105000e+01  0.000000e+00  0.000000e+00  0.000000e+00
812  8.110000e+01  8.120000e+01  8.115000e+01  0.000000e+00  0.000000e+00  0.000000e+00
813  8.120000e+01  8.130000e+01  8.125000e+01  0.000000e+00  0.000000e+00  0.000000e+00
814  8.130000e+01  8.140000e+01  8.135000e+01  0.000000e+00  0.000000e+00  0.000000e+00
815  8.140000e+01  8.150000e+01  8.145000e+01  0.000000e+00  0.000000e+00  0.000000e+00
816  8.150000e+01  8.160000e+01  8.155000e+01  0.000000e+00  0.000000e+00  0.000000e+00
817  8.160000e+01  8.170000e+01  8.165000e+01  0.000000e+00  0.000000e+00  0.000000e+00
818  8.170000e+01  8.180000e+01  8.175000e+01  6.914457e-10  6.970619e-10  9.312405e-10
819  8.180000e+01  8.190000e+01  8.185000e+01  0.000000e+00  0.000000e+00  0.000000e+00
820  8.190000e+01  8.200000e+01  8.195000e+01  0.000000e+00  0.000000e+00  0.000000e+00
821  8.200000e+01  8.210000e+01  8.205000e+01  0.000000e+00  0.000000e+00  0.000000e+00
822  8.210000e+01  8.220000e+01  8.215000e+01  0.000000e+00  0.000000e+00  0.000000e+00
823  8.220000e+01  8.230000e+01  8.225000e+01  0.000000e+00  0.000000e+00  0.000000e+00
824  8.230000e+01  8.240000e+01  8.235000e+01  0.000000e+00  0.000000e+00  0.000000e+00
825  8.240000e+01  8.250000e+01  8.245000e+01  0.000000e+00  0.000000e+00  0.000000e+00
826  8.250000e+01  8.260000e+01  8.255000e+01  0.000000e+00  0.000000e+00  0.000000e+00
827  8.260000e+01  8.270000e+01  8.265000e+01  0.000000e+00  0.000000e+00  0.000000e+00
828  8.270000e+01  8.280000e+01  8.275000e+01  0.000000e+00  0.000000e+00  0.000000e+00
829  8.280000e+01  8.290000e+01  8.285000e+01  0.000000e+00  0.000000e+00  0.000000e+00
830  8.290000e+01  8.300000e+01  8.295000e+01  0.000000e+00  0.000000e+00  0.000000e+00
831  8.300000e+01  8.310000e+01  8.305000e+01  0.000000e+00  0.000000e+00  0.000000e+00
832  8.310000e+01  8.320000e+01  8.315000e+01  0.000000e+00  0.000000e+00  0.000000e+00
833  8.320000e+01  8.330000e+01  8.325000e+01  0.000000e+00  0.000000e+00  0.000000e+00
834  8.330000e+01  8.340000e+01  8.335000e+01  0.000000e+00  0.000000e+00  0.000000e+00
835  8.340000e+01  8.350000e+01  8.345000e+01  0.000000e+00  0.000000e+00  0.000000e+00
836  8.350000e+01  8.360000e+01  8.355000e+01  0.000000e+00  0.000000e+00  0.000000e+00
837  8.360000e+01  8.370000e+01  8.365000e+01  0.000000e+00  0.000000e+00  0.000000e+00
838  8.370000e+01  8.380000e+01  8.375000e+01  0.000000e+00  0.000000e+00  0.000000e+00
839  8.380000e+01  8.390000e+01  8.385000e+01  0.000000e+00  0.000000e+00  0.000000e+00
840  8.390000e+01  8.400000e+01  8.395000e+01  0.000000e+00  0.000000e+00  0.000000e+00
841  8.400000e+01  8.410000e+01  8.405000e+01  0.000000e+00  0.000000e+00  0.000000e+00
842  8.410000e+01  8.420000e+01  8.415000e+01  0.000000e+00  0.000000e+00  0.000000e+00
843  8.420000e+01  8.430000e+01  8.425000e+01  0.000000e+00  0.000000e+00  0.000000e+00
844  8.430000e+01  8.440000e+01  8.435000e+01  0.000000e+00  0.000000e+00  0.000000e+00
845  8.440000e+01  8.450000e+01  8.445000e+01  0.000000e+00  0.000000e+00  0.000000e+00
846  8.450000e+01  8.460000e+01  8.455000e+01  0.000000e+00  0.000000e+00  0.000000e+00
847  8.460000e+01  8.470000e+01  8.465000e+01  7.180316e-10  7.234795e-10  9.442464e-10
848  8.470000e+01  8.480000e+01  8.475000e+01  0.000000e+00  0.000000e+00  0.000000e+00
849  8.480000e+01  8.490000e+01  8.485000e+01  0.000000e+00  0.000000e+00  0.000000e+00
850  8.490000e+01  8.500000e+01  8.495000e+01  0.000000e+00  0.000000e+00  0.000000e+00
851  8.500000e+01  8.510000e+01  8.505000e+01  0.000000e+00  0.000000e+00  0.000000e+00
852  8.510000e+01  8.520000e+01  8.515000e+01  0.000000e+00  0.000000e+00  0.000000e+00
853  8.520000e+01  8.530000e+01  8.525000e+01  0.000000e+00  0.000000e+00  0.000000e+00
854  8.530000e+01  8.540000e+01  8.535000e+01  0.000000e+00  0.000000e+00  0.000000e+00
855  8.540000e+01  8.550000e+01  8.545000e+01  0.000000e+00  0.000000e+00  0.000000e+00
856  8.550000e+01  8.560000e+01  8.555000e+01  0.000000e+00  0.000000e+00  0.000000e+00
857  8.560000e+01  8.570000e+01  8.565000e+01  0.000000e+00  0.000000e+00  0.000000e+00
858  8.570000e+01  8.580000e+01  8.575000e+01  0.000000e+00  0.000000e+00  0.000000e+00
859  8.580000e+01  8.590000e+01  8.585000e+01  0.000000e+00  0.000000e+00  0.000000e+00
860  8.590000e+01  8.600000e+01  8.595000e+01  0.000000e+00  0.000000e+00  0.000000e+00
861  8.600000e+01  8.610000e+01  8.605000e+01  0.000000e+00  0.000000e+00  0.000000e+00
862  8.610000e+01  8.620000e+01  8.615000e+01  0.000000e+00  0.000000e+00  0.000000e+00
863  8.620000e+01  8.630000e+01  8.625000e+01  0.000000e+00  0.000000e+00  0.000000e+00
864  8.630000e+01  8.640000e+01  8.635000e+01  0.000000e+00  0.000000e+00  0.000000e+00
865  8.640000e+01  8.650000e+01  8.645000e+01  0.000000e+00  0.000000e+00  0.000000e+00
866  8.650000e+01  8.660000e+01  8.655000e+01  0.000000e+00  0.000000e+00  0.000000e+00
867  8.660000e+01  8.670000e+01  8.665000e+01  0.000000e+00  0.000000e+00  0.000000e+00
868  8.670000e+01  8.680000e+01  8.675000e+01  0.000000e+00  0.000000e+00  0.000000e+00
869  8.680000e+01  8.690000e+01  8.685000e+01  0.000000e+00  0.000000e+00  0.000000e+00
870  8.690000e+01  8.700000e+01  8.695000e+01  0.000000e+00  0.000000e+00  0.000000e+00
871  8.700000e+01  8.710000e+01  8.705000e+01  0.000000e+00  0.000000e+00  0.000000e+00
872  8.710000e+01  8.720000e+01  8.715000e+01  0.000000e+00  0.000000e+00  0.000000e+00
873  8.720000e+01  8.730000e+01  8.725000e+01  0.000000e+00  0.000000e+00  0.000000e+00
874  8.730000e+01  8.740000e+01  8.735000e+01  0.000000e+00  0.000000e+00  0.000000e+00
875  8.740000e+01  8.750000e+01  8.745000e+01  0.000000e+00  0.000000e+00  0.000000e+00
876  8.750000e+01  8.760000e+01  8.755000e+01  0.000000e+00  0.000000e+00  0.000000e+00
877  8.760000e+01  8.770000e+01  8.765000e+01  0.000000e+00  0.000000e+00  0.000000e+00
878  8.770000e+01  8.780000e+01  8.775000e+01  0.000000e+00  0.000000e+00  0.000000e+00
879  8.780000e+01  8.790000e+01  8.785000e+01  0.000000e+00  0.000000e+00  0.000000e+00
880  8.790000e+01  8.800000e+01  8.795000e+01  0.000000e+00  0.000000e+00  0.000000e+00
881  8.800000e+01  8.810000e+01  8.805000e+01  0.000000e+00  0.000000e+00  0.000000e+00
882  8.810000e+01  8.820000e+01  8.815000e+01  0.000000e+00  0.000000e+00  0.000000e+00
883  8.820000e+01  8.830000e+01  8.825000e+01  0.000000e+00  0.000000e+00  0.000000e+00
884  8.830000e+01  8.840000e+01  8.835000e+01  0.000000e+00  0.000000e+00  0.000000e+00
885  8.840000e+01  8.850000e+01  8.845000e+01  5.494784e-10  5.539415e-10  7.400387e-10
886  8.850000e+01  8.860000e+01  8.855000e+01  0.000000e+00  0.000000e+00  0.000000e+00
887  8.860000e+01  8.870000e+01  8.865000e+01  0.000000e+00  0.000000e+00  0.000000e+00
888  8.870000e+01  8.880000e+01  8.875000e+01  0.000000e+00  0.000000e+00  0.000000e+00
889  8.880000e+01  8.890000e+01  8.885000e+01  0.000000e+00  0.000000e+00  0.000000e+00
890  8.890000e+01  8.900000e+01  8.895000e+01  0.000000e+00  0.000000e+00  0.000000e+00
891  8.900000e+01  8.910000e+01  8.905000e+01  0.000000e+00  0.000000e+00  0.000000e+00
892  8.910000e+01  8.920000e+01  8.915000e+01  0.000000e+00  0.000000e+00  0.000000e+00
893  8.920000e+01  8.930000e+01  8.925000e+01  0.000000e+00  0.000000e+00  0.000000e+00
894  8.930000e+01  8.940000e+01  8.935000e+01  0.000000e+00  0.000000e+00  0.000000e+00
895  8.940000e+01  8.950000e+01  8.945000e+01  0.000000e+00  0.000000e+00  0.000000e+00
896  8.950000e+01  8.960000e+01  8.955000e+01  0.000000e+00  0.000000e+00  0.000000e+00
897  8.960000e+01  8.970000e+01  8.965000e+01  0.000000e+00  0.000000e+00  0.000000e+00
898  8.970000e+01  8.980000e+01  8.975000e+01  0.000000e+00  0.000000e+00  0.000000e+00
899  8.980000e+01  8.990000e+01  8.985000e+01  0.000000e+00  0.000000e+00  0.000000e+00
900  8.990000e+01  9.000000e+01  8.995000e+01  0.000000e+00  0.000000e+00  0.000000e+00
901  9.000000e+01  9.010000e+01  9.005000e+01  0.000000e+00  0.000000e+00  0.000000e+00
902  9.010000e+01  9.020000e+01  9.015000e+01  0.000000e+00  0.000000e+00  0.000000e+00
903  9.020000e+01  9.030000e+01  9.025000e+01  0.000000e+00  0.000000e+00  0.000000e+00
904  9.030000e+01  9.040000e+01  9.035000e+01  0.000000e+00  0.000000e+00  0.000000e+00
905  9.040000e+01  9.050000e+01  9.045000e+01  0.000000e+00  0.000000e+00  0.000000e+00
906  9.050000e+01  9.060000e+01  9.055000e+01  0.000000e+00  0.000000e+00  0.000000e+00
907  9.060000e+01  9.070000e+01  9.065000e+01  0.000000e+00  0.000000e+00  0.000000e+00
908  9.070000e+01  9.080000e+01  9.075000e+01  0.000000e+00  0.000000e+00  0.000000e+00
909  9.080000e+01  9.090000e+01  9.085000e+01  0.000000e+00  0.000000e+00  0.000000e+00
910  9.090000e+01  9.100000e+01  9.095000e+01  0.000000e+00  0.000000e+00  0.000000e+00
911  9.100000e+01  9.110000e+01  9.105000e+01  0.000000e+00  0.000000e+00  0.000000e+00
912  9.110000e+01  9.120000e+01  9.115000e+01  0.000000e+00  0.000000e+00  0.000000e+00
913  9.120000e+01  9.130000e+01  9.125000e+01  0.000000e+00  0.000000e+00  0.000000e+00
914  9.130000e+01  9.140000e+01  9.135000e+01  0.000000e+00  0.000000e+00  0.000000e+00
915  9.140000e+01  9.150000e+01  9.145000e+01  0.000000e+00  0.000000e+00  0.000000e+00
916  9.150000e+01  9.160000e+01  9.155000e+01  4.872078e-10  4.910524e-10  6.533974e-10
917  9.160000e+01  9.170000e+01  9.165000e+01  0.000000e+00  0.000000e+00  0.000000e+00
918  9.170000e+01  9.180000e+01  9.175000e+01  0.000000e+00  0.000000e+00  0.000000e+00
919  9.180000e+01  9.190000e+01  9.185000e+01  0.000000e+00  0.000000e+00  0.000000e+00
920  9.190000e+01  9.200000e+01  9.195000e+01  0.000000e+00  0.000000e+00  0.000000e+00
921  9.200000e+01  9.210000e+01  9.205000e+01  0.000000e+00  0.000000e+00  0.000000e+00
922  9.210000e+01  9.220000e+01  9.215000e+01  0.000000e+00  0.000000e+00  0.000000e+00
923  9.220000e+01  9.230000e+01  9.225000e+01  0.000000e+00  0.000000e+00  0.000000e+00
924  9.230000e+01  9.240000e+01  9.235000e+01  0.000000e+00  0.000000e+00  0.000000e+00
925  9.240000e+01  9.250000e+01  9.245000e+01  0.000000e+00  0.000000e+00  0.000000e+00
926  9.250000e+01  9.260000e+01  9.255000e+01  0.000000e+00  0.000000e+00  0.000000e+00
927  9.260000e+01  9.270000e+01  9.265000e+01  0.000000e+00  0.000000e+00  0.000000e+00
928  9.270000e+01  9.280000e+01  9.275000e+01  0.000000e+00  0.000000e+00  0.000000e+00
929  9.280000e+01  9.290000e+01  9.285000e+01  0.000000e+00  0.000000e+00  0.000000e+00
930  9.290000e+01  9.300000e+01  9.295000e+01  0.000000e+00  0.000000e+00  0.000000e+00
931  9.300000e+01  9.310000e+01  9.305000e+01  0.000000e+00  0.000000e+00  0.000000e+00
932  9.310000e+01  9.320000e+01  9.315000e+01  0.000000e+00  0.000000e+00  0.000000e+00
933  9.320000e+01  9.330000e+01  9.325000e+01  0.000000e+00  0.000000e+00  0.000000e+00
934  9.330000e+01  9.340000e+01  9.335000e+01  0.000000e+00  0.000000e+00  0.000000e+00
935  9.340000e+01  9.350000e+01  9.345000e+01  0.000000e+00  0.000000e+00  0.000000e+00
936  9.350000e+01  9.360000e+01  9.355000e+01  0.000000e+00  0.000000e+00  0.000000e+00
937  9.360000e+01  9.370000e+01  9.365000e+01  0.000000e+00  0.000000e+00  0.000000e+00
938  9.370000e+01  9.380000e+01  9.375000e+01  0.000000e+00  0.000000e+00  0.000000e+00
939  9.380000e+01  9.390000e+01  9.385000e+01  0.000000e+00  0.000000e+00  0.000000e+00
940  9.390000e+01  9.400000e+01  9.395000e+01  0.000000e+00  0.000000e+00  0.000000e+00
941  9.400000e+01  9.410000e+01  9.405000e+01  0.000000e+00  0.000000e+00  0.000000e+00
942  9.410000e+01  9.420000e+01  9.415000e+01  0.000000e+00  0.000000e+00  0.000000e+00
943  9.420000e+01  9.430000e+01  9.425000e+01  0.000000e+00  0.000000e+00  0.000000e+00
944  9.430000e+01  9.440000e+01  9.435000e+01  0.000000e+00  0.000000e+00  0.000000e+00
945  9.440000e+01  9.450000e+01  9.445000e+01  0.000000e+00  0.000000e+00  0.000000e+00
946  9.450000e+01  9.460000e+01  9.455000e+01  0.000000e+00  0.000000e+00  0.000000e+00
947  9.460000e+01  9.470000e+01  9.465000e+01  0.000000e+00  0.000000e+00  0.000000e+00
948  9.470000e+01  9.480000e+01  9.475000e+01  0.000000e+00  0.000000e+00  0.000000e+00
949  9.480000e+01  9.490000e+01  9.485000e+01  0.000000e+00  0.000000e+00  0.000000e+00
950  9.490000e+01  9.500000e+01  9.495000e+01  0.000000e+00  0.000000e+00  0.000000e+00
951  9.500000e+01  9.510000e+01  9.505000e+01  0.000000e+00  0.000000e+00  0.000000e+00
952  9.510000e+01  9.520000e+01  9.515000e+01  0.000000e+00  0.000000e+00  0.000000e+00
953  9.520000e+01  9.530000e+01  9.525000e+01  0.000000e+00  0.000000e+00  0.000000e+00
954  9.530000e+01  9.540000e+01  9.535000e+01  0.000000e+00  0.000000e+00  0.000000e+00
955  9.540000e+01  9.550000e+01  9.545000e+01  0.000000e+00  0.000000e+00  0.000000e+00
956  9.550000e+01  9.560000e+01  9.555000e+01  0.000000e+00  0.000000e+00  0.000000e+00
957  9.560000e+01  9.570000e+01  9.565000e+01  0.000000e+00  0.000000e+00  0.000000e+00
958  9.570000e+01  9.580000e+01  9.575000e+01  0.000000e+00  0.000000e+00  0.000000e+00
959  9.580000e+01  9.590000e+01  9.585000e+01  0.000000e+00  0.000000e+00  0.000000e+00
960  9.590000e+01  9.600000e+01  9.595000e+01  0.000000e+00  0.000000e+00  0.000000e+00
961  9.600000e+01  9.610000e+01  9.605000e+01  0.000000e+00  0.000000e+00  0.000000e+00
962  9.610000e+01  9.620000e+01  9.615000e+01  0.000000e+00  0.000000e+00  0.000000e+00
963  9.620000e+01  9.630000e+01  9.625000e+01  0.000000e+00  0.000000e+00  0.000000e+00
964  9.630000e+01  9.640000e+01  9.635000e+01  0.000000e+00  0.000000e+00  0.000000e+00
965  9.640000e+01  9.650000e+01  9.645000e+01  0.000000e+00  0.000000e+00  0.000000e+00
966  9.650000e+01  9.660000e+01  9.655000e+01  0.000000e+00  0.000000e+00  0.000000e+00
967  9.660000e+01  9.670000e+01  9.665000e+01  0.000000e+00  0.000000e+00  0.000000e+00
968  9.670000e+01  9.680000e+01  9.675000e+01  0.000000e+00  0.000000e+00  0.000000e+00
969  9.680000e+01  9.690000e+01  9.685000e+01  0.000000e+00  0.000000e+00  0.000000e+00
970  9.690000e+01  9.700000e+01  9.695000e+01  0.000000e+00  0.000000e+00  0.000000e+00
971  9.700000e+01  9.710000e+01  9.705000e+01  0.000000e+00  0.000000e+00  0.000000e+00
972  9.710000e+01  9.720000e+01  9.715000e+01  0.000000e+00  0.000000e+00  0.000000e+00
973  9.720000e+01  9.730000e+01  9.725000e+01  0.000000e+00  0.000000e+00  0.000000e+00
974  9.730000e+01  9.740000e+01  9.735000e+01  0.000000e+00  0.000000e+00  0.000000e+00
975  9.740000e+01  9.750000e+01  9.745000e+01  0.000000e+00  0.000000e+00  0.000000e+00
976  9.750000e+01  9.760000e+01  9.755000e+01  0.000000e+00  0.000000e+00  0.000000e+00
977  9.760000e+01  9.770000e+01  9.765000e+01  0.000000e+00  0.000000e+00  0.000000e+00
978  9.770000e+01  9.780000e+01  9.775000e+01  0.000000e+00  0.000000e+00  0.000000e+00
979  9.780000e+01  9.790000e+01  9.785000e+01  0.000000e+00  0.000000e+00  0.000000e+00
980  9.790000e+01  9.800000e+01  9.795000e+01  0.000000e+00  0.000000e+00  0.000000e+00
981  9.800000e+01  9.810000e+01  9.805000e+01  0.000000e+00  0.000000e+00  0.000000e+00
982  9.810000e+01  9.820000e+01  9.815000e+01  0.000000e+00  0.000000e+00  0.000000e+00
983  9.820000e+01  9.830000e+01  9.825000e+01  0.000000e+00  0.000000e+00  0.000000e+00
984  9.830000e+01  9.840000e+01  9.835000e+01  0.000000e+00  0.000000e+00  0.000000e+00
985  9.840000e+01  9.850000e+01  9.845000e+01  0.000000e+00  0.000000e+00  0.000000e+00
986  9.850000e+01  9.860000e+01  9.855000e+01  0.000000e+00  0.000000e+00  0.000000e+00
987  9.860000e+01  9.870000e+01  9.865000e+01  0.000000e+00  0.000000e+00  0.000000e+00
988  9.870000e+01  9.880000e+01  9.875000e+01  0.000000e+00  0.000000e+00  0.000000e+00
989  9.880000e+01  9.890000e+01  9.885000e+01  0.000000e+00  0.000000e+00  0.000000e+00
990  9.890000e+01  9.900000e+01  9.895000e+01  0.000000e+00  0.000000e+00  0.000000e+00
991  9.900000e+01  9.910000e+01  9.905000e+01  0.000000e+00  0.000000e+00  0.000000e+00
992  9.910000e+01  9.920000e+01  9.915000e+01  0.000000e+00  0.000000e+00  0.000000e+00
993  9.920000e+01  9.930000e+01  9.925000e+01  0.000000e+00  0.000000e+00  0.000000e+00
994  9.930000e+01  9.940000e+01  9.935000e+01  0.000000e+00  0.000000e+00  0.000000e+00
995  9.940000e+01  9.950000e+01  9.945000e+01  0.000000e+00  0.000000e+00  0.000000e+00
996  9.950000e+01  9.960000e+01  9.955000e+01  0.000000e+00  0.000000e+00  0.000000e+00
997  9.960000e+01  9.970000e+01  9.965000e+01  0.000000e+00  0.000000e+00  0.000000e+00
998  9.970000e+01  9.980000e+01  9.975000e+01  0.000000e+00  0.000000e+00  0.000000e+00
999  9.980000e+01  9.990000e+01  9.985000e+01  0.000000e+00  0.000000e+00  0.000000e+00
1000  9.990000e+01  1.000000e+02  9.995000e+01  0.000000e+00  0.000000e+00  0.000000e+00


==> anc/txt_outputs/flux_ptmu_iron.txt <==
# flux_ptmu_iron
# stat_error: statistical uncertainty; total_error: statistical + systematic uncertainty
# bin  x_low  x_high  x_center  value  stat_error  total_error
1  0.000000e+00  1.000000e-01  5.000000e-02  0.000000e+00  0.000000e+00  0.000000e+00
2  1.000000e-01  2.000000e-01  1.500000e-01  8.480896e-06  4.319939e-06  6.682647e-06
3  2.000000e-01  3.000000e-01  2.500000e-01  3.700842e-06  1.082203e-06  1.466146e-06
4  3.000000e-01  4.000000e-01  3.500000e-01  4.934546e-06  9.330901e-07  1.325569e-06
5  4.000000e-01  5.000000e-01  4.500000e-01  8.810123e-06  1.147596e-06  1.908273e-06
6  5.000000e-01  6.000000e-01  5.500000e-01  7.836588e-06  8.527046e-07  1.445166e-06
7  6.000000e-01  7.000000e-01  6.500000e-01  8.018285e-06  8.556558e-07  1.422242e-06
8  7.000000e-01  8.000000e-01  7.500000e-01  6.650441e-06  6.292783e-07  1.147990e-06
9  8.000000e-01  9.000000e-01  8.500000e-01  6.327774e-06  5.656195e-07  1.159662e-06
10  9.000000e-01  1.000000e+00  9.500000e-01  6.182887e-06  5.361512e-07  1.069424e-06
11  1.000000e+00  1.100000e+00  1.050000e+00  6.169413e-06  4.804641e-07  9.653926e-07
12  1.100000e+00  1.200000e+00  1.150000e+00  5.689786e-06  4.377001e-07  9.520216e-07
13  1.200000e+00  1.300000e+00  1.250000e+00  6.221715e-06  4.550220e-07  1.080558e-06
14  1.300000e+00  1.400000e+00  1.350000e+00  6.786029e-06  4.413320e-07  1.152336e-06
15  1.400000e+00  1.500000e+00  1.450000e+00  7.632640e-06  4.363899e-07  1.252673e-06
16  1.500000e+00  1.600000e+00  1.550000e+00  8.485884e-06  4.306221e-07  1.259538e-06
17  1.600000e+00  1.700000e+00  1.650000e+00  1.128046e-05  4.978001e-07  1.527915e-06
18  1.700000e+00  1.800000e+00  1.750000e+00  1.404818e-05  5.257753e-07  1.794641e-06
19  1.800000e+00  1.900000e+00  1.850000e+00  1.488193e-05  5.287342e-07  2.053463e-06
20  1.900000e+00  2.000000e+00  1.950000e+00  1.894844e-05  5.826578e-07  2.364012e-06
21  2.000000e+00  2.100000e+00  2.050000e+00  2.151313e-05  6.028171e-07  2.593421e-06
22  2.100000e+00  2.200000e+00  2.150000e+00  2.586509e-05  6.417179e-07  2.908502e-06
23  2.200000e+00  2.300000e+00  2.250000e+00  3.047632e-05  6.827366e-07  3.421357e-06
24  2.300000e+00  2.400000e+00  2.350000e+00  3.528689e-05  7.212813e-07  4.132731e-06
25  2.400000e+00  2.500000e+00  2.450000e+00  3.956625e-05  7.474917e-07  4.469621e-06
26  2.500000e+00  2.600000e+00  2.550000e+00  4.486357e-05  7.852313e-07  4.911882e-06
27  2.600000e+00  2.700000e+00  2.650000e+00  4.952201e-05  8.092732e-07  5.187711e-06
28  2.700000e+00  2.800000e+00  2.750000e+00  5.264142e-05  8.166136e-07  5.580177e-06
29  2.800000e+00  2.900000e+00  2.850000e+00  5.651090e-05  8.348658e-07  5.747370e-06
30  2.900000e+00  3.000000e+00  2.950000e+00  5.964413e-05  8.435343e-07  6.297495e-06
31  3.000000e+00  3.100000e+00  3.050000e+00  6.165205e-05  8.463959e-07  6.381095e-06
32  3.100000e+00  3.200000e+00  3.150000e+00  6.568183e-05  8.545354e-07  6.542362e-06
33  3.200000e+00  3.300000e+00  3.250000e+00  6.562829e-05  8.310169e-07  6.669630e-06
34  3.300000e+00  3.400000e+00  3.350000e+00  6.956031e-05  8.538061e-07  7.162013e-06
35  3.400000e+00  3.500000e+00  3.450000e+00  7.167486e-05  8.513031e-07  7.083298e-06
36  3.500000e+00  3.600000e+00  3.550000e+00  7.277374e-05  8.491975e-07  7.340354e-06
37  3.600000e+00  3.700000e+00  3.650000e+00  7.244527e-05  8.378737e-07  7.193981e-06
38  3.700000e+00  3.800000e+00  3.750000e+00  7.521480e-05  8.408914e-07  7.652337e-06
39  3.800000e+00  3.900000e+00  3.850000e+00  7.562699e-05  8.325465e-07  7.662904e-06
40  3.900000e+00  4.000000e+00  3.950000e+00  7.486786e-05  8.071703e-07  7.608009e-06
41  4.000000e+00  4.100000e+00  4.050000e+00  7.780269e-05  8.222735e-07  7.935034e-06
42  4.100000e+00  4.200000e+00  4.150000e+00  7.872462e-05  8.201722e-07  7.935688e-06
43  4.200000e+00  4.300000e+00  4.250000e+00  7.933592e-05  8.038826e-07  8.199708e-06
44  4.300000e+00  4.400000e+00  4.350000e+00  7.878371e-05  7.926246e-07  8.154596e-06
45  4.400000e+00  4.500000e+00  4.450000e+00  8.337806e-05  8.100959e-07  8.831109e-06
46  4.500000e+00  4.600000e+00  4.550000e+00  8.475235e-05  8.079349e-07  8.829371e-06
47  4.600000e+00  4.700000e+00  4.650000e+00  8.665435e-05  8.092335e-07  8.691626e-06
48  4.700000e+00  4.800000e+00  4.750000e+00  8.868085e-05  8.092481e-07  8.830395e-06
49  4.800000e+00  4.900000e+00  4.850000e+00  8.898558e-05  8.024350e-07  8.820896e-06
50  4.900000e+00  5.000000e+00  4.950000e+00  8.831629e-05  7.876507e-07  8.721790e-06
51  5.000000e+00  5.100000e+00  5.050000e+00  9.181812e-05  7.971471e-07  9.107344e-06
52  5.100000e+00  5.200000e+00  5.150000e+00  9.453144e-05  8.047939e-07  9.225353e-06
53  5.200000e+00  5.300000e+00  5.250000e+00  9.393280e-05  7.907877e-07  9.165564e-06
54  5.300000e+00  5.400000e+00  5.350000e+00  9.380844e-05  7.776796e-07  9.197885e-06
55  5.400000e+00  5.500000e+00  5.450000e+00  9.421418e-05  7.721685e-07  9.163476e-06
56  5.500000e+00  5.600000e+00  5.550000e+00  9.366467e-05  7.682976e-07  8.991877e-06
57  5.600000e+00  5.700000e+00  5.650000e+00  9.330676e-05  7.565249e-07  9.040158e-06
58  5.700000e+00  5.800000e+00  5.750000e+00  9.276861e-05  7.472907e-07  8.721768e-06
59  5.800000e+00  5.900000e+00  5.850000e+00  9.222994e-05  7.394925e-07  8.587188e-06
60  5.900000e+00  6.000000e+00  5.950000e+00  9.180390e-05  7.299657e-07  8.403815e-06
61  6.000000e+00  6.100000e+00  6.050000e+00  9.068829e-05  7.232882e-07  8.245098e-06
62  6.100000e+00  6.200000e+00  6.150000e+00  8.711852e-05  7.017915e-07  7.829853e-06
63  6.200000e+00  6.300000e+00  6.250000e+00  8.596797e-05  6.875467e-07  7.650220e-06
64  6.300000e+00  6.400000e+00  6.350000e+00  8.239534e-05  6.644239e-07  7.214625e-06
65  6.400000e+00  6.500000e+00  6.450000e+00  8.043125e-05  6.552891e-07  7.090119e-06
66  6.500000e+00  6.600000e+00  6.550000e+00  7.790649e-05  6.369396e-07  6.859695e-06
67  6.600000e+00  6.700000e+00  6.650000e+00  7.469027e-05  6.214361e-07  6.466637e-06
68  6.700000e+00  6.800000e+00  6.750000e+00  7.012035e-05  5.964259e-07  5.980515e-06
69  6.800000e+00  6.900000e+00  6.850000e+00  6.629986e-05  5.739108e-07  5.710958e-06
70  6.900000e+00  7.000000e+00  6.950000e+00  6.244963e-05  5.532920e-07  5.298223e-06
71  7.000000e+00  7.100000e+00  7.050000e+00  5.993359e-05  5.382162e-07  5.673035e-06
72  7.100000e+00  7.200000e+00  7.150000e+00  5.631556e-05  5.182829e-07  5.235559e-06
73  7.200000e+00  7.300000e+00  7.250000e+00  5.320105e-05  5.032485e-07  4.953327e-06
74  7.300000e+00  7.400000e+00  7.350000e+00  4.955780e-05  4.812967e-07  4.583845e-06
75  7.400000e+00  7.500000e+00  7.450000e+00  4.548078e-05  4.564463e-07  4.204112e-06
76  7.500000e+00  7.600000e+00  7.550000e+00  4.170990e-05  4.315639e-07  3.863023e-06
77  7.600000e+00  7.700000e+00  7.650000e+00  3.843375e-05  4.098740e-07  3.589247e-06
78  7.700000e+00  7.800000e+00  7.750000e+00  3.483885e-05  3.864020e-07  3.219206e-06
79  7.800000e+00  7.900000e+00  7.850000e+00  3.254620e-05  3.712722e-07  3.035575e-06
80  7.900000e+00  8.000000e+00  7.950000e+00  3.074340e-05  3.617452e-07  2.849447e-06
81  8.000000e+00  8.100000e+00  8.050000e+00  2.807308e-05  3.444160e-07  2.530372e-06
82  8.100000e+00  8.200000e+00  8.150000e+00  2.583002e-05  3.297643e-07  2.335970e-06
83  8.200000e+00  8.300000e+00  8.250000e+00  2.387338e-05  3.143633e-07  2.178294e-06
84  8.300000e+00  8.400000e+00  8.350000e+00  2.127757e-05  2.916895e-07  1.919339e-06
85  8.400000e+00  8.500000e+00  8.450000e+00  2.040016e-05  2.871907e-07  1.862404e-06
86  8.500000e+00  8.600000e+00  8.550000e+00  1.869243e-05  2.757400e-07  2.141767e-06
87  8.600000e+00  8.700000e+00  8.650000e+00  1.754471e-05  2.696472e-07  2.018438e-06
88  8.700000e+00  8.800000e+00  8.750000e+00  1.499288e-05  2.424756e-07  1.722629e-06
89  8.800000e+00  8.900000e+00  8.850000e+00  1.422684e-05  2.382722e-07  1.651415e-06
90  8.900000e+00  9.000000e+00  8.950000e+00  1.313194e-05  2.268242e-07  1.542071e-06
91  9.000000e+00  9.100000e+00  9.050000e+00  1.175039e-05  2.121062e-07  1.522921e-06
92  9.100000e+00  9.200000e+00  9.150000e+00  1.135639e-05  2.126676e-07  1.461698e-06
93  9.200000e+00  9.300000e+00  9.250000e+00  1.044106e-05  2.020910e-07  1.344985e-06
94  9.300000e+00  9.400000e+00  9.350000e+00  9.341254e-06  1.902218e-07  1.227311e-06
95  9.400000e+00  9.500000e+00  9.450000e+00  8.668540e-06  1.837637e-07  1.132562e-06
96  9.500000e+00  9.600000e+00  9.550000e+00  7.656824e-06  1.692029e-07  9.716056e-07
97  9.600000e+00  9.700000e+00  9.650000e+00  7.202000e-06  1.654331e-07  9.257181e-07
98  9.700000e+00  9.800000e+00  9.750000e+00  6.797725e-06  1.613873e-07  8.665574e-07
99  9.800000e+00  9.900000e+00  9.850000e+00  6.124019e-06  1.518770e-07  7.889666e-07
100  9.900000e+00  1.000000e+01  9.950000e+00  5.585572e-06  1.438686e-07  7.124769e-07
101  1.000000e+01  1.010000e+01  1.005000e+01  5.081123e-06  1.376282e-07  6.754907e-07
102  1.010000e+01  1.020000e+01  1.015000e+01  5.264096e-06  1.427438e-07  6.968324e-07
103  1.020000e+01  1.030000e+01  1.025000e+01  4.679070e-06  1.334248e-07  6.295191e-07
104  1.030000e+01  1.040000e+01  1.035000e+01  4.866204e-06  1.377804e-07  6.384517e-07
105  1.040000e+01  1.050000e+01  1.045000e+01  4.358811e-06  1.296875e-07  5.724991e-07
106  1.050000e+01  1.060000e+01  1.055000e+01  3.782643e-06  1.202587e-07  4.981882e-07
107  1.060000e+01  1.070000e+01  1.065000e+01  3.607022e-06  1.179458e-07  4.879032e-07
108  1.070000e+01  1.080000e+01  1.075000e+01  3.486088e-06  1.141402e-07  4.832181e-07
109  1.080000e+01  1.090000e+01  1.085000e+01  3.203312e-06  1.101762e-07  4.347236e-07
110  1.090000e+01  1.100000e+01  1.095000e+01  3.086710e-06  1.101126e-07  4.230425e-07
111  1.100000e+01  1.110000e+01  1.105000e+01  3.223339e-06  1.121171e-07  4.171288e-07
112  1.110000e+01  1.120000e+01  1.115000e+01  2.832220e-06  1.031575e-07  3.666594e-07
113  1.120000e+01  1.130000e+01  1.125000e+01  2.775471e-06  1.012760e-07  3.595881e-07
114  1.130000e+01  1.140000e+01  1.135000e+01  2.411900e-06  9.165077e-08  3.281042e-07
115  1.140000e+01  1.150000e+01  1.145000e+01  2.462045e-06  9.433844e-08  3.293870e-07
116  1.150000e+01  1.160000e+01  1.155000e+01  2.345528e-06  9.089997e-08  2.932704e-07
117  1.160000e+01  1.170000e+01  1.165000e+01  2.116558e-06  8.672739e-08  2.726585e-07
118  1.170000e+01  1.180000e+01  1.175000e+01  1.944609e-06  8.289210e-08  2.522888e-07
119  1.180000e+01  1.190000e+01  1.185000e+01  1.933659e-06  8.169568e-08  2.564072e-07
120  1.190000e+01  1.200000e+01  1.195000e+01  1.987155e-06  8.484340e-08  2.523556e-07
121  1.200000e+01  1.210000e+01  1.205000e+01  1.978811e-06  8.619506e-08  2.494508e-07
122  1.210000e+01  1.220000e+01  1.215000e+01  1.644812e-06  7.550973e-08  2.065577e-07
123  1.220000e+01  1.230000e+01  1.225000e+01  1.931246e-06  8.401511e-08  2.470760e-07
124  1.230000e+01  1.240000e+01  1.235000e+01  1.796990e-06  7.871067e-08  2.096183e-07
125  1.240000e+01  1.250000e+01  1.245000e+01  1.613486e-06  7.567382e-08  2.099210e-07
126  1.250000e+01  1.260000e+01  1.255000e+01  1.650627e-06  7.672066e-08  2.144355e-07
127  1.260000e+01  1.270000e+01  1.265000e+01  1.640035e-06  7.460994e-08  1.982120e-07
128  1.270000e+01  1.280000e+01  1.275000e+01  1.510922e-06  7.309211e-08  1.822556e-07
129  1.280000e+01  1.290000e+01  1.285000e+01  1.449067e-06  7.046947e-08  1.897976e-07
130  1.290000e+01  1.300000e+01  1.295000e+01  1.479340e-06  7.175906e-08  1.839667e-07
131  1.300000e+01  1.310000e+01  1.305000e+01  1.400336e-06  6.821922e-08  1.806486e-07
132  1.310000e+01  1.320000e+01  1.315000e+01  1.431348e-06  7.232723e-08  1.690681e-07
133  1.320000e+01  1.330000e+01  1.325000e+01  1.256991e-06  6.464513e-08  1.611441e-07
134  1.330000e+01  1.340000e+01  1.335000e+01  1.175446e-06  6.224342e-08  1.387134e-07
135  1.340000e+01  1.350000e+01  1.345000e+01  1.244395e-06  6.516743e-08  1.532170e-07
136  1.350000e+01  1.360000e+01  1.355000e+01  1.163790e-06  6.112223e-08  1.374524e-07
137  1.360000e+01  1.370000e+01  1.365000e+01  1.173834e-06  6.106836e-08  1.393359e-07
138  1.370000e+01  1.380000e+01  1.375000e+01  1.249158e-06  6.524137e-08  1.438941e-07
139  1.380000e+01  1.390000e+01  1.385000e+01  1.060489e-06  5.975408e-08  1.296360e-07
140  1.390000e+01  1.400000e+01  1.395000e+01  1.028073e-06  5.737267e-08  1.208379e-07
141  1.400000e+01  1.410000e+01  1.405000e+01  1.190191e-06  6.345136e-08  1.448256e-07
142  1.410000e+01  1.420000e+01  1.415000e+01  1.035117e-06  5.707204e-08  1.182369e-07
143  1.420000e+01  1.430000e+01  1.425000e+01  9.152568e-07  5.240183e-08  1.059476e-07
144  1.430000e+01  1.440000e+01  1.435000e+01  1.039362e-06  5.695484e-08  1.245024e-07
145  1.440000e+01  1.450000e+01  1.445000e+01  9.104188e-07  5.223078e-08  1.097728e-07
146  1.450000e+01  1.460000e+01  1.455000e+01  9.004681e-07  5.167131e-08  1.081782e-07
147  1.460000e+01  1.470000e+01  1.465000e+01  9.093197e-07  5.371166e-08  1.141882e-07
148  1.470000e+01  1.480000e+01  1.475000e+01  9.243735e-07  5.295479e-08  1.200657e-07
149  1.480000e+01  1.490000e+01  1.485000e+01  8.205004e-07  4.913786e-08  1.048559e-07
150  1.490000e+01  1.500000e+01  1.495000e+01  8.060692e-07  5.117206e-08  1.042719e-07
151  1.500000e+01  1.510000e+01  1.505000e+01  8.338273e-07  5.119016e-08  9.406812e-08
152  1.510000e+01  1.520000e+01  1.515000e+01  8.824869e-07  5.389787e-08  1.041109e-07
153  1.520000e+01  1.530000e+01  1.525000e+01  8.471310e-07  5.046664e-08  9.609018e-08
154  1.530000e+01  1.540000e+01  1.535000e+01  8.154284e-07  5.092293e-08  1.010763e-07
155  1.540000e+01  1.550000e+01  1.545000e+01  8.842952e-07  5.185589e-08  1.041409e-07
156  1.550000e+01  1.560000e+01  1.555000e+01  7.141327e-07  4.566827e-08  9.576788e-08
157  1.560000e+01  1.570000e+01  1.565000e+01  7.868277e-07  4.966890e-08  9.378736e-08
158  1.570000e+01  1.580000e+01  1.575000e+01  7.540355e-07  4.625014e-08  9.291959e-08
159  1.580000e+01  1.590000e+01  1.585000e+01  6.852822e-07  4.412007e-08  9.300806e-08
160  1.590000e+01  1.600000e+01  1.595000e+01  7.367211e-07  4.542196e-08  9.769668e-08
161  1.600000e+01  1.610000e+01  1.605000e+01  6.965646e-07  4.533227e-08  8.429673e-08
162  1.610000e+01  1.620000e+01  1.615000e+01  6.025476e-07  4.158397e-08  7.750706e-08
163  1.620000e+01  1.630000e+01  1.625000e+01  6.317483e-07  4.221966e-08  7.717648e-08
164  1.630000e+01  1.640000e+01  1.635000e+01  7.618099e-07  4.654365e-08  9.817180e-08
165  1.640000e+01  1.650000e+01  1.645000e+01  5.757242e-07  4.040105e-08  7.517875e-08
166  1.650000e+01  1.660000e+01  1.655000e+01  6.710269e-07  4.454632e-08  7.694535e-08
167  1.660000e+01  1.670000e+01  1.665000e+01  6.307613e-07  4.211807e-08  7.491443e-08
168  1.670000e+01  1.680000e+01  1.675000e+01  6.414927e-07  4.179921e-08  7.643125e-08
169  1.680000e+01  1.690000e+01  1.685000e+01  6.088501e-07  4.095707e-08  7.767540e-08
170  1.690000e+01  1.700000e+01  1.695000e+01  6.954782e-07  4.553809e-08  9.190746e-08
171  1.700000e+01  1.710000e+01  1.705000e+01  6.544926e-07  4.343487e-08  8.684146e-08
172  1.710000e+01  1.720000e+01  1.715000e+01  6.371554e-07  4.199598e-08  7.687348e-08
173  1.720000e+01  1.730000e+01  1.725000e+01  4.781454e-07  3.359956e-08  6.455271e-08
174  1.730000e+01  1.740000e+01  1.735000e+01  5.677378e-07  3.974196e-08  6.856071e-08
175  1.740000e+01  1.750000e+01  1.745000e+01  5.511714e-07  3.945309e-08  6.717157e-08
176  1.750000e+01  1.760000e+01  1.755000e+01  5.675554e-07  4.176193e-08  6.686259e-08
177  1.760000e+01  1.770000e+01  1.765000e+01  4.452299e-07  3.395446e-08  5.836099e-08
178  1.770000e+01  1.780000e+01  1.775000e+01  5.000027e-07  3.618149e-08  6.708910e-08
179  1.780000e+01  1.790000e+01  1.785000e+01  5.055981e-07  3.546081e-08  6.550823e-08
180  1.790000e+01  1.800000e+01  1.795000e+01  5.451932e-07  3.743443e-08  6.458419e-08
181  1.800000e+01  1.810000e+01  1.805000e+01  4.937767e-07  3.571592e-08  6.239128e-08
182  1.810000e+01  1.820000e+01  1.815000e+01  4.663003e-07  3.462814e-08  6.098402e-08
183  1.820000e+01  1.830000e+01  1.825000e+01  4.798127e-07  3.459728e-08  6.373600e-08
184  1.830000e+01  1.840000e+01  1.835000e+01  4.455209e-07  3.131683e-08  5.936357e-08
185  1.840000e+01  1.850000e+01  1.845000e+01  4.145256e-07  3.075612e-08  6.087997e-08
186  1.850000e+01  1.860000e+01  1.855000e+01  4.088060e-07  3.298777e-08  5.850863e-08
187  1.860000e+01  1.870000e+01  1.865000e+01  4.487585e-07  3.457627e-08  6.007575e-08
188  1.870000e+01  1.880000e+01  1.875000e+01  4.705369e-07  3.468360e-08  6.548208e-08
189  1.880000e+01  1.890000e+01  1.885000e+01  3.839726e-07  3.034224e-08  5.345790e-08
190  1.890000e+01  1.900000e+01  1.895000e+01  4.010950e-07  3.059863e-08  5.706046e-08
191  1.900000e+01  1.910000e+01  1.905000e+01  4.468583e-07  3.453996e-08  5.917369e-08
192  1.910000e+01  1.920000e+01  1.915000e+01  3.995854e-07  3.096690e-08  5.298754e-08
193  1.920000e+01  1.930000e+01  1.925000e+01  3.398294e-07  2.861391e-08  4.551173e-08
194  1.930000e+01  1.940000e+01  1.935000e+01  4.491346e-07  3.472723e-08  7.027371e-08
195  1.940000e+01  1.950000e+01  1.945000e+01  3.926707e-07  3.125764e-08  5.612662e-08
196  1.950000e+01  1.960000e+01  1.955000e+01  3.068732e-07  2.561598e-08  5.147352e-08
197  1.960000e+01  1.970000e+01  1.965000e+01  3.458036e-07  2.782757e-08  4.505015e-08
198  1.970000e+01  1.980000e+01  1.975000e+01  3.723252e-07  3.073038e-08  4.994263e-08
199  1.980000e+01  1.990000e+01  1.985000e+01  3.643456e-07  2.838981e-08  5.226947e-08
200  1.990000e+01  2.000000e+01  1.995000e+01  3.733699e-07  2.893958e-08  4.924209e-08
201  2.000000e+01  2.010000e+01  2.005000e+01  3.627489e-07  2.878560e-08  4.937320e-08
202  2.010000e+01  2.020000e+01  2.015000e+01  3.209777e-07  2.785058e-08  4.277915e-08
203  2.020000e+01  2.030000e+01  2.025000e+01  4.102438e-07  3.153163e-08  5.766356e-08
204  2.030000e+01  2.040000e+01  2.035000e+01  3.576274e-07  2.941930e-08  5.508827e-08
205  2.040000e+01  2.050000e+01  2.045000e+01  3.139695e-07  2.754352e-08  4.894617e-08
206  2.050000e+01  2.060000e+01  2.055000e+01  3.223159e-07  2.745044e-08  5.016860e-08
207  2.060000e+01  2.070000e+01  2.065000e+01  3.301872e-07  2.678423e-08  5.135218e-08
208  2.070000e+01  2.080000e+01  2.075000e+01  3.607424e-07  2.883542e-08  4.934529e-08
209  2.080000e+01  2.090000e+01  2.085000e+01  2.874814e-07  2.611721e-08  4.201171e-08
210  2.090000e+01  2.100000e+01  2.095000e+01  2.891342e-07  2.549436e-08  4.004981e-08
211  2.100000e+01  2.110000e+01  2.105000e+01  2.839529e-07  2.539766e-08  4.138474e-08
212  2.110000e+01  2.120000e+01  2.115000e+01  3.112231e-07  2.682474e-08  4.418289e-08
213  2.120000e+01  2.130000e+01  2.125000e+01  2.618303e-07  2.313210e-08  4.176446e-08
214  2.130000e+01  2.140000e+01  2.135000e+01  2.780264e-07  2.384805e-08  4.386040e-08
215  2.140000e+01  2.150000e+01  2.145000e+01  2.649265e-07  2.346757e-08  4.071363e-08
216  2.150000e+01  2.160000e+01  2.155000e+01  3.246935e-07  2.701718e-08  4.744050e-08
217  2.160000e+01  2.170000e+01  2.165000e+01  2.558938e-07  2.437537e-08  4.321084e-08
218  2.170000e+01  2.180000e+01  2.175000e+01  2.756686e-07  2.496276e-08  4.406729e-08
219  2.180000e+01  2.190000e+01  2.185000e+01  2.603794e-07  2.344335e-08  4.042512e-08
220  2.190000e+01  2.200000e+01  2.195000e+01  2.187691e-07  1.964928e-08  3.779507e-08
221  2.200000e+01  2.210000e+01  2.205000e+01  2.700251e-07  2.359317e-08  4.006194e-08
222  2.210000e+01  2.220000e+01  2.215000e+01  2.726148e-07  2.332723e-08  4.709506e-08
223  2.220000e+01  2.230000e+01  2.225000e+01  2.503714e-07  2.150256e-08  4.132166e-08
224  2.230000e+01  2.240000e+01  2.235000e+01  2.716434e-07  2.224727e-08  4.232938e-08
225  2.240000e+01  2.250000e+01  2.245000e+01  2.580872e-07  2.239619e-08  4.260392e-08
226  2.250000e+01  2.260000e+01  2.255000e+01  2.443404e-07  2.226503e-08  4.720891e-08
227  2.260000e+01  2.270000e+01  2.265000e+01  2.124290e-07  2.043410e-08  3.843231e-08
228  2.270000e+01  2.280000e+01  2.275000e+01  2.380204e-07  2.136739e-08  4.142751e-08
229  2.280000e+01  2.290000e+01  2.285000e+01  1.883174e-07  1.884788e-08  3.677095e-08
230  2.290000e+01  2.300000e+01  2.295000e+01  2.405636e-07  2.180282e-08  4.576213e-08
231  2.300000e+01  2.310000e+01  2.305000e+01  2.076969e-07  1.931219e-08  4.261117e-08
232  2.310000e+01  2.320000e+01  2.315000e+01  2.377764e-07  1.993095e-08  5.066883e-08
233  2.320000e+01  2.330000e+01  2.325000e+01  2.395854e-07  2.185602e-08  5.019601e-08
234  2.330000e+01  2.340000e+01  2.335000e+01  1.647797e-07  1.664421e-08  3.862619e-08
235  2.340000e+01  2.350000e+01  2.345000e+01  1.375566e-07  1.429175e-08  3.518016e-08
236  2.350000e+01  2.360000e+01  2.355000e+01  2.450210e-07  2.257154e-08  5.666950e-08
237  2.360000e+01  2.370000e+01  2.365000e+01  1.975460e-07  1.849457e-08  4.990843e-08
238  2.370000e+01  2.380000e+01  2.375000e+01  2.093385e-07  2.015067e-08  5.832635e-08
239  2.380000e+01  2.390000e+01  2.385000e+01  1.640748e-07  1.668719e-08  4.459312e-08
240  2.390000e+01  2.400000e+01  2.395000e+01  1.839396e-07  1.843277e-08  5.899880e-08
241  2.400000e+01  2.410000e+01  2.405000e+01  1.877291e-07  1.890184e-08  4.945079e-08
242  2.410000e+01  2.420000e+01  2.415000e+01  1.930843e-07  1.929179e-08  5.173705e-08
243  2.420000e+01  2.430000e+01  2.425000e+01  1.982989e-07  1.838415e-08  5.190093e-08
244  2.430000e+01  2.440000e+01  2.435000e+01  1.828419e-07  1.830147e-08  4.930412e-08
245  2.440000e+01  2.450000e+01  2.445000e+01  1.455175e-07  1.681689e-08  4.093660e-08
246  2.450000e+01  2.460000e+01  2.455000e+01  1.310278e-07  1.377050e-08  3.866736e-08
247  2.460000e+01  2.470000e+01  2.465000e+01  1.458581e-07  1.522820e-08  4.013498e-08
248  2.470000e+01  2.480000e+01  2.475000e+01  1.373603e-07  1.446426e-08  4.047716e-08
249  2.480000e+01  2.490000e+01  2.485000e+01  1.687837e-07  1.744824e-08  4.128345e-08
250  2.490000e+01  2.500000e+01  2.495000e+01  1.677443e-07  1.696424e-08  4.724970e-08
251  2.500000e+01  2.510000e+01  2.505000e+01  1.594740e-07  1.710412e-08  4.668517e-08
252  2.510000e+01  2.520000e+01  2.515000e+01  1.485460e-07  1.553897e-08  4.093275e-08
253  2.520000e+01  2.530000e+01  2.525000e+01  1.371190e-07  1.499723e-08  3.615062e-08
254  2.530000e+01  2.540000e+01  2.535000e+01  1.960140e-07  1.862277e-08  5.406889e-08
255  2.540000e+01  2.550000e+01  2.545000e+01  1.441888e-07  1.494920e-08  3.944984e-08
256  2.550000e+01  2.560000e+01  2.555000e+01  1.371304e-07  1.512675e-08  3.578108e-08
257  2.560000e+01  2.570000e+01  2.565000e+01  1.607088e-07  1.661868e-08  4.336478e-08
258  2.570000e+01  2.580000e+01  2.575000e+01  1.360761e-07  1.456925e-08  3.676572e-08
259  2.580000e+01  2.590000e+01  2.585000e+01  1.162645e-07  1.336233e-08  3.696353e-08
260  2.590000e+01  2.600000e+01  2.595000e+01  1.545714e-07  1.550066e-08  4.562259e-08
261  2.600000e+01  2.610000e+01  2.605000e+01  1.473721e-07  1.603477e-08  3.951790e-08
262  2.610000e+01  2.620000e+01  2.615000e+01  1.259245e-07  1.439181e-08  3.760166e-08
263  2.620000e+01  2.630000e+01  2.625000e+01  1.570743e-07  1.624422e-08  4.507394e-08
264  2.630000e+01  2.640000e+01  2.635000e+01  1.387622e-07  1.592853e-08  3.957690e-08
265  2.640000e+01  2.650000e+01  2.645000e+01  1.385583e-07  1.533389e-08  4.104310e-08
266  2.650000e+01  2.660000e+01  2.655000e+01  1.103587e-07  1.272564e-08  3.257199e-08
267  2.660000e+01  2.670000e+01  2.665000e+01  1.071116e-07  1.323003e-08  3.220216e-08
268  2.670000e+01  2.680000e+01  2.675000e+01  1.047043e-07  1.234574e-08  2.960558e-08
269  2.680000e+01  2.690000e+01  2.685000e+01  1.024210e-07  1.213984e-08  3.083640e-08
270  2.690000e+01  2.700000e+01  2.695000e+01  9.305816e-08  1.181222e-08  3.053429e-08
271  2.700000e+01  2.710000e+01  2.705000e+01  8.756159e-08  1.203775e-08  2.793741e-08
272  2.710000e+01  2.720000e+01  2.715000e+01  9.406820e-08  1.097873e-08  3.068054e-08
273  2.720000e+01  2.730000e+01  2.725000e+01  1.388536e-07  1.460530e-08  4.481361e-08
274  2.730000e+01  2.740000e+01  2.735000e+01  1.055964e-07  1.276995e-08  2.930283e-08
275  2.740000e+01  2.750000e+01  2.745000e+01  1.021965e-07  1.282278e-08  3.531595e-08
276  2.750000e+01  2.760000e+01  2.755000e+01  9.353429e-08  1.158867e-08  3.175891e-08
277  2.760000e+01  2.770000e+01  2.765000e+01  1.053504e-07  1.318216e-08  3.504024e-08
278  2.770000e+01  2.780000e+01  2.775000e+01  6.426958e-08  9.404720e-09  1.999299e-08
279  2.780000e+01  2.790000e+01  2.785000e+01  9.292630e-08  1.275704e-08  2.689903e-08
280  2.790000e+01  2.800000e+01  2.795000e+01  8.951316e-08  1.193679e-08  3.246394e-08
281  2.800000e+01  2.810000e+01  2.805000e+01  7.442668e-08  9.361885e-09  2.425249e-08
282  2.810000e+01  2.820000e+01  2.815000e+01  9.310440e-08  1.175884e-08  2.823723e-08
283  2.820000e+01  2.830000e+01  2.825000e+01  9.443644e-08  1.186166e-08  3.616810e-08
284  2.830000e+01  2.840000e+01  2.835000e+01  6.539048e-08  8.993219e-09  2.262054e-08
285  2.840000e+01  2.850000e+01  2.845000e+01  9.796707e-08  1.162553e-08  3.313818e-08
286  2.850000e+01  2.860000e+01  2.855000e+01  6.336803e-08  9.030865e-09  2.211916e-08
287  2.860000e+01  2.870000e+01  2.865000e+01  9.789727e-08  1.301016e-08  3.591204e-08
288  2.870000e+01  2.880000e+01  2.875000e+01  8.589136e-08  1.123707e-08  3.251781e-08
289  2.880000e+01  2.890000e+01  2.885000e+01  7.689349e-08  1.047454e-08  2.815118e-08
290  2.890000e+01  2.900000e+01  2.895000e+01  5.636320e-08  8.248752e-09  1.652853e-08
291  2.900000e+01  2.910000e+01  2.905000e+01  8.315514e-08  1.059476e-08  2.767196e-08
292  2.910000e+01  2.920000e+01  2.915000e+01  7.921837e-08  1.130860e-08  2.527728e-08
293  2.920000e+01  2.930000e+01  2.925000e+01  7.839663e-08  1.034443e-08  2.938919e-08
294  2.930000e+01  2.940000e+01  2.935000e+01  7.455190e-08  9.943310e-09  2.552139e-08
295  2.940000e+01  2.950000e+01  2.945000e+01  6.673454e-08  9.139880e-09  2.516177e-08
296  2.950000e+01  2.960000e+01  2.955000e+01  6.868817e-08  1.042845e-08  2.699742e-08
297  2.960000e+01  2.970000e+01  2.965000e+01  8.440922e-08  1.036032e-08  3.331231e-08
298  2.970000e+01  2.980000e+01  2.975000e+01  6.891079e-08  1.038247e-08  2.370397e-08
299  2.980000e+01  2.990000e+01  2.985000e+01  6.182275e-08  8.993804e-09  1.879678e-08
300  2.990000e+01  3.000000e+01  2.995000e+01  7.048577e-08  1.002336e-08  2.618585e-08
301  3.000000e+01  3.010000e+01  3.005000e+01  6.544249e-08  9.246520e-09  2.837421e-08
302  3.010000e+01  3.020000e+01  3.015000e+01  6.100561e-08  9.366865e-09  2.158876e-08
303  3.020000e+01  3.030000e+01  3.025000e+01  7.353720e-08  1.054402e-08  2.315501e-08
304  3.030000e+01  3.040000e+01  3.035000e+01  4.490472e-08  7.447956e-09  1.743559e-08
305  3.040000e+01  3.050000e+01  3.045000e+01  6.279613e-08  9.102988e-09  2.158070e-08
306  3.050000e+01  3.060000e+01  3.055000e+01  6.058682e-08  8.937148e-09  2.157141e-08
307  3.060000e+01  3.070000e+01  3.065000e+01  5.324421e-08  7.926831e-09  2.311201e-08
308  3.070000e+01  3.080000e+01  3.075000e+01  7.343141e-08  1.036828e-08  2.681076e-08
309  3.080000e+01  3.090000e+01  3.085000e+01  7.851015e-08  1.065569e-08  3.346934e-08
310  3.090000e+01  3.100000e+01  3.095000e+01  5.316536e-08  8.208580e-09  2.210899e-08
311  3.100000e+01  3.110000e+01  3.105000e+01  6.937248e-08  1.007960e-08  2.643764e-08
312  3.110000e+01  3.120000e+01  3.115000e+01  5.963905e-08  1.030971e-08  2.176483e-08
313  3.120000e+01  3.130000e+01  3.125000e+01  5.880864e-08  8.241120e-09  2.371341e-08
314  3.130000e+01  3.140000e+01  3.135000e+01  3.314457e-08  6.225703e-09  1.397038e-08
315  3.140000e+01  3.150000e+01  3.145000e+01  4.749482e-08  7.645824e-09  1.953820e-08
316  3.150000e+01  3.160000e+01  3.155000e+01  7.075674e-08  1.041374e-08  2.902407e-08
317  3.160000e+01  3.170000e+01  3.165000e+01  4.560316e-08  7.393151e-09  1.792576e-08
318  3.170000e+01  3.180000e+01  3.175000e+01  6.783580e-08  9.622094e-09  2.130269e-08
319  3.180000e+01  3.190000e+01  3.185000e+01  6.976677e-08  1.034115e-08  2.199326e-08
320  3.190000e+01  3.200000e+01  3.195000e+01  4.953292e-08  7.854510e-09  1.842396e-08
321  3.200000e+01  3.210000e+01  3.205000e+01  5.737615e-08  8.339129e-09  1.909723e-08
322  3.210000e+01  3.220000e+01  3.215000e+01  4.411369e-08  7.655193e-09  1.573013e-08
323  3.220000e+01  3.230000e+01  3.225000e+01  5.176102e-08  7.678772e-09  1.997610e-08
324  3.230000e+01  3.240000e+01  3.235000e+01  4.338914e-08  7.419058e-09  1.635276e-08
325  3.240000e+01  3.250000e+01  3.245000e+01  4.591614e-08  7.149096e-09  1.605253e-08
326  3.250000e+01  3.260000e+01  3.255000e+01  5.259251e-08  8.043515e-09  1.787858e-08
327  3.260000e+01  3.270000e+01  3.265000e+01  4.138822e-08  6.836155e-09  1.767248e-08
328  3.270000e+01  3.280000e+01  3.275000e+01  5.552852e-08  8.425389e-09  1.979077e-08
329  3.280000e+01  3.290000e+01  3.285000e+01  4.698085e-08  7.565408e-09  1.926633e-08
330  3.290000e+01  3.300000e+01  3.295000e+01  3.748733e-08  6.651349e-09  1.604360e-08
331  3.300000e+01  3.310000e+01  3.305000e+01  4.020517e-08  7.017536e-09  1.900140e-08
332  3.310000e+01  3.320000e+01  3.315000e+01  4.080551e-08  6.911550e-09  1.600900e-08
333  3.320000e+01  3.330000e+01  3.325000e+01  3.301752e-08  5.869201e-09  1.533975e-08
334  3.330000e+01  3.340000e+01  3.335000e+01  4.278291e-08  7.123672e-09  1.727896e-08
335  3.340000e+01  3.350000e+01  3.345000e+01  5.555759e-08  1.032664e-08  1.977358e-08
336  3.350000e+01  3.360000e+01  3.355000e+01  4.566018e-08  7.481129e-09  1.737903e-08
337  3.360000e+01  3.370000e+01  3.365000e+01  2.908246e-08  5.886338e-09  1.034409e-08
338  3.370000e+01  3.380000e+01  3.375000e+01  2.753846e-08  5.454925e-09  1.426864e-08
339  3.380000e+01  3.390000e+01  3.385000e+01  3.941359e-08  7.119989e-09  1.291089e-08
340  3.390000e+01  3.400000e+01  3.395000e+01  4.402520e-08  7.034150e-09  1.665477e-08
341  3.400000e+01  3.410000e+01  3.405000e+01  3.222064e-08  6.509992e-09  9.786154e-09
342  3.410000e+01  3.420000e+01  3.415000e+01  3.793062e-08  7.577103e-09  1.556046e-08
343  3.420000e+01  3.430000e+01  3.425000e+01  3.547508e-08  6.583917e-09  1.363929e-08
344  3.430000e+01  3.440000e+01  3.435000e+01  4.625033e-08  9.055437e-09  1.357883e-08
345  3.440000e+01  3.450000e+01  3.445000e+01  4.360602e-08  7.632964e-09  1.428070e-08
346  3.450000e+01  3.460000e+01  3.455000e+01  3.728099e-08  6.958204e-09  1.393958e-08
347  3.460000e+01  3.470000e+01  3.465000e+01  4.916635e-08  8.410546e-09  1.596365e-08
348  3.470000e+01  3.480000e+01  3.475000e+01  4.019593e-08  6.836530e-09  1.287726e-08
349  3.480000e+01  3.490000e+01  3.485000e+01  3.623983e-08  6.385906e-09  1.357202e-08
350  3.490000e+01  3.500000e+01  3.495000e+01  3.961374e-08  7.442964e-09  1.185864e-08
351  3.500000e+01  3.510000e+01  3.505000e+01  3.484545e-08  6.940855e-09  1.267825e-08
352  3.510000e+01  3.520000e+01  3.515000e+01  3.444822e-08  6.962717e-09  1.288730e-08
353  3.520000e+01  3.530000e+01  3.525000e+01  3.097430e-08  6.567610e-09  1.038330e-08
354  3.530000e+01  3.540000e+01  3.535000e+01  4.885935e-08  7.417989e-09  1.578600e-08
355  3.540000e+01  3.550000e+01  3.545000e+01  2.317015e-08  5.098526e-09  8.103996e-09
356  3.550000e+01  3.560000e+01  3.555000e+01  2.520172e-08  5.512309e-09  8.292937e-09
357  3.560000e+01  3.570000e+01  3.565000e+01  2.489645e-08  5.598203e-09  9.101553e-09
358  3.570000e+01  3.580000e+01  3.575000e+01  3.009663e-08  6.398451e-09  1.220125e-08
359  3.580000e+01  3.590000e+01  3.585000e+01  2.780283e-08  5.652232e-09  1.142335e-08
360  3.590000e+01  3.600000e+01  3.595000e+01  2.693035e-08  5.400623e-09  8.921630e-09
361  3.600000e+01  3.610000e+01  3.605000e+01  3.921727e-08  7.952190e-09  1.487645e-08
362  3.610000e+01  3.620000e+01  3.615000e+01  2.215444e-08  4.569363e-09  7.258302e-09
363  3.620000e+01  3.630000e+01  3.625000e+01  2.323042e-08  4.515780e-09  7.398628e-09
364  3.630000e+01  3.640000e+01  3.635000e+01  2.630529e-08  5.670066e-09  1.018586e-08
365  3.640000e+01  3.650000e+01  3.645000e+01  1.975569e-08  4.604977e-09  6.540348e-09
366  3.650000e+01  3.660000e+01  3.655000e+01  2.462101e-08  5.190753e-09  7.305293e-09
367  3.660000e+01  3.670000e+01  3.665000e+01  2.342899e-08  4.863257e-09  8.597405e-09
368  3.670000e+01  3.680000e+01  3.675000e+01  2.689225e-08  5.595447e-09  8.927432e-09
369  3.680000e+01  3.690000e+01  3.685000e+01  2.138736e-08  4.336868e-09  9.078347e-09
370  3.690000e+01  3.700000e+01  3.695000e+01  1.638337e-08  4.359867e-09  6.777884e-09
371  3.700000e+01  3.710000e+01  3.705000e+01  2.187125e-08  4.952136e-09  7.467095e-09
372  3.710000e+01  3.720000e+01  3.715000e+01  3.695105e-08  7.311930e-09  1.244952e-08
373  3.720000e+01  3.730000e+01  3.725000e+01  1.961071e-08  4.638720e-09  6.898197e-09
374  3.730000e+01  3.740000e+01  3.735000e+01  2.015406e-08  4.666851e-09  7.680663e-09
375  3.740000e+01  3.750000e+01  3.745000e+01  1.835263e-08  4.147215e-09  6.358538e-09
376  3.750000e+01  3.760000e+01  3.755000e+01  1.438900e-08  3.943529e-09  5.589746e-09
377  3.760000e+01  3.770000e+01  3.765000e+01  2.619250e-08  5.628577e-09  9.628127e-09
378  3.770000e+01  3.780000e+01  3.775000e+01  1.752621e-08  4.588251e-09  6.589039e-09
379  3.780000e+01  3.790000e+01  3.785000e+01  3.482539e-08  6.633516e-09  1.042081e-08
380  3.790000e+01  3.800000e+01  3.795000e+01  3.102300e-08  7.023913e-09  1.324951e-08
381  3.800000e+01  3.810000e+01  3.805000e+01  2.105249e-08  4.896766e-09  6.867671e-09
382  3.810000e+01  3.820000e+01  3.815000e+01  1.304034e-08  3.153902e-09  5.664313e-09
383  3.820000e+01  3.830000e+01  3.825000e+01  1.625801e-08  3.720988e-09  6.277080e-09
384  3.830000e+01  3.840000e+01  3.835000e+01  3.489303e-08  6.561790e-09  1.195710e-08
385  3.840000e+01  3.850000e+01  3.845000e+01  2.520694e-08  5.535118e-09  9.099833e-09
386  3.850000e+01  3.860000e+01  3.855000e+01  1.128015e-08  2.810109e-09  4.506805e-09
387  3.860000e+01  3.870000e+01  3.865000e+01  1.528143e-08  3.819595e-09  6.169465e-09
388  3.870000e+01  3.880000e+01  3.875000e+01  1.884207e-08  5.896687e-09  1.181262e-08
389  3.880000e+01  3.890000e+01  3.885000e+01  2.316557e-08  5.629443e-09  7.889188e-09
390  3.890000e+01  3.900000e+01  3.895000e+01  1.516270e-08  3.658705e-09  5.564689e-09
391  3.900000e+01  3.910000e+01  3.905000e+01  1.080557e-08  2.765091e-09  4.576331e-09
392  3.910000e+01  3.920000e+01  3.915000e+01  2.253307e-08  5.062303e-09  8.080079e-09
393  3.920000e+01  3.930000e+01  3.925000e+01  1.655346e-08  4.442049e-09  8.365247e-09
394  3.930000e+01  3.940000e+01  3.935000e+01  1.917793e-08  4.974607e-09  7.250713e-09
395  3.940000e+01  3.950000e+01  3.945000e+01  1.589399e-08  4.686367e-09  7.734008e-09
396  3.950000e+01  3.960000e+01  3.955000e+01  1.029406e-08  2.949069e-09  4.038469e-09
397  3.960000e+01  3.970000e+01  3.965000e+01  1.223567e-08  3.166742e-09  4.731991e-09
398  3.970000e+01  3.980000e+01  3.975000e+01  1.354300e-08  3.442232e-09  6.037590e-09
399  3.980000e+01  3.990000e+01  3.985000e+01  9.493008e-09  2.606338e-09  4.320151e-09
400  3.990000e+01  4.000000e+01  3.995000e+01  1.040861e-08  2.652097e-09  4.627883e-09
401  4.000000e+01  4.010000e+01  4.005000e+01  1.204603e-08  2.922238e-09  4.639867e-09
402  4.010000e+01  4.020000e+01  4.015000e+01  1.153000e-08  2.710815e-09  5.136170e-09
403  4.020000e+01  4.030000e+01  4.025000e+01  9.137335e-09  2.348738e-09  4.254789e-09
404  4.030000e+01  4.040000e+01  4.035000e+01  1.260656e-08  3.305048e-09  5.437014e-09
405  4.040000e+01  4.050000e+01  4.045000e+01  1.652974e-08  3.787252e-09  5.996849e-09
406  4.050000e+01  4.060000e+01  4.055000e+01  8.121257e-09  2.422681e-09  3.771886e-09
407  4.060000e+01  4.070000e+01  4.065000e+01  1.630867e-08  4.059776e-09  6.178263e-09
408  4.070000e+01  4.080000e+01  4.075000e+01  1.493509e-08  3.532267e-09  6.210339e-09
409  4.080000e+01  4.090000e+01  4.085000e+01  1.323472e-08  3.125801e-09  6.670946e-09
410  4.090000e+01  4.100000e+01  4.095000e+01  1.025192e-08  3.160397e-09  4.203825e-09
411  4.100000e+01  4.110000e+01  4.105000e+01  9.471828e-09  2.921565e-09  4.192151e-09
412  4.110000e+01  4.120000e+01  4.115000e+01  7.752221e-09  2.645722e-09  3.665635e-09
413  4.120000e+01  4.130000e+01  4.125000e+01  1.385132e-08  3.108872e-09  6.399626e-09
414  4.130000e+01  4.140000e+01  4.135000e+01  6.640062e-09  2.450615e-09  3.237848e-09
415  4.140000e+01  4.150000e+01  4.145000e+01  6.142154e-09  2.265785e-09  3.486629e-09
416  4.150000e+01  4.160000e+01  4.155000e+01  6.494329e-09  1.914045e-09  3.255760e-09
417  4.160000e+01  4.170000e+01  4.165000e+01  1.108300e-08  3.453785e-09  4.981130e-09
418  4.170000e+01  4.180000e+01  4.175000e+01  6.150288e-09  2.363207e-09  3.066088e-09
419  4.180000e+01  4.190000e+01  4.185000e+01  7.634948e-09  2.161748e-09  3.572908e-09
420  4.190000e+01  4.200000e+01  4.195000e+01  7.677261e-09  2.347149e-09  3.918175e-09
421  4.200000e+01  4.210000e+01  4.205000e+01  8.546448e-09  2.532382e-09  3.388225e-09
422  4.210000e+01  4.220000e+01  4.215000e+01  8.792752e-09  2.719836e-09  4.428702e-09
423  4.220000e+01  4.230000e+01  4.225000e+01  1.388293e-08  4.078369e-09  6.747108e-09
424  4.230000e+01  4.240000e+01  4.235000e+01  9.803569e-09  2.559098e-09  4.720578e-09
425  4.240000e+01  4.250000e+01  4.245000e+01  7.446217e-09  2.251456e-09  3.258545e-09
426  4.250000e+01  4.260000e+01  4.255000e+01  6.496501e-09  2.037639e-09  3.059052e-09
427  4.260000e+01  4.270000e+01  4.265000e+01  1.112830e-08  3.922065e-09  6.098206e-09
428  4.270000e+01  4.280000e+01  4.275000e+01  1.039081e-08  2.945258e-09  4.438501e-09
429  4.280000e+01  4.290000e+01  4.285000e+01  1.657327e-08  4.182440e-09  7.795927e-09
430  4.290000e+01  4.300000e+01  4.295000e+01  9.239110e-09  2.580593e-09  4.344046e-09
431  4.300000e+01  4.310000e+01  4.305000e+01  9.213011e-09  2.457600e-09  4.710254e-09
432  4.310000e+01  4.320000e+01  4.315000e+01  8.609654e-09  2.649746e-09  4.145446e-09
433  4.320000e+01  4.330000e+01  4.325000e+01  9.895873e-09  2.903415e-09  4.084824e-09
434  4.330000e+01  4.340000e+01  4.335000e+01  8.866937e-09  2.511504e-09  3.951844e-09
435  4.340000e+01  4.350000e+01  4.345000e+01  4.912960e-09  1.760640e-09  2.884768e-09
436  4.350000e+01  4.360000e+01  4.355000e+01  7.504277e-09  2.442144e-09  3.531317e-09
437  4.360000e+01  4.370000e+01  4.365000e+01  8.129519e-09  2.310129e-09  4.724551e-09
438  4.370000e+01  4.380000e+01  4.375000e+01  6.139227e-09  1.769069e-09  3.078719e-09
439  4.380000e+01  4.390000e+01  4.385000e+01  9.231053e-09  3.168997e-09  4.317642e-09
440  4.390000e+01  4.400000e+01  4.395000e+01  8.817118e-09  2.515309e-09  4.695773e-09
441  4.400000e+01  4.410000e+01  4.405000e+01  6.356220e-09  2.087741e-09  3.241723e-09
442  4.410000e+01  4.420000e+01  4.415000e+01  5.828208e-09  2.012728e-09  3.191418e-09
443  4.420000e+01  4.430000e+01  4.425000e+01  5.575546e-09  1.635259e-09  3.151953e-09
444  4.430000e+01  4.440000e+01  4.435000e+01  1.016882e-08  3.502293e-09  4.441500e-09
445  4.440000e+01  4.450000e+01  4.445000e+01  4.484396e-09  1.279180e-09  2.961541e-09
446  4.450000e+01  4.460000e+01  4.455000e+01  5.960428e-09  2.007945e-09  2.783886e-09
447  4.460000e+01  4.470000e+01  4.465000e+01  1.156345e-08  3.534436e-09  5.982724e-09
448  4.470000e+01  4.480000e+01  4.475000e+01  1.171044e-08  3.600599e-09  5.278882e-09
449  4.480000e+01  4.490000e+01  4.485000e+01  6.402062e-09  1.973584e-09  3.270966e-09
450  4.490000e+01  4.500000e+01  4.495000e+01  6.437947e-09  1.979206e-09  3.426281e-09
451  4.500000e+01  4.510000e+01  4.505000e+01  7.236931e-09  2.210298e-09  3.947623e-09
452  4.510000e+01  4.520000e+01  4.515000e+01  3.150549e-09  1.609704e-09  1.945087e-09
453  4.520000e+01  4.530000e+01  4.525000e+01  3.875821e-09  1.598977e-09  3.043741e-09
454  4.530000e+01  4.540000e+01  4.535000e+01  8.457710e-09  2.414587e-09  4.369391e-09
455  4.540000e+01  4.550000e+01  4.545000e+01  9.534635e-09  2.757774e-09  4.094448e-09
456  4.550000e+01  4.560000e+01  4.555000e+01  5.573923e-09  2.531310e-09  3.597680e-09
457  4.560000e+01  4.570000e+01  4.565000e+01  6.957220e-09  2.510969e-09  3.863996e-09
458  4.570000e+01  4.580000e+01  4.575000e+01  4.487725e-09  1.642983e-09  2.337598e-09
459  4.580000e+01  4.590000e+01  4.585000e+01  1.179000e-08  3.312145e-09  5.873625e-09
460  4.590000e+01  4.600000e+01  4.595000e+01  4.914353e-09  1.811655e-09  2.391284e-09
461  4.600000e+01  4.610000e+01  4.605000e+01  4.509911e-09  1.725969e-09  2.961779e-09
462  4.610000e+01  4.620000e+01  4.615000e+01  4.159563e-09  1.519931e-09  2.271266e-09
463  4.620000e+01  4.630000e+01  4.625000e+01  1.500560e-09  9.259896e-10  2.093581e-09
464  4.630000e+01  4.640000e+01  4.635000e+01  3.552379e-09  1.472941e-09  1.714786e-09
465  4.640000e+01  4.650000e+01  4.645000e+01  6.098780e-09  2.136891e-09  2.997217e-09
466  4.650000e+01  4.660000e+01  4.655000e+01  6.052884e-09  2.354288e-09  3.638054e-09
467  4.660000e+01  4.670000e+01  4.665000e+01  3.151372e-09  1.238037e-09  1.780862e-09
468  4.670000e+01  4.680000e+01  4.675000e+01  5.834583e-09  2.004739e-09  3.185238e-09
469  4.680000e+01  4.690000e+01  4.685000e+01  4.244136e-09  1.622898e-09  2.264806e-09
470  4.690000e+01  4.700000e+01  4.695000e+01  6.460590e-09  2.087297e-09  3.433920e-09
471  4.700000e+01  4.710000e+01  4.705000e+01  8.657519e-09  3.059502e-09  4.442358e-09
472  4.710000e+01  4.720000e+01  4.715000e+01  6.837331e-09  2.542993e-09  3.756910e-09
473  4.720000e+01  4.730000e+01  4.725000e+01  5.844916e-09  1.606547e-09  2.576350e-09
474  4.730000e+01  4.740000e+01  4.735000e+01  6.663870e-09  2.496431e-09  3.982478e-09
475  4.740000e+01  4.750000e+01  4.745000e+01  5.175465e-09  1.787601e-09  2.833652e-09
476  4.750000e+01  4.760000e+01  4.755000e+01  4.340141e-09  2.066408e-09  2.644941e-09
477  4.760000e+01  4.770000e+01  4.765000e+01  4.882050e-09  2.023592e-09  2.766963e-09
478  4.770000e+01  4.780000e+01  4.775000e+01  3.313674e-09  1.504480e-09  2.079307e-09
479  4.780000e+01  4.790000e+01  4.785000e+01  1.064181e-08  4.093243e-09  6.523650e-09
480  4.790000e+01  4.800000e+01  4.795000e+01  4.283070e-09  1.556340e-09  2.121284e-09
481  4.800000e+01  4.810000e+01  4.805000e+01  4.555713e-09  1.666926e-09  2.348949e-09
482  4.810000e+01  4.820000e+01  4.815000e+01  4.235801e-09  1.826340e-09  2.785907e-09
483  4.820000e+01  4.830000e+01  4.825000e+01  4.014289e-09  1.817931e-09  2.501713e-09
484  4.830000e+01  4.840000e+01  4.835000e+01  4.055370e-09  1.560273e-09  2.399300e-09
485  4.840000e+01  4.850000e+01  4.845000e+01  7.858153e-09  3.013324e-09  4.212762e-09
486  4.850000e+01  4.860000e+01  4.855000e+01  3.277224e-09  1.740710e-09  2.384353e-09
487  4.860000e+01  4.870000e+01  4.865000e+01  7.569096e-10  7.623743e-10  8.798290e-10
488  4.870000e+01  4.880000e+01  4.875000e+01  7.647937e-09  3.031333e-09  4.239414e-09
489  4.880000e+01  4.890000e+01  4.885000e+01  7.779874e-09  3.089386e-09  3.813191e-09
490  4.890000e+01  4.900000e+01  4.895000e+01  7.357155e-09  3.316313e-09  4.265752e-09
491  4.900000e+01  4.910000e+01  4.905000e+01  3.632302e-09  1.424896e-09  2.319732e-09
492  4.910000e+01  4.920000e+01  4.915000e+01  5.231898e-09  2.053273e-09  2.882412e-09
493  4.920000e+01  4.930000e+01  4.925000e+01  3.148679e-09  1.398787e-09  1.952270e-09
494  4.930000e+01  4.940000e+01  4.935000e+01  2.437193e-09  1.102524e-09  1.923870e-09
495  4.940000e+01  4.950000e+01  4.945000e+01  6.184349e-09  2.269173e-09  3.407974e-09
496  4.950000e+01  4.960000e+01  4.955000e+01  3.432334e-09  1.383330e-09  1.807351e-09
497  4.960000e+01  4.970000e+01  4.965000e+01  3.896949e-09  1.764601e-09  2.740962e-09
498  4.970000e+01  4.980000e+01  4.975000e+01  3.119610e-09  1.445830e-09  2.303438e-09
499  4.980000e+01  4.990000e+01  4.985000e+01  1.097979e-08  3.390180e-09  5.961998e-09
500  4.990000e+01  5.000000e+01  4.995000e+01  7.934180e-09  2.844018e-09  4.377803e-09
501  5.000000e+01  5.010000e+01  5.005000e+01  4.880127e-09  1.595850e-09  2.549177e-09
502  5.010000e+01  5.020000e+01  5.015000e+01  2.174967e-09  9.804922e-10  1.417213e-09
503  5.020000e+01  5.030000e+01  5.025000e+01  1.052529e-08  3.354133e-09  5.289839e-09
504  5.030000e+01  5.040000e+01  5.035000e+01  2.264875e-09  1.622938e-09  1.915638e-09
505  5.040000e+01  5.050000e+01  5.045000e+01  2.015790e-09  1.179069e-09  1.516083e-09
506  5.050000e+01  5.060000e+01  5.055000e+01  3.064627e-09  1.786038e-09  2.111906e-09
507  5.060000e+01  5.070000e+01  5.065000e+01  1.841920e-09  1.181692e-09  1.611984e-09
508  5.070000e+01  5.080000e+01  5.075000e+01  1.228169e-09  1.237705e-09  1.436542e-09
509  5.080000e+01  5.090000e+01  5.085000e+01  2.217561e-09  1.295107e-09  1.686681e-09
510  5.090000e+01  5.100000e+01  5.095000e+01  2.374614e-09  1.401064e-09  1.797944e-09
511  5.100000e+01  5.110000e+01  5.105000e+01  6.066393e-09  2.769070e-09  3.553829e-09
512  5.110000e+01  5.120000e+01  5.115000e+01  4.294172e-09  2.321449e-09  2.906201e-09
513  5.120000e+01  5.130000e+01  5.125000e+01  4.316170e-09  1.655953e-09  3.029753e-09
514  5.130000e+01  5.140000e+01  5.135000e+01  4.873628e-09  2.458006e-09  3.687367e-09
515  5.140000e+01  5.150000e+01  5.145000e+01  6.484123e-09  2.504528e-09  3.684507e-09
516  5.150000e+01  5.160000e+01  5.155000e+01  1.487047e-09  1.497891e-09  1.639366e-09
517  5.160000e+01  5.170000e+01  5.165000e+01  6.202641e-10  4.432290e-10  6.588780e-10
518  5.170000e+01  5.180000e+01  5.175000e+01  2.642107e-09  1.403463e-09  1.949819e-09
519  5.180000e+01  5.190000e+01  5.185000e+01  1.948301e-09  8.260512e-10  1.172220e-09
520  5.190000e+01  5.200000e+01  5.195000e+01  2.492716e-09  1.457629e-09  1.927321e-09
521  5.200000e+01  5.210000e+01  5.205000e+01  4.386176e-09  2.003568e-09  2.612776e-09
522  5.210000e+01  5.220000e+01  5.215000e+01  3.019638e-09  1.525658e-09  2.037657e-09
523  5.220000e+01  5.230000e+01  5.225000e+01  2.261974e-09  1.192617e-09  1.520597e-09
524  5.230000e+01  5.240000e+01  5.235000e+01  0.000000e+00  0.000000e+00  0.000000e+00
525  5.240000e+01  5.250000e+01  5.245000e+01  3.738940e-09  1.732832e-09  2.424702e-09
526  5.250000e+01  5.260000e+01  5.255000e+01  1.865215e-09  1.098080e-09  1.362885e-09
527  5.260000e+01  5.270000e+01  5.265000e+01  1.185874e-09  8.492884e-10  9.986274e-10
528  5.270000e+01  5.280000e+01  5.275000e+01  4.704386e-09  1.792966e-09  3.726364e-09
529  5.280000e+01  5.290000e+01  5.285000e+01  1.104419e-08  2.993691e-09  5.544485e-09
530  5.290000e+01  5.300000e+01  5.295000e+01  3.719936e-09  1.941402e-09  2.712913e-09
531  5.300000e+01  5.310000e+01  5.305000e+01  9.157841e-09  2.790578e-09  4.514315e-09
532  5.310000e+01  5.320000e+01  5.315000e+01  3.319247e-09  1.743900e-09  2.583724e-09
533  5.320000e+01  5.330000e+01  5.325000e+01  2.458683e-09  1.266687e-09  1.813138e-09
534  5.330000e+01  5.340000e+01  5.335000e+01  8.672029e-10  5.132573e-10  6.216089e-10
535  5.340000e+01  5.350000e+01  5.345000e+01  3.620169e-09  2.105808e-09  2.989176e-09
536  5.350000e+01  5.360000e+01  5.355000e+01  1.588358e-09  1.155302e-09  1.475735e-09
537  5.360000e+01  5.370000e+01  5.365000e+01  4.713037e-09  1.766834e-09  2.655142e-09
538  5.370000e+01  5.380000e+01  5.375000e+01  1.906125e-09  9.737310e-10  1.540210e-09
539  5.380000e+01  5.390000e+01  5.385000e+01  3.848259e-09  1.469885e-09  2.367783e-09
540  5.390000e+01  5.400000e+01  5.395000e+01  4.184116e-09  1.973017e-09  2.684621e-09
541  5.400000e+01  5.410000e+01  5.405000e+01  7.926952e-09  3.580527e-09  4.782850e-09
542  5.410000e+01  5.420000e+01  5.415000e+01  2.257400e-09  1.407155e-09  1.699330e-09
543  5.420000e+01  5.430000e+01  5.425000e+01  2.123421e-09  1.088819e-09  1.435423e-09
544  5.430000e+01  5.440000e+01  5.435000e+01  4.457251e-09  2.018921e-09  2.757742e-09
545  5.440000e+01  5.450000e+01  5.445000e+01  1.718207e-09  1.730673e-09  1.988609e-09
546  5.450000e+01  5.460000e+01  5.455000e+01  1.061566e-08  3.409585e-09  5.276335e-09
547  5.460000e+01  5.470000e+01  5.465000e+01  0.000000e+00  0.000000e+00  0.000000e+00
548  5.470000e+01  5.480000e+01  5.475000e+01  2.419329e-09  9.962524e-10  1.441492e-09
549  5.480000e+01  5.490000e+01  5.485000e+01  3.999443e-09  2.045830e-09  2.924813e-09
550  5.490000e+01  5.500000e+01  5.495000e+01  3.962661e-09  1.709838e-09  2.383555e-09
551  5.500000e+01  5.510000e+01  5.505000e+01  4.470631e-09  1.706207e-09  2.349593e-09
552  5.510000e+01  5.520000e+01  5.515000e+01  1.745388e-09  1.068627e-09  1.281203e-09
553  5.520000e+01  5.530000e+01  5.525000e+01  0.000000e+00  0.000000e+00  0.000000e+00
554  5.530000e+01  5.540000e+01  5.535000e+01  4.261192e-09  2.478535e-09  3.613552e-09
555  5.540000e+01  5.550000e+01  5.545000e+01  1.363533e-09  1.373287e-09  1.596922e-09
556  5.550000e+01  5.560000e+01  5.555000e+01  6.332327e-09  2.417400e-09  3.884482e-09
557  5.560000e+01  5.570000e+01  5.565000e+01  1.498231e-09  1.509779e-09  1.780971e-09
558  5.570000e+01  5.580000e+01  5.575000e+01  3.309736e-09  1.714203e-09  2.291256e-09
559  5.580000e+01  5.590000e+01  5.585000e+01  1.216230e-09  8.734428e-10  1.026192e-09
560  5.590000e+01  5.600000e+01  5.595000e+01  2.126921e-09  1.514828e-09  1.988423e-09
561  5.600000e+01  5.610000e+01  5.605000e+01  3.898918e-09  1.606108e-09  3.136203e-09
562  5.610000e+01  5.620000e+01  5.615000e+01  4.614925e-09  2.327261e-09  3.158678e-09
563  5.620000e+01  5.630000e+01  5.625000e+01  1.155707e-09  6.729690e-10  1.154313e-09
564  5.630000e+01  5.640000e+01  5.635000e+01  5.241040e-09  2.380421e-09  3.306645e-09
565  5.640000e+01  5.650000e+01  5.645000e+01  1.682335e-09  1.106268e-09  1.351496e-09
566  5.650000e+01  5.660000e+01  5.655000e+01  3.025949e-09  2.154938e-09  2.850860e-09
567  5.660000e+01  5.670000e+01  5.665000e+01  2.745907e-09  1.957179e-09  2.502650e-09
568  5.670000e+01  5.680000e+01  5.675000e+01  1.072968e-09  1.082022e-09  1.447111e-09
569  5.680000e+01  5.690000e+01  5.685000e+01  3.711440e-09  2.160603e-09  2.733203e-09
570  5.690000e+01  5.700000e+01  5.695000e+01  3.112181e-09  2.217735e-09  3.071371e-09
571  5.700000e+01  5.710000e+01  5.705000e+01  2.336112e-09  1.214048e-09  1.936046e-09
572  5.710000e+01  5.720000e+01  5.715000e+01  4.975081e-09  2.244264e-09  3.234716e-09
573  5.720000e+01  5.730000e+01  5.725000e+01  6.520909e-09  3.292838e-09  5.155241e-09
574  5.730000e+01  5.740000e+01  5.735000e+01  4.623602e-09  2.696135e-09  3.957918e-09
575  5.740000e+01  5.750000e+01  5.745000e+01  0.000000e+00  0.000000e+00  0.000000e+00
576  5.750000e+01  5.760000e+01  5.755000e+01  3.463840e-09  1.831582e-09  2.596418e-09
577  5.760000e+01  5.770000e+01  5.765000e+01  1.415782e-10  1.427087e-10  2.919808e-10
578  5.770000e+01  5.780000e+01  5.775000e+01  6.431630e-10  4.580086e-10  6.047068e-10
579  5.780000e+01  5.790000e+01  5.785000e+01  0.000000e+00  0.000000e+00  0.000000e+00
580  5.790000e+01  5.800000e+01  5.795000e+01  1.412535e-09  1.423020e-09  1.634934e-09
581  5.800000e+01  5.810000e+01  5.805000e+01  9.129162e-09  3.759702e-09  6.485682e-09
582  5.810000e+01  5.820000e+01  5.815000e+01  4.727595e-10  4.761496e-10  5.488981e-10
583  5.820000e+01  5.830000e+01  5.825000e+01  3.398933e-09  2.376427e-09  3.315060e-09
584  5.830000e+01  5.840000e+01  5.835000e+01  0.000000e+00  0.000000e+00  0.000000e+00
585  5.840000e+01  5.850000e+01  5.845000e+01  1.693152e-09  1.208246e-09  1.661521e-09
586  5.850000e+01  5.860000e+01  5.855000e+01  2.030306e-09  1.183688e-09  1.662917e-09
587  5.860000e+01  5.870000e+01  5.865000e+01  1.166297e-09  8.323523e-10  1.457550e-09
588  5.870000e+01  5.880000e+01  5.875000e+01  3.348037e-09  1.979155e-09  2.664808e-09
589  5.880000e+01  5.890000e+01  5.885000e+01  1.081531e-09  1.089243e-09  1.275618e-09
590  5.890000e+01  5.900000e+01  5.895000e+01  4.348976e-09  3.098554e-09  3.944739e-09
591  5.900000e+01  5.910000e+01  5.905000e+01  2.532237e-09  1.074524e-09  1.622077e-09
592  5.910000e+01  5.920000e+01  5.915000e+01  2.919854e-09  1.471349e-09  2.257950e-09
593  5.920000e+01  5.930000e+01  5.925000e+01  6.002531e-10  6.042664e-10  9.526627e-10
594  5.930000e+01  5.940000e+01  5.935000e+01  2.102408e-09  1.059010e-09  1.589979e-09
595  5.940000e+01  5.950000e+01  5.945000e+01  1.179286e-09  1.187744e-09  1.370309e-09
596  5.950000e+01  5.960000e+01  5.955000e+01  6.084018e-10  6.129878e-10  7.893598e-10
597  5.960000e+01  5.970000e+01  5.965000e+01  8.659451e-10  8.722789e-10  9.988638e-10
598  5.970000e+01  5.980000e+01  5.975000e+01  1.929584e-09  1.374351e-09  1.805991e-09
599  5.980000e+01  5.990000e+01  5.985000e+01  3.818345e-09  2.721830e-09  3.751665e-09
600  5.990000e+01  6.000000e+01  5.995000e+01  0.000000e+00  0.000000e+00  0.000000e+00
601  6.000000e+01  6.010000e+01  6.005000e+01  1.940422e-09  1.128489e-09  1.613196e-09
602  6.010000e+01  6.020000e+01  6.015000e+01  7.734468e-10  5.510818e-10  7.132080e-10
603  6.020000e+01  6.030000e+01  6.025000e+01  1.710545e-09  9.957932e-10  1.413547e-09
604  6.030000e+01  6.040000e+01  6.035000e+01  0.000000e+00  0.000000e+00  0.000000e+00
605  6.040000e+01  6.050000e+01  6.045000e+01  0.000000e+00  0.000000e+00  0.000000e+00
606  6.050000e+01  6.060000e+01  6.055000e+01  4.421861e-10  4.454495e-10  6.160733e-10
607  6.060000e+01  6.070000e+01  6.065000e+01  0.000000e+00  0.000000e+00  0.000000e+00
608  6.070000e+01  6.080000e+01  6.075000e+01  0.000000e+00  0.000000e+00  0.000000e+00
609  6.080000e+01  6.090000e+01  6.085000e+01  8.676132e-10  8.761028e-10  1.754693e-09
610  6.090000e+01  6.100000e+01  6.095000e+01  1.298573e-09  1.308719e-09  1.515488e-09
611  6.100000e+01  6.110000e+01  6.105000e+01  5.309986e-10  3.789508e-10  4.841052e-10
612  6.110000e+01  6.120000e+01  6.115000e+01  3.621586e-09  2.581712e-09  3.299482e-09
613  6.120000e+01  6.130000e+01  6.125000e+01  7.420235e-10  7.473367e-10  8.640193e-10
614  6.130000e+01  6.140000e+01  6.135000e+01  7.189827e-10  4.182193e-10  5.879788e-10
615  6.140000e+01  6.150000e+01  6.145000e+01  1.556686e-09  1.567794e-09  1.822357e-09
616  6.150000e+01  6.160000e+01  6.155000e+01  7.060315e-09  4.107264e-09  5.191617e-09
617  6.160000e+01  6.170000e+01  6.165000e+01  9.559777e-10  9.625101e-10  1.083801e-09
618  6.170000e+01  6.180000e+01  6.175000e+01  0.000000e+00  0.000000e+00  0.000000e+00
619  6.180000e+01  6.190000e+01  6.185000e+01  6.667570e-09  3.879701e-09  5.649884e-09
620  6.190000e+01  6.200000e+01  6.195000e+01  7.463673e-10  7.519307e-10  8.654878e-10
621  6.200000e+01  6.210000e+01  6.205000e+01  2.019545e-09  1.685031e-09  2.008474e-09
622  6.210000e+01  6.220000e+01  6.215000e+01  3.536814e-10  3.564484e-10  4.110414e-10
623  6.220000e+01  6.230000e+01  6.225000e+01  4.984537e-09  2.969164e-09  4.964398e-09
624  6.230000e+01  6.240000e+01  6.235000e+01  1.819797e-09  1.295982e-09  1.703798e-09
625  6.240000e+01  6.250000e+01  6.245000e+01  0.000000e+00  0.000000e+00  0.000000e+00
626  6.250000e+01  6.260000e+01  6.255000e+01  3.977661e-10  4.006402e-10  4.602430e-10
627  6.260000e+01  6.270000e+01  6.265000e+01  3.880816e-10  3.906562e-10  6.091341e-10
628  6.270000e+01  6.280000e+01  6.275000e+01  0.000000e+00  0.000000e+00  0.000000e+00
629  6.280000e+01  6.290000e+01  6.285000e+01  1.665812e-09  1.677713e-09  1.962251e-09
630  6.290000e+01  6.300000e+01  6.295000e+01  1.775890e-09  1.032869e-09  1.437278e-09
631  6.300000e+01  6.310000e+01  6.305000e+01  7.784068e-10  7.840012e-10  1.076011e-09
632  6.310000e+01  6.320000e+01  6.315000e+01  5.968153e-10  3.511811e-10  7.040637e-10
633  6.320000e+01  6.330000e+01  6.325000e+01  1.044875e-09  6.078461e-10  8.869114e-10
634  6.330000e+01  6.340000e+01  6.335000e+01  0.000000e+00  0.000000e+00  0.000000e+00
635  6.340000e+01  6.350000e+01  6.345000e+01  1.759103e-09  1.253855e-09  1.611480e-09
636  6.350000e+01  6.360000e+01  6.355000e+01  0.000000e+00  0.000000e+00  0.000000e+00
637  6.360000e+01  6.370000e+01  6.365000e+01  0.000000e+00  0.000000e+00  0.000000e+00
638  6.370000e+01  6.380000e+01  6.375000e+01  8.505945e-10  6.060405e-10  7.709781e-10
639  6.380000e+01  6.390000e+01  6.385000e+01  0.000000e+00  0.000000e+00  0.000000e+00
640  6.390000e+01  6.400000e+01  6.395000e+01  6.802362e-10  6.851500e-10  7.883228e-10
641  6.400000e+01  6.410000e+01  6.405000e+01  0.000000e+00  0.000000e+00  0.000000e+00
642  6.410000e+01  6.420000e+01  6.415000e+01  0.000000e+00  0.000000e+00  0.000000e+00
643  6.420000e+01  6.430000e+01  6.425000e+01  0.000000e+00  0.000000e+00  0.000000e+00
644  6.430000e+01  6.440000e+01  6.435000e+01  0.000000e+00  0.000000e+00  0.000000e+00
645  6.440000e+01  6.450000e+01  6.445000e+01  0.000000e+00  0.000000e+00  0.000000e+00
646  6.450000e+01  6.460000e+01  6.455000e+01  1.062236e-09  1.069904e-09  1.227354e-09
647  6.460000e+01  6.470000e+01  6.465000e+01  0.000000e+00  0.000000e+00  0.000000e+00
648  6.470000e+01  6.480000e+01  6.475000e+01  0.000000e+00  0.000000e+00  0.000000e+00
649  6.480000e+01  6.490000e+01  6.485000e+01  5.477191e-10  5.518458e-10  7.090686e-10
650  6.490000e+01  6.500000e+01  6.495000e+01  0.000000e+00  0.000000e+00  0.000000e+00
651  6.500000e+01  6.510000e+01  6.505000e+01  4.868731e-09  2.874770e-09  4.370974e-09
652  6.510000e+01  6.520000e+01  6.515000e+01  1.451145e-09  1.034981e-09  1.623433e-09
653  6.520000e+01  6.530000e+01  6.525000e+01  0.000000e+00  0.000000e+00  0.000000e+00
654  6.530000e+01  6.540000e+01  6.535000e+01  0.000000e+00  0.000000e+00  0.000000e+00
655  6.540000e+01  6.550000e+01  6.545000e+01  0.000000e+00  0.000000e+00  0.000000e+00
656  6.550000e+01  6.560000e+01  6.555000e+01  7.874533e-09  4.588181e-09  6.524999e-09
657  6.560000e+01  6.570000e+01  6.565000e+01  0.000000e+00  0.000000e+00  0.000000e+00
658  6.570000e+01  6.580000e+01  6.575000e+01  1.068487e-09  1.076336e-09  1.233788e-09
659  6.580000e+01  6.590000e+01  6.585000e+01  0.000000e+00  0.000000e+00  0.000000e+00
660  6.590000e+01  6.600000e+01  6.595000e+01  0.000000e+00  0.000000e+00  0.000000e+00
661  6.600000e+01  6.610000e+01  6.605000e+01  0.000000e+00  0.000000e+00  0.000000e+00
662  6.610000e+01  6.620000e+01  6.615000e+01  3.836758e-09  2.734585e-09  3.493841e-09
663  6.620000e+01  6.630000e+01  6.625000e+01  0.000000e+00  0.000000e+00  0.000000e+00
664  6.630000e+01  6.640000e+01  6.635000e+01  0.000000e+00  0.000000e+00  0.000000e+00
665  6.640000e+01  6.650000e+01  6.645000e+01  1.059804e-09  1.067420e-09  1.229020e-09
666  6.650000e+01  6.660000e+01  6.655000e+01  6.573999e-10  6.622708e-10  7.617577e-10
667  6.660000e+01  6.670000e+01  6.665000e+01  0.000000e+00  0.000000e+00  0.000000e+00
668  6.670000e+01  6.680000e+01  6.675000e+01  0.000000e+00  0.000000e+00  0.000000e+00
669  6.680000e+01  6.690000e+01  6.685000e+01  0.000000e+00  0.000000e+00  0.000000e+00
670  6.690000e+01  6.700000e+01  6.695000e+01  0.000000e+00  0.000000e+00  0.000000e+00
671  6.700000e+01  6.710000e+01  6.705000e+01  0.000000e+00  0.000000e+00  0.000000e+00
672  6.710000e+01  6.720000e+01  6.715000e+01  2.149448e-09  2.164822e-09  2.524545e-09
673  6.720000e+01  6.730000e+01  6.725000e+01  0.000000e+00  0.000000e+00  0.000000e+00
674  6.730000e+01  6.740000e+01  6.735000e+01  0.000000e+00  0.000000e+00  0.000000e+00
675  6.740000e+01  6.750000e+01  6.745000e+01  8.795992e-10  8.860083e-10  1.014469e-09
676  6.750000e+01  6.760000e+01  6.755000e+01  0.000000e+00  0.000000e+00  0.000000e+00
677  6.760000e+01  6.770000e+01  6.765000e+01  0.000000e+00  0.000000e+00  0.000000e+00
678  6.770000e+01  6.780000e+01  6.775000e+01  0.000000e+00  0.000000e+00  0.000000e+00
679  6.780000e+01  6.790000e+01  6.785000e+01  0.000000e+00  0.000000e+00  0.000000e+00
680  6.790000e+01  6.800000e+01  6.795000e+01  0.000000e+00  0.000000e+00  0.000000e+00
681  6.800000e+01  6.810000e+01  6.805000e+01  2.539478e-09  2.559266e-09  2.956100e-09
682  6.810000e+01  6.820000e+01  6.815000e+01  0.000000e+00  0.000000e+00  0.000000e+00
683  6.820000e+01  6.830000e+01  6.825000e+01  0.000000e+00  0.000000e+00  0.000000e+00
684  6.830000e+01  6.840000e+01  6.835000e+01  0.000000e+00  0.000000e+00  0.000000e+00
685  6.840000e+01  6.850000e+01  6.845000e+01  0.000000e+00  0.000000e+00  0.000000e+00
686  6.850000e+01  6.860000e+01  6.855000e+01  6.973742e-09  4.967846e-09  6.418493e-09
687  6.860000e+01  6.870000e+01  6.865000e+01  0.000000e+00  0.000000e+00  0.000000e+00
688  6.870000e+01  6.880000e+01  6.875000e+01  1.232850e-09  1.241699e-09  1.435434e-09
689  6.880000e+01  6.890000e+01  6.885000e+01  0.000000e+00  0.000000e+00  0.000000e+00
690  6.890000e+01  6.900000e+01  6.895000e+01  0.000000e+00  0.000000e+00  0.000000e+00
691  6.900000e+01  6.910000e+01  6.905000e+01  0.000000e+00  0.000000e+00  0.000000e+00
692  6.910000e+01  6.920000e+01  6.915000e+01  3.771459e-09  2.688452e-09  4.176717e-09
693  6.920000e+01  6.930000e+01  6.925000e+01  0.000000e+00  0.000000e+00  0.000000e+00
694  6.930000e+01  6.940000e+01  6.935000e+01  0.000000e+00  0.000000e+00  0.000000e+00
695  6.940000e+01  6.950000e+01  6.945000e+01  0.000000e+00  0.000000e+00  0.000000e+00
696  6.950000e+01  6.960000e+01  6.955000e+01  0.000000e+00  0.000000e+00  0.000000e+00
697  6.960000e+01  6.970000e+01  6.965000e+01  0.000000e+00  0.000000e+00  0.000000e+00
698  6.970000e+01  6.980000e+01  6.975000e+01  0.000000e+00  0.000000e+00  0.000000e+00
699  6.980000e+01  6.990000e+01  6.985000e+01  0.000000e+00  0.000000e+00  0.000000e+00
700  6.990000e+01  7.000000e+01  6.995000e+01  0.000000e+00  0.000000e+00  0.000000e+00
701  7.000000e+01  7.010000e+01  7.005000e+01  0.000000e+00  0.000000e+00  0.000000e+00
702  7.010000e+01  7.020000e+01  7.015000e+01  0.000000e+00  0.000000e+00  0.000000e+00
703  7.020000e+01  7.030000e+01  7.025000e+01  0.000000e+00  0.000000e+00  0.000000e+00
704  7.030000e+01  7.040000e+01  7.035000e+01  0.000000e+00  0.000000e+00  0.000000e+00
705  7.040000e+01  7.050000e+01  7.045000e+01  3.010949e-09  3.034868e-09  3.500825e-09
706  7.050000e+01  7.060000e+01  7.055000e+01  0.000000e+00  0.000000e+00  0.000000e+00
707  7.060000e+01  7.070000e+01  7.065000e+01  0.000000e+00  0.000000e+00  0.000000e+00
708  7.070000e+01  7.080000e+01  7.075000e+01  0.000000e+00  0.000000e+00  0.000000e+00
709  7.080000e+01  7.090000e+01  7.085000e+01  0.000000e+00  0.000000e+00  0.000000e+00
710  7.090000e+01  7.100000e+01  7.095000e+01  0.000000e+00  0.000000e+00  0.000000e+00
711  7.100000e+01  7.110000e+01  7.105000e+01  1.249357e-09  1.259054e-09  1.464218e-09
712  7.110000e+01  7.120000e+01  7.115000e+01  0.000000e+00  0.000000e+00  0.000000e+00
713  7.120000e+01  7.130000e+01  7.125000e+01  0.000000e+00  0.000000e+00  0.000000e+00
714  7.130000e+01  7.140000e+01  7.135000e+01  0.000000e+00  0.000000e+00  0.000000e+00
715  7.140000e+01  7.150000e+01  7.145000e+01  0.000000e+00  0.000000e+00  0.000000e+00
716  7.150000e+01  7.160000e+01  7.155000e+01  0.000000e+00  0.000000e+00  0.000000e+00
717  7.160000e+01  7.170000e+01  7.165000e+01  0.000000e+00  0.000000e+00  0.000000e+00
718  7.170000e+01  7.180000e+01  7.175000e+01  1.355259e-09  1.365029e-09  1.568419e-09
719  7.180000e+01  7.190000e+01  7.185000e+01  0.000000e+00  0.000000e+00  0.000000e+00
720  7.190000e+01  7.200000e+01  7.195000e+01  1.187355e-09  1.195831e-09  1.403653e-09
721  7.200000e+01  7.210000e+01  7.205000e+01  0.000000e+00  0.000000e+00  0.000000e+00
722  7.210000e+01  7.220000e+01  7.215000e+01  0.000000e+00  0.000000e+00  0.000000e+00
723  7.220000e+01  7.230000e+01  7.225000e+01  0.000000e+00  0.000000e+00  0.000000e+00
724  7.230000e+01  7.240000e+01  7.235000e+01  2.263987e-09  2.280243e-09  2.634376e-09
725  7.240000e+01  7.250000e+01  7.245000e+01  0.000000e+00  0.000000e+00  0.000000e+00
726  7.250000e+01  7.260000e+01  7.255000e+01  0.000000e+00  0.000000e+00  0.000000e+00
727  7.260000e+01  7.270000e+01  7.265000e+01  0.000000e+00  0.000000e+00  0.000000e+00
728  7.270000e+01  7.280000e+01  7.275000e+01  0.000000e+00  0.000000e+00  0.000000e+00
729  7.280000e+01  7.290000e+01  7.285000e+01  0.000000e+00  0.000000e+00  0.000000e+00
730  7.290000e+01  7.300000e+01  7.295000e+01  0.000000e+00  0.000000e+00  0.000000e+00
731  7.300000e+01  7.310000e+01  7.305000e+01  0.000000e+00  0.000000e+00  0.000000e+00
732  7.310000e+01  7.320000e+01  7.315000e+01  0.000000e+00  0.000000e+00  0.000000e+00
733  7.320000e+01  7.330000e+01  7.325000e+01  0.000000e+00  0.000000e+00  0.000000e+00
734  7.330000e+01  7.340000e+01  7.335000e+01  0.000000e+00  0.000000e+00  0.000000e+00
735  7.340000e+01  7.350000e+01  7.345000e+01  0.000000e+00  0.000000e+00  0.000000e+00
736  7.350000e+01  7.360000e+01  7.355000e+01  0.000000e+00  0.000000e+00  0.000000e+00
737  7.360000e+01  7.370000e+01  7.365000e+01  0.000000e+00  0.000000e+00  0.000000e+00
738  7.370000e+01  7.380000e+01  7.375000e+01  0.000000e+00  0.000000e+00  0.000000e+00
739  7.380000e+01  7.390000e+01  7.385000e+01  0.000000e+00  0.000000e+00  0.000000e+00
740  7.390000e+01  7.400000e+01  7.395000e+01  0.000000e+00  0.000000e+00  0.000000e+00
741  7.400000e+01  7.410000e+01  7.405000e+01  0.000000e+00  0.000000e+00  0.000000e+00
742  7.410000e+01  7.420000e+01  7.415000e+01  0.000000e+00  0.000000e+00  0.000000e+00
743  7.420000e+01  7.430000e+01  7.425000e+01  0.000000e+00  0.000000e+00  0.000000e+00
744  7.430000e+01  7.440000e+01  7.435000e+01  4.554578e-09  4.588309e-09  5.263737e-09
745  7.440000e+01  7.450000e+01  7.445000e+01  0.000000e+00  0.000000e+00  0.000000e+00
746  7.450000e+01  7.460000e+01  7.455000e+01  0.000000e+00  0.000000e+00  0.000000e+00
747  7.460000e+01  7.470000e+01  7.465000e+01  0.000000e+00  0.000000e+00  0.000000e+00
748  7.470000e+01  7.480000e+01  7.475000e+01  0.000000e+00  0.000000e+00  0.000000e+00
749  7.480000e+01  7.490000e+01  7.485000e+01  0.000000e+00  0.000000e+00  0.000000e+00
750  7.490000e+01  7.500000e+01  7.495000e+01  0.000000e+00  0.000000e+00  0.000000e+00
751  7.500000e+01  7.510000e+01  7.505000e+01  0.000000e+00  0.000000e+00  0.000000e+00
752  7.510000e+01  7.520000e+01  7.515000e+01  0.000000e+00  0.000000e+00  0.000000e+00
753  7.520000e+01  7.530000e+01  7.525000e+01  0.000000e+00  0.000000e+00  0.000000e+00
754  7.530000e+01  7.540000e+01  7.535000e+01  0.000000e+00  0.000000e+00  0.000000e+00
755  7.540000e+01  7.550000e+01  7.545000e+01  0.000000e+00  0.000000e+00  0.000000e+00
756  7.550000e+01  7.560000e+01  7.555000e+01  0.000000e+00  0.000000e+00  0.000000e+00
757  7.560000e+01  7.570000e+01  7.565000e+01  0.000000e+00  0.000000e+00  0.000000e+00
758  7.570000e+01  7.580000e+01  7.575000e+01  0.000000e+00  0.000000e+00  0.000000e+00
759  7.580000e+01  7.590000e+01  7.585000e+01  0.000000e+00  0.000000e+00  0.000000e+00
760  7.590000e+01  7.600000e+01  7.595000e+01  0.000000e+00  0.000000e+00  0.000000e+00
761  7.600000e+01  7.610000e+01  7.605000e+01  0.000000e+00  0.000000e+00  0.000000e+00
762  7.610000e+01  7.620000e+01  7.615000e+01  0.000000e+00  0.000000e+00  0.000000e+00
763  7.620000e+01  7.630000e+01  7.625000e+01  0.000000e+00  0.000000e+00  0.000000e+00
764  7.630000e+01  7.640000e+01  7.635000e+01  0.000000e+00  0.000000e+00  0.000000e+00
765  7.640000e+01  7.650000e+01  7.645000e+01  0.000000e+00  0.000000e+00  0.000000e+00
766  7.650000e+01  7.660000e+01  7.655000e+01  0.000000e+00  0.000000e+00  0.000000e+00
767  7.660000e+01  7.670000e+01  7.665000e+01  0.000000e+00  0.000000e+00  0.000000e+00
768  7.670000e+01  7.680000e+01  7.675000e+01  0.000000e+00  0.000000e+00  0.000000e+00
769  7.680000e+01  7.690000e+01  7.685000e+01  0.000000e+00  0.000000e+00  0.000000e+00
770  7.690000e+01  7.700000e+01  7.695000e+01  0.000000e+00  0.000000e+00  0.000000e+00
771  7.700000e+01  7.710000e+01  7.705000e+01  0.000000e+00  0.000000e+00  0.000000e+00
772  7.710000e+01  7.720000e+01  7.715000e+01  4.284724e-09  4.316662e-09  4.968567e-09
773  7.720000e+01  7.730000e+01  7.725000e+01  0.000000e+00  0.000000e+00  0.000000e+00
774  7.730000e+01  7.740000e+01  7.735000e+01  0.000000e+00  0.000000e+00  0.000000e+00
775  7.740000e+01  7.750000e+01  7.745000e+01  0.000000e+00  0.000000e+00  0.000000e+00
776  7.750000e+01  7.760000e+01  7.755000e+01  0.000000e+00  0.000000e+00  0.000000e+00
777  7.760000e+01  7.770000e+01  7.765000e+01  0.000000e+00  0.000000e+00  0.000000e+00
778  7.770000e+01  7.780000e+01  7.775000e+01  0.000000e+00  0.000000e+00  0.000000e+00
779  7.780000e+01  7.790000e+01  7.785000e+01  0.000000e+00  0.000000e+00  0.000000e+00
780  7.790000e+01  7.800000e+01  7.795000e+01  0.000000e+00  0.000000e+00  0.000000e+00
781  7.800000e+01  7.810000e+01  7.805000e+01  0.000000e+00  0.000000e+00  0.000000e+00
782  7.810000e+01  7.820000e+01  7.815000e+01  9.840258e-09  9.913842e-09  1.147455e-08
783  7.820000e+01  7.830000e+01  7.825000e+01  0.000000e+00  0.000000e+00  0.000000e+00
784  7.830000e+01  7.840000e+01  7.835000e+01  0.000000e+00  0.000000e+00  0.000000e+00
785  7.840000e+01  7.850000e+01  7.845000e+01  0.000000e+00  0.000000e+00  0.000000e+00
786  7.850000e+01  7.860000e+01  7.855000e+01  0.000000e+00  0.000000e+00  0.000000e+00
787  7.860000e+01  7.870000e+01  7.865000e+01  0.000000e+00  0.000000e+00  0.000000e+00
788  7.870000e+01  7.880000e+01  7.875000e+01  0.000000e+00  0.000000e+00  0.000000e+00
789  7.880000e+01  7.890000e+01  7.885000e+01  0.000000e+00  0.000000e+00  0.000000e+00
790  7.890000e+01  7.900000e+01  7.895000e+01  0.000000e+00  0.000000e+00  0.000000e+00
791  7.900000e+01  7.910000e+01  7.905000e+01  0.000000e+00  0.000000e+00  0.000000e+00
792  7.910000e+01  7.920000e+01  7.915000e+01  0.000000e+00  0.000000e+00  0.000000e+00
793  7.920000e+01  7.930000e+01  7.925000e+01  0.000000e+00  0.000000e+00  0.000000e+00
794  7.930000e+01  7.940000e+01  7.935000e+01  0.000000e+00  0.000000e+00  0.000000e+00
795  7.940000e+01  7.950000e+01  7.945000e+01  0.000000e+00  0.000000e+00  0.000000e+00
796  7.950000e+01  7.960000e+01  7.955000e+01  0.000000e+00  0.000000e+00  0.000000e+00
797  7.960000e+01  7.970000e+01  7.965000e+01  0.000000e+00  0.000000e+00  0.000000e+00
798  7.970000e+01  7.980000e+01  7.975000e+01  0.000000e+00  0.000000e+00  0.000000e+00
799  7.980000e+01  7.990000e+01  7.985000e+01  0.000000e+00  0.000000e+00  0.000000e+00
800  7.990000e+01  8.000000e+01  7.995000e+01  0.000000e+00  0.000000e+00  0.000000e+00
801  8.000000e+01  8.010000e+01  8.005000e+01  0.000000e+00  0.000000e+00  0.000000e+00
802  8.010000e+01  8.020000e+01  8.015000e+01  0.000000e+00  0.000000e+00  0.000000e+00
803  8.020000e+01  8.030000e+01  8.025000e+01  0.000000e+00  0.000000e+00  0.000000e+00
804  8.030000e+01  8.040000e+01  8.035000e+01  0.000000e+00  0.000000e+00  0.000000e+00
805  8.040000e+01  8.050000e+01  8.045000e+01  0.000000e+00  0.000000e+00  0.000000e+00
806  8.050000e+01  8.060000e+01  8.055000e+01  0.000000e+00  0.000000e+00  0.000000e+00
807  8.060000e+01  8.070000e+01  8.065000e+01  0.000000e+00  0.000000e+00  0.000000e+00
808  8.070000e+01  8.080000e+01  8.075000e+01  0.000000e+00  0.000000e+00  0.000000e+00
809  8.080000e+01  8.090000e+01  8.085000e+01  0.000000e+00  0.000000e+00  0.000000e+00
810  8.090000e+01  8.100000e+01  8.095000e+01  0.000000e+00  0.000000e+00  0.000000e+00
811  8.100000e+01  8.110000e+01  8.105000e+01  0.000000e+00  0.000000e+00  0.000000e+00
812  8.110000e+01  8.120000e+01  8.115000e+01  0.000000e+00  0.000000e+00  0.000000e+00
813  8.120000e+01  8.130000e+01  8.125000e+01  0.000000e+00  0.000000e+00  0.000000e+00
814  8.130000e+01  8.140000e+01  8.135000e+01  0.000000e+00  0.000000e+00  0.000000e+00
815  8.140000e+01  8.150000e+01  8.145000e+01  0.000000e+00  0.000000e+00  0.000000e+00
816  8.150000e+01  8.160000e+01  8.155000e+01  0.000000e+00  0.000000e+00  0.000000e+00
817  8.160000e+01  8.170000e+01  8.165000e+01  0.000000e+00  0.000000e+00  0.000000e+00
818  8.170000e+01  8.180000e+01  8.175000e+01  0.000000e+00  0.000000e+00  0.000000e+00
819  8.180000e+01  8.190000e+01  8.185000e+01  0.000000e+00  0.000000e+00  0.000000e+00
820  8.190000e+01  8.200000e+01  8.195000e+01  0.000000e+00  0.000000e+00  0.000000e+00
821  8.200000e+01  8.210000e+01  8.205000e+01  0.000000e+00  0.000000e+00  0.000000e+00
822  8.210000e+01  8.220000e+01  8.215000e+01  0.000000e+00  0.000000e+00  0.000000e+00
823  8.220000e+01  8.230000e+01  8.225000e+01  0.000000e+00  0.000000e+00  0.000000e+00
824  8.230000e+01  8.240000e+01  8.235000e+01  0.000000e+00  0.000000e+00  0.000000e+00
825  8.240000e+01  8.250000e+01  8.245000e+01  0.000000e+00  0.000000e+00  0.000000e+00
826  8.250000e+01  8.260000e+01  8.255000e+01  0.000000e+00  0.000000e+00  0.000000e+00
827  8.260000e+01  8.270000e+01  8.265000e+01  0.000000e+00  0.000000e+00  0.000000e+00
828  8.270000e+01  8.280000e+01  8.275000e+01  0.000000e+00  0.000000e+00  0.000000e+00
829  8.280000e+01  8.290000e+01  8.285000e+01  0.000000e+00  0.000000e+00  0.000000e+00
830  8.290000e+01  8.300000e+01  8.295000e+01  0.000000e+00  0.000000e+00  0.000000e+00
831  8.300000e+01  8.310000e+01  8.305000e+01  0.000000e+00  0.000000e+00  0.000000e+00
832  8.310000e+01  8.320000e+01  8.315000e+01  0.000000e+00  0.000000e+00  0.000000e+00
833  8.320000e+01  8.330000e+01  8.325000e+01  0.000000e+00  0.000000e+00  0.000000e+00
834  8.330000e+01  8.340000e+01  8.335000e+01  0.000000e+00  0.000000e+00  0.000000e+00
835  8.340000e+01  8.350000e+01  8.345000e+01  0.000000e+00  0.000000e+00  0.000000e+00
836  8.350000e+01  8.360000e+01  8.355000e+01  0.000000e+00  0.000000e+00  0.000000e+00
837  8.360000e+01  8.370000e+01  8.365000e+01  0.000000e+00  0.000000e+00  0.000000e+00
838  8.370000e+01  8.380000e+01  8.375000e+01  0.000000e+00  0.000000e+00  0.000000e+00
839  8.380000e+01  8.390000e+01  8.385000e+01  0.000000e+00  0.000000e+00  0.000000e+00
840  8.390000e+01  8.400000e+01  8.395000e+01  0.000000e+00  0.000000e+00  0.000000e+00
841  8.400000e+01  8.410000e+01  8.405000e+01  0.000000e+00  0.000000e+00  0.000000e+00
842  8.410000e+01  8.420000e+01  8.415000e+01  0.000000e+00  0.000000e+00  0.000000e+00
843  8.420000e+01  8.430000e+01  8.425000e+01  0.000000e+00  0.000000e+00  0.000000e+00
844  8.430000e+01  8.440000e+01  8.435000e+01  0.000000e+00  0.000000e+00  0.000000e+00
845  8.440000e+01  8.450000e+01  8.445000e+01  0.000000e+00  0.000000e+00  0.000000e+00
846  8.450000e+01  8.460000e+01  8.455000e+01  0.000000e+00  0.000000e+00  0.000000e+00
847  8.460000e+01  8.470000e+01  8.465000e+01  0.000000e+00  0.000000e+00  0.000000e+00
848  8.470000e+01  8.480000e+01  8.475000e+01  0.000000e+00  0.000000e+00  0.000000e+00
849  8.480000e+01  8.490000e+01  8.485000e+01  0.000000e+00  0.000000e+00  0.000000e+00
850  8.490000e+01  8.500000e+01  8.495000e+01  0.000000e+00  0.000000e+00  0.000000e+00
851  8.500000e+01  8.510000e+01  8.505000e+01  0.000000e+00  0.000000e+00  0.000000e+00
852  8.510000e+01  8.520000e+01  8.515000e+01  0.000000e+00  0.000000e+00  0.000000e+00
853  8.520000e+01  8.530000e+01  8.525000e+01  0.000000e+00  0.000000e+00  0.000000e+00
854  8.530000e+01  8.540000e+01  8.535000e+01  0.000000e+00  0.000000e+00  0.000000e+00
855  8.540000e+01  8.550000e+01  8.545000e+01  0.000000e+00  0.000000e+00  0.000000e+00
856  8.550000e+01  8.560000e+01  8.555000e+01  0.000000e+00  0.000000e+00  0.000000e+00
857  8.560000e+01  8.570000e+01  8.565000e+01  0.000000e+00  0.000000e+00  0.000000e+00
858  8.570000e+01  8.580000e+01  8.575000e+01  0.000000e+00  0.000000e+00  0.000000e+00
859  8.580000e+01  8.590000e+01  8.585000e+01  0.000000e+00  0.000000e+00  0.000000e+00
860  8.590000e+01  8.600000e+01  8.595000e+01  0.000000e+00  0.000000e+00  0.000000e+00
861  8.600000e+01  8.610000e+01  8.605000e+01  0.000000e+00  0.000000e+00  0.000000e+00
862  8.610000e+01  8.620000e+01  8.615000e+01  0.000000e+00  0.000000e+00  0.000000e+00
863  8.620000e+01  8.630000e+01  8.625000e+01  0.000000e+00  0.000000e+00  0.000000e+00
864  8.630000e+01  8.640000e+01  8.635000e+01  0.000000e+00  0.000000e+00  0.000000e+00
865  8.640000e+01  8.650000e+01  8.645000e+01  0.000000e+00  0.000000e+00  0.000000e+00
866  8.650000e+01  8.660000e+01  8.655000e+01  0.000000e+00  0.000000e+00  0.000000e+00
867  8.660000e+01  8.670000e+01  8.665000e+01  0.000000e+00  0.000000e+00  0.000000e+00
868  8.670000e+01  8.680000e+01  8.675000e+01  0.000000e+00  0.000000e+00  0.000000e+00
869  8.680000e+01  8.690000e+01  8.685000e+01  0.000000e+00  0.000000e+00  0.000000e+00
870  8.690000e+01  8.700000e+01  8.695000e+01  0.000000e+00  0.000000e+00  0.000000e+00
871  8.700000e+01  8.710000e+01  8.705000e+01  0.000000e+00  0.000000e+00  0.000000e+00
872  8.710000e+01  8.720000e+01  8.715000e+01  0.000000e+00  0.000000e+00  0.000000e+00
873  8.720000e+01  8.730000e+01  8.725000e+01  0.000000e+00  0.000000e+00  0.000000e+00
874  8.730000e+01  8.740000e+01  8.735000e+01  0.000000e+00  0.000000e+00  0.000000e+00
875  8.740000e+01  8.750000e+01  8.745000e+01  0.000000e+00  0.000000e+00  0.000000e+00
876  8.750000e+01  8.760000e+01  8.755000e+01  0.000000e+00  0.000000e+00  0.000000e+00
877  8.760000e+01  8.770000e+01  8.765000e+01  0.000000e+00  0.000000e+00  0.000000e+00
878  8.770000e+01  8.780000e+01  8.775000e+01  0.000000e+00  0.000000e+00  0.000000e+00
879  8.780000e+01  8.790000e+01  8.785000e+01  0.000000e+00  0.000000e+00  0.000000e+00
880  8.790000e+01  8.800000e+01  8.795000e+01  0.000000e+00  0.000000e+00  0.000000e+00
881  8.800000e+01  8.810000e+01  8.805000e+01  0.000000e+00  0.000000e+00  0.000000e+00
882  8.810000e+01  8.820000e+01  8.815000e+01  0.000000e+00  0.000000e+00  0.000000e+00
883  8.820000e+01  8.830000e+01  8.825000e+01  0.000000e+00  0.000000e+00  0.000000e+00
884  8.830000e+01  8.840000e+01  8.835000e+01  0.000000e+00  0.000000e+00  0.000000e+00
885  8.840000e+01  8.850000e+01  8.845000e+01  0.000000e+00  0.000000e+00  0.000000e+00
886  8.850000e+01  8.860000e+01  8.855000e+01  0.000000e+00  0.000000e+00  0.000000e+00
887  8.860000e+01  8.870000e+01  8.865000e+01  0.000000e+00  0.000000e+00  0.000000e+00
888  8.870000e+01  8.880000e+01  8.875000e+01  0.000000e+00  0.000000e+00  0.000000e+00
889  8.880000e+01  8.890000e+01  8.885000e+01  0.000000e+00  0.000000e+00  0.000000e+00
890  8.890000e+01  8.900000e+01  8.895000e+01  0.000000e+00  0.000000e+00  0.000000e+00
891  8.900000e+01  8.910000e+01  8.905000e+01  0.000000e+00  0.000000e+00  0.000000e+00
892  8.910000e+01  8.920000e+01  8.915000e+01  0.000000e+00  0.000000e+00  0.000000e+00
893  8.920000e+01  8.930000e+01  8.925000e+01  0.000000e+00  0.000000e+00  0.000000e+00
894  8.930000e+01  8.940000e+01  8.935000e+01  0.000000e+00  0.000000e+00  0.000000e+00
895  8.940000e+01  8.950000e+01  8.945000e+01  0.000000e+00  0.000000e+00  0.000000e+00
896  8.950000e+01  8.960000e+01  8.955000e+01  0.000000e+00  0.000000e+00  0.000000e+00
897  8.960000e+01  8.970000e+01  8.965000e+01  0.000000e+00  0.000000e+00  0.000000e+00
898  8.970000e+01  8.980000e+01  8.975000e+01  0.000000e+00  0.000000e+00  0.000000e+00
899  8.980000e+01  8.990000e+01  8.985000e+01  0.000000e+00  0.000000e+00  0.000000e+00
900  8.990000e+01  9.000000e+01  8.995000e+01  0.000000e+00  0.000000e+00  0.000000e+00
901  9.000000e+01  9.010000e+01  9.005000e+01  0.000000e+00  0.000000e+00  0.000000e+00
902  9.010000e+01  9.020000e+01  9.015000e+01  0.000000e+00  0.000000e+00  0.000000e+00
903  9.020000e+01  9.030000e+01  9.025000e+01  0.000000e+00  0.000000e+00  0.000000e+00
904  9.030000e+01  9.040000e+01  9.035000e+01  0.000000e+00  0.000000e+00  0.000000e+00
905  9.040000e+01  9.050000e+01  9.045000e+01  0.000000e+00  0.000000e+00  0.000000e+00
906  9.050000e+01  9.060000e+01  9.055000e+01  0.000000e+00  0.000000e+00  0.000000e+00
907  9.060000e+01  9.070000e+01  9.065000e+01  0.000000e+00  0.000000e+00  0.000000e+00
908  9.070000e+01  9.080000e+01  9.075000e+01  0.000000e+00  0.000000e+00  0.000000e+00
909  9.080000e+01  9.090000e+01  9.085000e+01  0.000000e+00  0.000000e+00  0.000000e+00
910  9.090000e+01  9.100000e+01  9.095000e+01  0.000000e+00  0.000000e+00  0.000000e+00
911  9.100000e+01  9.110000e+01  9.105000e+01  0.000000e+00  0.000000e+00  0.000000e+00
912  9.110000e+01  9.120000e+01  9.115000e+01  0.000000e+00  0.000000e+00  0.000000e+00
913  9.120000e+01  9.130000e+01  9.125000e+01  0.000000e+00  0.000000e+00  0.000000e+00
914  9.130000e+01  9.140000e+01  9.135000e+01  0.000000e+00  0.000000e+00  0.000000e+00
915  9.140000e+01  9.150000e+01  9.145000e+01  0.000000e+00  0.000000e+00  0.000000e+00
916  9.150000e+01  9.160000e+01  9.155000e+01  0.000000e+00  0.000000e+00  0.000000e+00
917  9.160000e+01  9.170000e+01  9.165000e+01  0.000000e+00  0.000000e+00  0.000000e+00
918  9.170000e+01  9.180000e+01  9.175000e+01  0.000000e+00  0.000000e+00  0.000000e+00
919  9.180000e+01  9.190000e+01  9.185000e+01  0.000000e+00  0.000000e+00  0.000000e+00
920  9.190000e+01  9.200000e+01  9.195000e+01  0.000000e+00  0.000000e+00  0.000000e+00
921  9.200000e+01  9.210000e+01  9.205000e+01  0.000000e+00  0.000000e+00  0.000000e+00
922  9.210000e+01  9.220000e+01  9.215000e+01  0.000000e+00  0.000000e+00  0.000000e+00
923  9.220000e+01  9.230000e+01  9.225000e+01  0.000000e+00  0.000000e+00  0.000000e+00
924  9.230000e+01  9.240000e+01  9.235000e+01  0.000000e+00  0.000000e+00  0.000000e+00
925  9.240000e+01  9.250000e+01  9.245000e+01  0.000000e+00  0.000000e+00  0.000000e+00
926  9.250000e+01  9.260000e+01  9.255000e+01  0.000000e+00  0.000000e+00  0.000000e+00
927  9.260000e+01  9.270000e+01  9.265000e+01  0.000000e+00  0.000000e+00  0.000000e+00
928  9.270000e+01  9.280000e+01  9.275000e+01  0.000000e+00  0.000000e+00  0.000000e+00
929  9.280000e+01  9.290000e+01  9.285000e+01  0.000000e+00  0.000000e+00  0.000000e+00
930  9.290000e+01  9.300000e+01  9.295000e+01  0.000000e+00  0.000000e+00  0.000000e+00
931  9.300000e+01  9.310000e+01  9.305000e+01  0.000000e+00  0.000000e+00  0.000000e+00
932  9.310000e+01  9.320000e+01  9.315000e+01  0.000000e+00  0.000000e+00  0.000000e+00
933  9.320000e+01  9.330000e+01  9.325000e+01  0.000000e+00  0.000000e+00  0.000000e+00
934  9.330000e+01  9.340000e+01  9.335000e+01  0.000000e+00  0.000000e+00  0.000000e+00
935  9.340000e+01  9.350000e+01  9.345000e+01  0.000000e+00  0.000000e+00  0.000000e+00
936  9.350000e+01  9.360000e+01  9.355000e+01  0.000000e+00  0.000000e+00  0.000000e+00
937  9.360000e+01  9.370000e+01  9.365000e+01  0.000000e+00  0.000000e+00  0.000000e+00
938  9.370000e+01  9.380000e+01  9.375000e+01  0.000000e+00  0.000000e+00  0.000000e+00
939  9.380000e+01  9.390000e+01  9.385000e+01  0.000000e+00  0.000000e+00  0.000000e+00
940  9.390000e+01  9.400000e+01  9.395000e+01  0.000000e+00  0.000000e+00  0.000000e+00
941  9.400000e+01  9.410000e+01  9.405000e+01  0.000000e+00  0.000000e+00  0.000000e+00
942  9.410000e+01  9.420000e+01  9.415000e+01  0.000000e+00  0.000000e+00  0.000000e+00
943  9.420000e+01  9.430000e+01  9.425000e+01  0.000000e+00  0.000000e+00  0.000000e+00
944  9.430000e+01  9.440000e+01  9.435000e+01  0.000000e+00  0.000000e+00  0.000000e+00
945  9.440000e+01  9.450000e+01  9.445000e+01  0.000000e+00  0.000000e+00  0.000000e+00
946  9.450000e+01  9.460000e+01  9.455000e+01  0.000000e+00  0.000000e+00  0.000000e+00
947  9.460000e+01  9.470000e+01  9.465000e+01  0.000000e+00  0.000000e+00  0.000000e+00
948  9.470000e+01  9.480000e+01  9.475000e+01  0.000000e+00  0.000000e+00  0.000000e+00
949  9.480000e+01  9.490000e+01  9.485000e+01  0.000000e+00  0.000000e+00  0.000000e+00
950  9.490000e+01  9.500000e+01  9.495000e+01  0.000000e+00  0.000000e+00  0.000000e+00
951  9.500000e+01  9.510000e+01  9.505000e+01  0.000000e+00  0.000000e+00  0.000000e+00
952  9.510000e+01  9.520000e+01  9.515000e+01  0.000000e+00  0.000000e+00  0.000000e+00
953  9.520000e+01  9.530000e+01  9.525000e+01  0.000000e+00  0.000000e+00  0.000000e+00
954  9.530000e+01  9.540000e+01  9.535000e+01  0.000000e+00  0.000000e+00  0.000000e+00
955  9.540000e+01  9.550000e+01  9.545000e+01  0.000000e+00  0.000000e+00  0.000000e+00
956  9.550000e+01  9.560000e+01  9.555000e+01  0.000000e+00  0.000000e+00  0.000000e+00
957  9.560000e+01  9.570000e+01  9.565000e+01  0.000000e+00  0.000000e+00  0.000000e+00
958  9.570000e+01  9.580000e+01  9.575000e+01  0.000000e+00  0.000000e+00  0.000000e+00
959  9.580000e+01  9.590000e+01  9.585000e+01  0.000000e+00  0.000000e+00  0.000000e+00
960  9.590000e+01  9.600000e+01  9.595000e+01  0.000000e+00  0.000000e+00  0.000000e+00
961  9.600000e+01  9.610000e+01  9.605000e+01  0.000000e+00  0.000000e+00  0.000000e+00
962  9.610000e+01  9.620000e+01  9.615000e+01  0.000000e+00  0.000000e+00  0.000000e+00
963  9.620000e+01  9.630000e+01  9.625000e+01  0.000000e+00  0.000000e+00  0.000000e+00
964  9.630000e+01  9.640000e+01  9.635000e+01  0.000000e+00  0.000000e+00  0.000000e+00
965  9.640000e+01  9.650000e+01  9.645000e+01  0.000000e+00  0.000000e+00  0.000000e+00
966  9.650000e+01  9.660000e+01  9.655000e+01  0.000000e+00  0.000000e+00  0.000000e+00
967  9.660000e+01  9.670000e+01  9.665000e+01  0.000000e+00  0.000000e+00  0.000000e+00
968  9.670000e+01  9.680000e+01  9.675000e+01  0.000000e+00  0.000000e+00  0.000000e+00
969  9.680000e+01  9.690000e+01  9.685000e+01  0.000000e+00  0.000000e+00  0.000000e+00
970  9.690000e+01  9.700000e+01  9.695000e+01  0.000000e+00  0.000000e+00  0.000000e+00
971  9.700000e+01  9.710000e+01  9.705000e+01  0.000000e+00  0.000000e+00  0.000000e+00
972  9.710000e+01  9.720000e+01  9.715000e+01  0.000000e+00  0.000000e+00  0.000000e+00
973  9.720000e+01  9.730000e+01  9.725000e+01  0.000000e+00  0.000000e+00  0.000000e+00
974  9.730000e+01  9.740000e+01  9.735000e+01  0.000000e+00  0.000000e+00  0.000000e+00
975  9.740000e+01  9.750000e+01  9.745000e+01  0.000000e+00  0.000000e+00  0.000000e+00
976  9.750000e+01  9.760000e+01  9.755000e+01  0.000000e+00  0.000000e+00  0.000000e+00
977  9.760000e+01  9.770000e+01  9.765000e+01  0.000000e+00  0.000000e+00  0.000000e+00
978  9.770000e+01  9.780000e+01  9.775000e+01  0.000000e+00  0.000000e+00  0.000000e+00
979  9.780000e+01  9.790000e+01  9.785000e+01  0.000000e+00  0.000000e+00  0.000000e+00
980  9.790000e+01  9.800000e+01  9.795000e+01  0.000000e+00  0.000000e+00  0.000000e+00
981  9.800000e+01  9.810000e+01  9.805000e+01  0.000000e+00  0.000000e+00  0.000000e+00
982  9.810000e+01  9.820000e+01  9.815000e+01  0.000000e+00  0.000000e+00  0.000000e+00
983  9.820000e+01  9.830000e+01  9.825000e+01  0.000000e+00  0.000000e+00  0.000000e+00
984  9.830000e+01  9.840000e+01  9.835000e+01  0.000000e+00  0.000000e+00  0.000000e+00
985  9.840000e+01  9.850000e+01  9.845000e+01  0.000000e+00  0.000000e+00  0.000000e+00
986  9.850000e+01  9.860000e+01  9.855000e+01  0.000000e+00  0.000000e+00  0.000000e+00
987  9.860000e+01  9.870000e+01  9.865000e+01  0.000000e+00  0.000000e+00  0.000000e+00
988  9.870000e+01  9.880000e+01  9.875000e+01  0.000000e+00  0.000000e+00  0.000000e+00
989  9.880000e+01  9.890000e+01  9.885000e+01  0.000000e+00  0.000000e+00  0.000000e+00
990  9.890000e+01  9.900000e+01  9.895000e+01  0.000000e+00  0.000000e+00  0.000000e+00
991  9.900000e+01  9.910000e+01  9.905000e+01  0.000000e+00  0.000000e+00  0.000000e+00
992  9.910000e+01  9.920000e+01  9.915000e+01  0.000000e+00  0.000000e+00  0.000000e+00
993  9.920000e+01  9.930000e+01  9.925000e+01  0.000000e+00  0.000000e+00  0.000000e+00
994  9.930000e+01  9.940000e+01  9.935000e+01  0.000000e+00  0.000000e+00  0.000000e+00
995  9.940000e+01  9.950000e+01  9.945000e+01  0.000000e+00  0.000000e+00  0.000000e+00
996  9.950000e+01  9.960000e+01  9.955000e+01  0.000000e+00  0.000000e+00  0.000000e+00
997  9.960000e+01  9.970000e+01  9.965000e+01  0.000000e+00  0.000000e+00  0.000000e+00
998  9.970000e+01  9.980000e+01  9.975000e+01  0.000000e+00  0.000000e+00  0.000000e+00
999  9.980000e+01  9.990000e+01  9.985000e+01  0.000000e+00  0.000000e+00  0.000000e+00
1000  9.990000e+01  1.000000e+02  9.995000e+01  0.000000e+00  0.000000e+00  0.000000e+00


==> anc/txt_outputs/flux_ptmu_lead.txt <==
# flux_ptmu_lead
# stat_error: statistical uncertainty; total_error: statistical + systematic uncertainty
# bin  x_low  x_high  x_center  value  stat_error  total_error
1  0.000000e+00  1.000000e-01  5.000000e-02  0.000000e+00  0.000000e+00  0.000000e+00
2  1.000000e-01  2.000000e-01  1.500000e-01  5.956455e-06  3.034057e-06  4.693476e-06
3  2.000000e-01  3.000000e-01  2.500000e-01  4.351442e-06  1.272452e-06  1.723891e-06
4  3.000000e-01  4.000000e-01  3.500000e-01  6.408707e-06  1.211844e-06  1.721574e-06
5  4.000000e-01  5.000000e-01  4.500000e-01  8.510204e-06  1.108529e-06  1.843310e-06
6  5.000000e-01  6.000000e-01  5.500000e-01  8.975149e-06  9.765922e-07  1.655131e-06
7  6.000000e-01  7.000000e-01  6.500000e-01  7.309590e-06  7.800289e-07  1.296538e-06
8  7.000000e-01  8.000000e-01  7.500000e-01  6.802117e-06  6.436302e-07  1.174172e-06
9  8.000000e-01  9.000000e-01  8.500000e-01  6.533762e-06  5.840322e-07  1.197412e-06
10  9.000000e-01  1.000000e+00  9.500000e-01  6.412948e-06  5.561009e-07  1.109217e-06
11  1.000000e+00  1.100000e+00  1.050000e+00  6.473704e-06  5.041618e-07  1.013008e-06
12  1.100000e+00  1.200000e+00  1.150000e+00  5.774569e-06  4.442222e-07  9.662075e-07
13  1.200000e+00  1.300000e+00  1.250000e+00  6.010329e-06  4.395623e-07  1.043845e-06
14  1.300000e+00  1.400000e+00  1.350000e+00  6.446787e-06  4.192693e-07  1.094729e-06
15  1.400000e+00  1.500000e+00  1.450000e+00  7.920778e-06  4.528640e-07  1.299963e-06
16  1.500000e+00  1.600000e+00  1.550000e+00  8.377794e-06  4.251370e-07  1.243494e-06
17  1.600000e+00  1.700000e+00  1.650000e+00  1.112263e-05  4.908354e-07  1.506538e-06
18  1.700000e+00  1.800000e+00  1.750000e+00  1.395671e-05  5.223519e-07  1.782955e-06
19  1.800000e+00  1.900000e+00  1.850000e+00  1.453999e-05  5.165854e-07  2.006280e-06
20  1.900000e+00  2.000000e+00  1.950000e+00  1.883324e-05  5.791154e-07  2.349639e-06
21  2.000000e+00  2.100000e+00  2.050000e+00  2.121728e-05  5.945273e-07  2.557757e-06
22  2.100000e+00  2.200000e+00  2.150000e+00  2.573555e-05  6.385041e-07  2.893936e-06
23  2.200000e+00  2.300000e+00  2.250000e+00  3.046813e-05  6.825532e-07  3.420437e-06
24  2.300000e+00  2.400000e+00  2.350000e+00  3.550851e-05  7.258113e-07  4.158687e-06
25  2.400000e+00  2.500000e+00  2.450000e+00  3.831870e-05  7.239228e-07  4.328692e-06
26  2.500000e+00  2.600000e+00  2.550000e+00  4.494964e-05  7.867376e-07  4.921304e-06
27  2.600000e+00  2.700000e+00  2.650000e+00  5.009538e-05  8.186430e-07  5.247774e-06
28  2.700000e+00  2.800000e+00  2.750000e+00  5.163626e-05  8.010209e-07  5.473627e-06
29  2.800000e+00  2.900000e+00  2.850000e+00  5.586247e-05  8.252862e-07  5.681422e-06
30  2.900000e+00  3.000000e+00  2.950000e+00  5.900862e-05  8.345464e-07  6.230395e-06
31  3.000000e+00  3.100000e+00  3.050000e+00  6.083828e-05  8.352240e-07  6.296868e-06
32  3.100000e+00  3.200000e+00  3.150000e+00  6.450911e-05  8.392779e-07  6.425550e-06
33  3.200000e+00  3.300000e+00  3.250000e+00  6.670563e-05  8.446587e-07  6.779118e-06
34  3.300000e+00  3.400000e+00  3.350000e+00  6.954330e-05  8.535974e-07  7.160262e-06
35  3.400000e+00  3.500000e+00  3.450000e+00  7.185159e-05  8.534021e-07  7.100763e-06
36  3.500000e+00  3.600000e+00  3.550000e+00  7.285902e-05  8.501926e-07  7.348956e-06
37  3.600000e+00  3.700000e+00  3.650000e+00  7.111378e-05  8.224742e-07  7.061760e-06
38  3.700000e+00  3.800000e+00  3.750000e+00  7.526013e-05  8.413982e-07  7.656949e-06
39  3.800000e+00  3.900000e+00  3.850000e+00  7.471762e-05  8.225357e-07  7.570763e-06
40  3.900000e+00  4.000000e+00  3.950000e+00  7.558893e-05  8.149444e-07  7.681284e-06
41  4.000000e+00  4.100000e+00  4.050000e+00  7.748728e-05  8.189400e-07  7.902866e-06
42  4.100000e+00  4.200000e+00  4.150000e+00  7.727356e-05  8.050547e-07  7.789417e-06
43  4.200000e+00  4.300000e+00  4.250000e+00  7.935037e-05  8.040290e-07  8.201201e-06
44  4.300000e+00  4.400000e+00  4.350000e+00  7.880325e-05  7.928212e-07  8.156618e-06
45  4.400000e+00  4.500000e+00  4.450000e+00  8.129848e-05  7.898908e-07  8.610847e-06
46  4.500000e+00  4.600000e+00  4.550000e+00  8.434736e-05  8.040741e-07  8.787179e-06
47  4.600000e+00  4.700000e+00  4.650000e+00  8.640071e-05  8.068648e-07  8.666185e-06
48  4.700000e+00  4.800000e+00  4.750000e+00  8.806999e-05  8.036738e-07  8.769569e-06
49  4.800000e+00  4.900000e+00  4.850000e+00  8.907758e-05  8.032647e-07  8.830016e-06
50  4.900000e+00  5.000000e+00  4.950000e+00  8.984253e-05  8.012625e-07  8.872516e-06
51  5.000000e+00  5.100000e+00  5.050000e+00  9.144284e-05  7.938890e-07  9.070121e-06
52  5.100000e+00  5.200000e+00  5.150000e+00  9.290242e-05  7.909252e-07  9.066377e-06
53  5.200000e+00  5.300000e+00  5.250000e+00  9.365751e-05  7.884702e-07  9.138703e-06
54  5.300000e+00  5.400000e+00  5.350000e+00  9.437398e-05  7.823680e-07  9.253336e-06
55  5.400000e+00  5.500000e+00  5.450000e+00  9.496816e-05  7.783480e-07  9.236809e-06
56  5.500000e+00  5.600000e+00  5.550000e+00  9.397598e-05  7.708511e-07  9.021763e-06
57  5.600000e+00  5.700000e+00  5.650000e+00  9.329100e-05  7.563972e-07  9.038632e-06
58  5.700000e+00  5.800000e+00  5.750000e+00  9.432434e-05  7.598228e-07  8.868032e-06
59  5.800000e+00  5.900000e+00  5.850000e+00  9.484742e-05  7.604792e-07  8.830892e-06
60  5.900000e+00  6.000000e+00  5.950000e+00  9.452078e-05  7.515686e-07  8.652521e-06
61  6.000000e+00  6.100000e+00  6.050000e+00  9.236213e-05  7.366380e-07  8.397279e-06
62  6.100000e+00  6.200000e+00  6.150000e+00  8.918901e-05  7.184705e-07  8.015940e-06
63  6.200000e+00  6.300000e+00  6.250000e+00  8.908064e-05  7.124409e-07  7.927213e-06
64  6.300000e+00  6.400000e+00  6.350000e+00  8.671015e-05  6.992179e-07  7.592434e-06
65  6.400000e+00  6.500000e+00  6.450000e+00  8.386368e-05  6.832537e-07  7.392692e-06
66  6.500000e+00  6.600000e+00  6.550000e+00  8.223978e-05  6.723673e-07  7.241243e-06
67  6.600000e+00  6.700000e+00  6.650000e+00  7.779608e-05  6.472770e-07  6.735535e-06
68  6.700000e+00  6.800000e+00  6.750000e+00  7.369455e-05  6.268271e-07  6.285357e-06
69  6.800000e+00  6.900000e+00  6.850000e+00  7.087528e-05  6.135169e-07  6.105076e-06
70  6.900000e+00  7.000000e+00  6.950000e+00  6.700979e-05  5.936942e-07  5.685107e-06
71  7.000000e+00  7.100000e+00  7.050000e+00  6.434168e-05  5.778018e-07  6.090285e-06
72  7.100000e+00  7.200000e+00  7.150000e+00  6.079376e-05  5.594966e-07  5.651889e-06
73  7.200000e+00  7.300000e+00  7.250000e+00  5.648738e-05  5.343351e-07  5.259304e-06
74  7.300000e+00  7.400000e+00  7.350000e+00  5.308318e-05  5.155345e-07  4.909924e-06
75  7.400000e+00  7.500000e+00  7.450000e+00  4.873830e-05  4.891389e-07  4.505229e-06
76  7.500000e+00  7.600000e+00  7.550000e+00  4.466136e-05  4.621021e-07  4.136377e-06
77  7.600000e+00  7.700000e+00  7.650000e+00  4.169023e-05  4.446025e-07  3.893362e-06
78  7.700000e+00  7.800000e+00  7.750000e+00  3.854139e-05  4.274673e-07  3.561331e-06
79  7.800000e+00  7.900000e+00  7.850000e+00  3.564570e-05  4.066299e-07  3.324665e-06
80  7.900000e+00  8.000000e+00  7.950000e+00  3.356087e-05  3.948972e-07  3.110584e-06
81  8.000000e+00  8.100000e+00  8.050000e+00  3.033587e-05  3.721772e-07  2.734329e-06
82  8.100000e+00  8.200000e+00  8.150000e+00  2.778051e-05  3.546657e-07  2.512365e-06
83  8.200000e+00  8.300000e+00  8.250000e+00  2.571122e-05  3.385638e-07  2.345985e-06
84  8.300000e+00  8.400000e+00  8.350000e+00  2.363749e-05  3.240413e-07  2.132216e-06
85  8.400000e+00  8.500000e+00  8.450000e+00  2.214837e-05  3.118018e-07  2.022005e-06
86  8.500000e+00  8.600000e+00  8.550000e+00  1.962747e-05  2.895332e-07  2.248904e-06
87  8.600000e+00  8.700000e+00  8.650000e+00  1.875610e-05  2.882651e-07  2.157802e-06
88  8.700000e+00  8.800000e+00  8.750000e+00  1.637029e-05  2.647521e-07  1.880889e-06
89  8.800000e+00  8.900000e+00  8.850000e+00  1.523831e-05  2.552123e-07  1.768823e-06
90  8.900000e+00  9.000000e+00  8.950000e+00  1.428708e-05  2.467766e-07  1.677718e-06
91  9.000000e+00  9.100000e+00  9.050000e+00  1.272592e-05  2.297156e-07  1.649355e-06
92  9.100000e+00  9.200000e+00  9.150000e+00  1.185281e-05  2.219638e-07  1.525592e-06
93  9.200000e+00  9.300000e+00  9.250000e+00  1.088194e-05  2.106245e-07  1.401778e-06
94  9.300000e+00  9.400000e+00  9.350000e+00  9.614350e-06  1.957831e-07  1.263192e-06
95  9.400000e+00  9.500000e+00  9.450000e+00  9.075177e-06  1.923839e-07  1.185690e-06
96  9.500000e+00  9.600000e+00  9.550000e+00  8.205573e-06  1.813293e-07  1.041239e-06
97  9.600000e+00  9.700000e+00  9.650000e+00  7.411581e-06  1.702473e-07  9.526569e-07
98  9.700000e+00  9.800000e+00  9.750000e+00  6.932201e-06  1.645800e-07  8.837001e-07
99  9.800000e+00  9.900000e+00  9.850000e+00  6.242088e-06  1.548052e-07  8.041776e-07
100  9.900000e+00  1.000000e+01  9.950000e+00  5.824201e-06  1.500150e-07  7.429156e-07
101  1.000000e+01  1.010000e+01  1.005000e+01  5.218544e-06  1.413504e-07  6.937596e-07
102  1.010000e+01  1.020000e+01  1.015000e+01  5.329120e-06  1.445071e-07  7.054399e-07
103  1.020000e+01  1.030000e+01  1.025000e+01  4.748299e-06  1.353988e-07  6.388330e-07
104  1.030000e+01  1.040000e+01  1.035000e+01  4.724686e-06  1.337735e-07  6.198843e-07
105  1.040000e+01  1.050000e+01  1.045000e+01  4.301684e-06  1.279878e-07  5.649958e-07
106  1.050000e+01  1.060000e+01  1.055000e+01  3.941921e-06  1.253225e-07  5.191657e-07
107  1.060000e+01  1.070000e+01  1.065000e+01  3.580154e-06  1.170673e-07  4.842690e-07
108  1.070000e+01  1.080000e+01  1.075000e+01  3.665554e-06  1.200162e-07  5.080945e-07
109  1.080000e+01  1.090000e+01  1.085000e+01  3.243961e-06  1.115743e-07  4.402402e-07
110  1.090000e+01  1.100000e+01  1.095000e+01  3.015720e-06  1.075801e-07  4.133132e-07
111  1.100000e+01  1.110000e+01  1.105000e+01  3.076332e-06  1.070037e-07  3.981048e-07
112  1.110000e+01  1.120000e+01  1.115000e+01  2.784762e-06  1.014289e-07  3.605156e-07
113  1.120000e+01  1.130000e+01  1.125000e+01  2.748529e-06  1.002929e-07  3.560975e-07
114  1.130000e+01  1.140000e+01  1.135000e+01  2.520706e-06  9.578532e-08  3.429057e-07
115  1.140000e+01  1.150000e+01  1.145000e+01  2.654325e-06  1.017061e-07  3.551115e-07
116  1.150000e+01  1.160000e+01  1.155000e+01  2.455423e-06  9.515892e-08  3.070110e-07
117  1.160000e+01  1.170000e+01  1.165000e+01  2.227728e-06  9.128268e-08  2.869797e-07
118  1.170000e+01  1.180000e+01  1.175000e+01  2.092347e-06  8.918966e-08  2.714559e-07
119  1.180000e+01  1.190000e+01  1.185000e+01  1.969680e-06  8.321755e-08  2.611837e-07
120  1.190000e+01  1.200000e+01  1.195000e+01  1.978028e-06  8.445373e-08  2.511965e-07
121  1.200000e+01  1.210000e+01  1.205000e+01  1.826381e-06  7.955535e-08  2.302353e-07
122  1.210000e+01  1.220000e+01  1.215000e+01  1.692616e-06  7.770432e-08  2.125610e-07
123  1.220000e+01  1.230000e+01  1.225000e+01  1.889916e-06  8.221709e-08  2.417883e-07
124  1.230000e+01  1.240000e+01  1.235000e+01  1.905901e-06  8.348116e-08  2.223228e-07
125  1.240000e+01  1.250000e+01  1.245000e+01  1.576486e-06  7.393850e-08  2.051072e-07
126  1.250000e+01  1.260000e+01  1.255000e+01  1.620585e-06  7.532431e-08  2.105327e-07
127  1.260000e+01  1.270000e+01  1.265000e+01  1.676340e-06  7.626153e-08  2.025997e-07
128  1.270000e+01  1.280000e+01  1.275000e+01  1.583057e-06  7.658171e-08  1.909569e-07
129  1.280000e+01  1.290000e+01  1.285000e+01  1.412361e-06  6.868443e-08  1.849899e-07
130  1.290000e+01  1.300000e+01  1.295000e+01  1.494797e-06  7.250886e-08  1.858889e-07
131  1.300000e+01  1.310000e+01  1.305000e+01  1.360657e-06  6.628625e-08  1.755300e-07
132  1.310000e+01  1.320000e+01  1.315000e+01  1.404206e-06  7.095573e-08  1.658621e-07
133  1.320000e+01  1.330000e+01  1.325000e+01  1.290636e-06  6.637546e-08  1.654574e-07
134  1.330000e+01  1.340000e+01  1.335000e+01  1.169826e-06  6.194581e-08  1.380502e-07
135  1.340000e+01  1.350000e+01  1.345000e+01  1.198304e-06  6.275369e-08  1.475420e-07
136  1.350000e+01  1.360000e+01  1.355000e+01  1.199302e-06  6.298732e-08  1.416467e-07
137  1.360000e+01  1.370000e+01  1.365000e+01  1.151419e-06  5.990223e-08  1.366752e-07
138  1.370000e+01  1.380000e+01  1.375000e+01  1.181961e-06  6.173182e-08  1.361536e-07
139  1.380000e+01  1.390000e+01  1.385000e+01  1.066187e-06  6.007515e-08  1.303326e-07
140  1.390000e+01  1.400000e+01  1.395000e+01  1.010293e-06  5.638043e-08  1.187480e-07
141  1.400000e+01  1.410000e+01  1.405000e+01  1.190953e-06  6.349196e-08  1.449183e-07
142  1.410000e+01  1.420000e+01  1.415000e+01  1.115318e-06  6.149394e-08  1.273978e-07
143  1.420000e+01  1.430000e+01  1.425000e+01  1.009742e-06  5.781144e-08  1.168849e-07
144  1.430000e+01  1.440000e+01  1.435000e+01  1.037257e-06  5.683954e-08  1.242503e-07
145  1.440000e+01  1.450000e+01  1.445000e+01  9.934591e-07  5.699481e-08  1.197853e-07
146  1.450000e+01  1.460000e+01  1.455000e+01  9.836142e-07  5.644246e-08  1.181670e-07
147  1.460000e+01  1.470000e+01  1.465000e+01  8.765706e-07  5.177724e-08  1.100757e-07
148  1.470000e+01  1.480000e+01  1.475000e+01  9.100460e-07  5.213400e-08  1.182047e-07
149  1.480000e+01  1.490000e+01  1.485000e+01  8.766990e-07  5.250346e-08  1.120378e-07
150  1.490000e+01  1.500000e+01  1.495000e+01  8.308515e-07  5.274532e-08  1.074777e-07
151  1.500000e+01  1.510000e+01  1.505000e+01  8.132779e-07  4.992859e-08  9.174984e-08
152  1.510000e+01  1.520000e+01  1.515000e+01  7.950059e-07  4.855497e-08  9.379039e-08
153  1.520000e+01  1.530000e+01  1.525000e+01  8.879296e-07  5.289716e-08  1.007180e-07
154  1.530000e+01  1.540000e+01  1.535000e+01  7.952249e-07  4.966123e-08  9.857197e-08
155  1.540000e+01  1.550000e+01  1.545000e+01  7.963694e-07  4.669984e-08  9.378613e-08
156  1.550000e+01  1.560000e+01  1.555000e+01  7.227450e-07  4.621902e-08  9.692282e-08
157  1.560000e+01  1.570000e+01  1.565000e+01  7.825783e-07  4.940066e-08  9.328085e-08
158  1.570000e+01  1.580000e+01  1.575000e+01  7.790518e-07  4.778456e-08  9.600235e-08
159  1.580000e+01  1.590000e+01  1.585000e+01  7.063447e-07  4.547612e-08  9.586671e-08
160  1.590000e+01  1.600000e+01  1.595000e+01  7.189678e-07  4.432740e-08  9.534242e-08
161  1.600000e+01  1.610000e+01  1.605000e+01  6.865789e-07  4.468239e-08  8.308828e-08
162  1.610000e+01  1.620000e+01  1.615000e+01  5.937756e-07  4.097858e-08  7.637870e-08
163  1.620000e+01  1.630000e+01  1.625000e+01  6.430697e-07  4.297627e-08  7.855953e-08
164  1.630000e+01  1.640000e+01  1.635000e+01  7.134536e-07  4.358927e-08  9.194029e-08
165  1.640000e+01  1.650000e+01  1.645000e+01  5.538159e-07  3.886365e-08  7.231794e-08
166  1.650000e+01  1.660000e+01  1.655000e+01  6.657255e-07  4.419439e-08  7.633745e-08
167  1.660000e+01  1.670000e+01  1.665000e+01  6.441471e-07  4.301188e-08  7.650424e-08
168  1.670000e+01  1.680000e+01  1.675000e+01  6.239390e-07  4.065543e-08  7.433980e-08
169  1.680000e+01  1.690000e+01  1.685000e+01  5.991416e-07  4.030399e-08  7.643682e-08
170  1.690000e+01  1.700000e+01  1.695000e+01  6.695096e-07  4.383773e-08  8.847570e-08
171  1.700000e+01  1.710000e+01  1.705000e+01  5.722131e-07  3.797446e-08  7.592419e-08
172  1.710000e+01  1.720000e+01  1.715000e+01  6.387659e-07  4.210213e-08  7.706778e-08
173  1.720000e+01  1.730000e+01  1.725000e+01  5.300423e-07  3.724638e-08  7.155913e-08
174  1.730000e+01  1.740000e+01  1.735000e+01  5.703001e-07  3.992132e-08  6.887013e-08
175  1.740000e+01  1.750000e+01  1.745000e+01  5.233782e-07  3.746364e-08  6.378439e-08
176  1.750000e+01  1.760000e+01  1.755000e+01  5.032128e-07  3.702747e-08  5.928252e-08
177  1.760000e+01  1.770000e+01  1.765000e+01  4.632515e-07  3.532884e-08  6.072329e-08
178  1.770000e+01  1.780000e+01  1.775000e+01  5.067448e-07  3.666936e-08  6.799374e-08
179  1.780000e+01  1.790000e+01  1.785000e+01  5.251424e-07  3.683158e-08  6.804050e-08
180  1.790000e+01  1.800000e+01  1.795000e+01  5.542148e-07  3.805387e-08  6.565289e-08
181  1.800000e+01  1.810000e+01  1.805000e+01  4.800885e-07  3.472583e-08  6.066170e-08
182  1.810000e+01  1.820000e+01  1.815000e+01  4.467606e-07  3.317709e-08  5.842856e-08
183  1.820000e+01  1.830000e+01  1.825000e+01  5.050861e-07  3.641964e-08  6.709319e-08
184  1.830000e+01  1.840000e+01  1.835000e+01  5.401478e-07  3.796840e-08  7.197216e-08
185  1.840000e+01  1.850000e+01  1.845000e+01  4.597439e-07  3.411114e-08  6.752103e-08
186  1.850000e+01  1.860000e+01  1.855000e+01  3.657794e-07  2.951582e-08  5.235062e-08
187  1.860000e+01  1.870000e+01  1.865000e+01  4.621181e-07  3.560561e-08  6.186422e-08
188  1.870000e+01  1.880000e+01  1.875000e+01  4.750610e-07  3.501708e-08  6.611168e-08
189  1.880000e+01  1.890000e+01  1.885000e+01  3.602196e-07  2.846523e-08  5.015093e-08
190  1.890000e+01  1.900000e+01  1.895000e+01  4.369093e-07  3.333082e-08  6.215547e-08
191  1.900000e+01  1.910000e+01  1.905000e+01  4.027981e-07  3.113432e-08  5.333917e-08
192  1.910000e+01  1.920000e+01  1.915000e+01  4.252541e-07  3.295616e-08  5.639138e-08
193  1.920000e+01  1.930000e+01  1.925000e+01  3.404561e-07  2.866667e-08  4.559566e-08
194  1.930000e+01  1.940000e+01  1.935000e+01  4.239825e-07  3.278246e-08  6.633829e-08
195  1.940000e+01  1.950000e+01  1.945000e+01  3.932012e-07  3.129987e-08  5.620245e-08
196  1.950000e+01  1.960000e+01  1.955000e+01  3.792954e-07  3.166136e-08  6.362129e-08
197  1.960000e+01  1.970000e+01  1.965000e+01  3.666020e-07  2.950126e-08  4.775970e-08
198  1.970000e+01  1.980000e+01  1.975000e+01  3.869224e-07  3.193518e-08  5.190065e-08
199  1.980000e+01  1.990000e+01  1.985000e+01  3.827889e-07  2.982691e-08  5.491537e-08
200  1.990000e+01  2.000000e+01  1.995000e+01  3.978916e-07  3.084023e-08  5.247614e-08
201  2.000000e+01  2.010000e+01  2.005000e+01  3.241456e-07  2.572227e-08  4.411896e-08
202  2.010000e+01  2.020000e+01  2.015000e+01  3.023056e-07  2.623044e-08  4.029058e-08
203  2.020000e+01  2.030000e+01  2.025000e+01  3.807690e-07  2.926618e-08  5.352061e-08
204  2.030000e+01  2.040000e+01  2.035000e+01  3.323927e-07  2.734344e-08  5.120117e-08
205  2.040000e+01  2.050000e+01  2.045000e+01  2.779063e-07  2.437981e-08  4.332410e-08
206  2.050000e+01  2.060000e+01  2.055000e+01  3.288337e-07  2.800553e-08  5.118310e-08
207  2.060000e+01  2.070000e+01  2.065000e+01  3.451667e-07  2.799934e-08  5.368185e-08
208  2.070000e+01  2.080000e+01  2.075000e+01  3.194226e-07  2.553258e-08  4.369323e-08
209  2.080000e+01  2.090000e+01  2.085000e+01  3.004312e-07  2.729367e-08  4.390415e-08
210  2.090000e+01  2.100000e+01  2.095000e+01  2.592284e-07  2.285741e-08  3.590736e-08
211  2.100000e+01  2.110000e+01  2.105000e+01  2.632010e-07  2.354154e-08  3.836025e-08
212  2.110000e+01  2.120000e+01  2.115000e+01  2.890228e-07  2.491127e-08  4.103121e-08
213  2.120000e+01  2.130000e+01  2.125000e+01  2.702331e-07  2.387447e-08  4.310478e-08
214  2.130000e+01  2.140000e+01  2.135000e+01  2.895648e-07  2.483777e-08  4.568065e-08
215  2.140000e+01  2.150000e+01  2.145000e+01  3.229153e-07  2.860430e-08  4.962529e-08
216  2.150000e+01  2.160000e+01  2.155000e+01  3.097731e-07  2.577568e-08  4.526051e-08
217  2.160000e+01  2.170000e+01  2.165000e+01  2.601299e-07  2.477888e-08  4.392616e-08
218  2.170000e+01  2.180000e+01  2.175000e+01  2.602664e-07  2.356804e-08  4.160516e-08
219  2.180000e+01  2.190000e+01  2.185000e+01  2.539690e-07  2.286619e-08  3.942987e-08
220  2.190000e+01  2.200000e+01  2.195000e+01  2.347962e-07  2.108879e-08  4.056395e-08
221  2.200000e+01  2.210000e+01  2.205000e+01  2.561434e-07  2.238027e-08  3.800240e-08
222  2.210000e+01  2.220000e+01  2.215000e+01  2.817108e-07  2.410557e-08  4.866643e-08
223  2.220000e+01  2.230000e+01  2.225000e+01  2.666130e-07  2.289742e-08  4.400219e-08
224  2.230000e+01  2.240000e+01  2.235000e+01  2.837843e-07  2.324160e-08  4.422126e-08
225  2.240000e+01  2.250000e+01  2.245000e+01  2.253664e-07  1.955675e-08  3.720250e-08
226  2.250000e+01  2.260000e+01  2.255000e+01  2.393484e-07  2.181014e-08  4.624439e-08
227  2.260000e+01  2.270000e+01  2.265000e+01  1.980318e-07  1.904920e-08  3.582760e-08
228  2.270000e+01  2.280000e+01  2.275000e+01  2.276179e-07  2.043354e-08  3.961695e-08
229  2.280000e+01  2.290000e+01  2.285000e+01  2.016452e-07  2.018180e-08  3.937333e-08
230  2.290000e+01  2.300000e+01  2.295000e+01  2.274965e-07  2.061852e-08  4.327640e-08
231  2.300000e+01  2.310000e+01  2.305000e+01  2.077595e-07  1.931801e-08  4.262401e-08
232  2.310000e+01  2.320000e+01  2.315000e+01  2.604713e-07  2.183328e-08  5.550499e-08
233  2.320000e+01  2.330000e+01  2.325000e+01  2.392796e-07  2.182812e-08  5.013194e-08
234  2.330000e+01  2.340000e+01  2.335000e+01  1.877381e-07  1.896322e-08  4.400790e-08
235  2.340000e+01  2.350000e+01  2.345000e+01  1.446513e-07  1.502887e-08  3.699463e-08
236  2.350000e+01  2.360000e+01  2.355000e+01  2.141880e-07  1.973118e-08  4.953833e-08
237  2.360000e+01  2.370000e+01  2.365000e+01  2.044433e-07  1.914031e-08  5.165099e-08
238  2.370000e+01  2.380000e+01  2.375000e+01  1.847912e-07  1.778778e-08  5.148692e-08
239  2.380000e+01  2.390000e+01  2.385000e+01  1.797438e-07  1.828080e-08  4.885174e-08
240  2.390000e+01  2.400000e+01  2.395000e+01  1.693671e-07  1.697245e-08  5.432467e-08
241  2.400000e+01  2.410000e+01  2.405000e+01  1.666103e-07  1.677546e-08  4.388776e-08
242  2.410000e+01  2.420000e+01  2.415000e+01  1.771686e-07  1.770159e-08  4.747242e-08
243  2.420000e+01  2.430000e+01  2.425000e+01  2.010292e-07  1.863727e-08  5.261552e-08
244  2.430000e+01  2.440000e+01  2.435000e+01  1.857585e-07  1.859340e-08  5.009058e-08
245  2.440000e+01  2.450000e+01  2.445000e+01  1.338637e-07  1.547011e-08  3.765818e-08
246  2.450000e+01  2.460000e+01  2.455000e+01  1.593787e-07  1.675006e-08  4.703394e-08
247  2.460000e+01  2.470000e+01  2.465000e+01  1.527635e-07  1.594915e-08  4.203511e-08
248  2.470000e+01  2.480000e+01  2.475000e+01  1.441554e-07  1.517980e-08  4.247954e-08
249  2.480000e+01  2.490000e+01  2.485000e+01  1.770346e-07  1.830119e-08  4.330157e-08
250  2.490000e+01  2.500000e+01  2.495000e+01  1.537625e-07  1.555024e-08  4.331135e-08
251  2.500000e+01  2.510000e+01  2.505000e+01  1.304523e-07  1.399144e-08  3.818920e-08
252  2.510000e+01  2.520000e+01  2.515000e+01  1.523897e-07  1.594106e-08  4.199192e-08
253  2.520000e+01  2.530000e+01  2.525000e+01  1.604001e-07  1.754357e-08  4.228856e-08
254  2.530000e+01  2.540000e+01  2.535000e+01  1.891107e-07  1.796691e-08  5.216467e-08
255  2.540000e+01  2.550000e+01  2.545000e+01  1.691868e-07  1.754095e-08  4.628927e-08
256  2.550000e+01  2.560000e+01  2.555000e+01  1.463715e-07  1.614612e-08  3.819232e-08
257  2.560000e+01  2.570000e+01  2.565000e+01  1.693731e-07  1.751464e-08  4.570271e-08
258  2.570000e+01  2.580000e+01  2.575000e+01  1.569418e-07  1.680328e-08  4.240332e-08
259  2.580000e+01  2.590000e+01  2.585000e+01  1.183352e-07  1.360031e-08  3.762185e-08
260  2.590000e+01  2.600000e+01  2.595000e+01  1.477440e-07  1.481600e-08  4.360745e-08
261  2.600000e+01  2.610000e+01  2.605000e+01  1.292344e-07  1.406130e-08  3.465426e-08
262  2.610000e+01  2.620000e+01  2.615000e+01  1.341622e-07  1.533329e-08  4.006146e-08
263  2.620000e+01  2.630000e+01  2.625000e+01  1.525475e-07  1.577606e-08  4.377492e-08
264  2.630000e+01  2.640000e+01  2.635000e+01  1.242123e-07  1.425835e-08  3.542707e-08
265  2.640000e+01  2.650000e+01  2.645000e+01  1.178122e-07  1.303798e-08  3.489779e-08
266  2.650000e+01  2.660000e+01  2.655000e+01  1.368160e-07  1.577647e-08  4.038077e-08
267  2.660000e+01  2.670000e+01  2.665000e+01  1.023542e-07  1.264241e-08  3.077188e-08
268  2.670000e+01  2.680000e+01  2.675000e+01  1.022373e-07  1.205485e-08  2.890800e-08
269  2.680000e+01  2.690000e+01  2.685000e+01  1.246864e-07  1.477893e-08  3.753994e-08
270  2.690000e+01  2.700000e+01  2.695000e+01  1.021761e-07  1.296960e-08  3.352607e-08
271  2.700000e+01  2.710000e+01  2.705000e+01  7.570543e-08  1.040779e-08  2.415458e-08
272  2.710000e+01  2.720000e+01  2.715000e+01  1.054032e-07  1.230164e-08  3.437749e-08
273  2.720000e+01  2.730000e+01  2.725000e+01  1.534667e-07  1.614238e-08  4.952985e-08
274  2.730000e+01  2.740000e+01  2.735000e+01  1.288320e-07  1.557986e-08  3.575065e-08
275  2.740000e+01  2.750000e+01  2.745000e+01  1.055813e-07  1.324747e-08  3.648561e-08
276  2.750000e+01  2.760000e+01  2.755000e+01  1.052620e-07  1.304170e-08  3.574096e-08
277  2.760000e+01  2.770000e+01  2.765000e+01  1.035149e-07  1.295249e-08  3.442972e-08
278  2.770000e+01  2.780000e+01  2.775000e+01  6.238645e-08  9.129157e-09  1.940718e-08
279  2.780000e+01  2.790000e+01  2.785000e+01  8.362069e-08  1.147955e-08  2.420537e-08
280  2.790000e+01  2.800000e+01  2.795000e+01  8.103697e-08  1.080647e-08  2.938986e-08
281  2.800000e+01  2.810000e+01  2.805000e+01  8.513194e-08  1.070846e-08  2.774088e-08
282  2.810000e+01  2.820000e+01  2.815000e+01  8.064680e-08  1.018548e-08  2.445902e-08
283  2.820000e+01  2.830000e+01  2.825000e+01  9.318440e-08  1.170440e-08  3.568858e-08
284  2.830000e+01  2.840000e+01  2.835000e+01  6.709000e-08  9.226955e-09  2.320846e-08
285  2.840000e+01  2.850000e+01  2.845000e+01  9.298097e-08  1.103384e-08  3.145159e-08
286  2.850000e+01  2.860000e+01  2.855000e+01  6.908501e-08  9.845618e-09  2.411472e-08
287  2.860000e+01  2.870000e+01  2.865000e+01  9.969264e-08  1.324875e-08  3.657064e-08
288  2.870000e+01  2.880000e+01  2.875000e+01  7.806870e-08  1.021364e-08  2.955621e-08
289  2.880000e+01  2.890000e+01  2.885000e+01  7.937884e-08  1.081309e-08  2.906108e-08
290  2.890000e+01  2.900000e+01  2.895000e+01  6.525023e-08  9.549368e-09  1.913465e-08
291  2.900000e+01  2.910000e+01  2.905000e+01  9.526098e-08  1.213716e-08  3.170049e-08
292  2.910000e+01  2.920000e+01  2.915000e+01  7.225644e-08  1.031477e-08  2.305584e-08
293  2.920000e+01  2.930000e+01  2.925000e+01  8.638125e-08  1.139800e-08  3.238245e-08
294  2.930000e+01  2.940000e+01  2.935000e+01  7.142999e-08  9.526928e-09  2.445266e-08
295  2.940000e+01  2.950000e+01  2.945000e+01  7.587429e-08  1.039165e-08  2.860784e-08
296  2.950000e+01  2.960000e+01  2.955000e+01  7.281124e-08  1.105443e-08  2.861796e-08
297  2.960000e+01  2.970000e+01  2.965000e+01  8.678724e-08  1.065220e-08  3.425080e-08
298  2.970000e+01  2.980000e+01  2.975000e+01  6.024158e-08  9.076321e-09  2.072193e-08
299  2.980000e+01  2.990000e+01  2.985000e+01  7.114802e-08  1.035042e-08  2.163206e-08
300  2.990000e+01  3.000000e+01  2.995000e+01  6.482078e-08  9.217779e-09  2.408127e-08
301  3.000000e+01  3.010000e+01  3.005000e+01  7.934966e-08  1.121150e-08  3.440401e-08
302  3.010000e+01  3.020000e+01  3.015000e+01  5.678815e-08  8.719313e-09  2.009628e-08
303  3.020000e+01  3.030000e+01  3.025000e+01  6.918737e-08  9.920324e-09  2.178536e-08
304  3.030000e+01  3.040000e+01  3.035000e+01  4.983801e-08  8.266199e-09  1.935109e-08
305  3.040000e+01  3.050000e+01  3.045000e+01  7.456511e-08  1.080903e-08  2.562526e-08
306  3.050000e+01  3.060000e+01  3.055000e+01  5.799080e-08  8.554210e-09  2.064712e-08
307  3.060000e+01  3.070000e+01  3.065000e+01  6.017065e-08  8.958018e-09  2.611861e-08
308  3.070000e+01  3.080000e+01  3.075000e+01  6.120532e-08  8.641991e-09  2.234686e-08
309  3.080000e+01  3.090000e+01  3.085000e+01  6.829436e-08  9.269167e-09  2.911429e-08
310  3.090000e+01  3.100000e+01  3.095000e+01  5.787330e-08  8.935472e-09  2.406680e-08
311  3.100000e+01  3.110000e+01  3.105000e+01  6.373550e-08  9.260566e-09  2.428940e-08
312  3.110000e+01  3.120000e+01  3.115000e+01  4.870929e-08  8.420299e-09  1.777610e-08
313  3.120000e+01  3.130000e+01  3.125000e+01  6.088304e-08  8.531815e-09  2.454987e-08
314  3.130000e+01  3.140000e+01  3.135000e+01  3.650350e-08  6.856627e-09  1.538616e-08
315  3.140000e+01  3.150000e+01  3.145000e+01  4.033435e-08  6.493116e-09  1.659256e-08
316  3.150000e+01  3.160000e+01  3.155000e+01  5.493341e-08  8.084916e-09  2.253342e-08
317  3.160000e+01  3.170000e+01  3.165000e+01  6.086284e-08  9.867038e-09  2.392406e-08
318  3.170000e+01  3.180000e+01  3.175000e+01  6.727771e-08  9.542932e-09  2.112743e-08
319  3.180000e+01  3.190000e+01  3.185000e+01  6.679426e-08  9.900547e-09  2.105620e-08
320  3.190000e+01  3.200000e+01  3.195000e+01  4.722494e-08  7.488529e-09  1.756549e-08
321  3.200000e+01  3.210000e+01  3.205000e+01  6.338666e-08  9.212704e-09  2.109778e-08
322  3.210000e+01  3.220000e+01  3.215000e+01  4.834826e-08  8.390031e-09  1.724010e-08
323  3.220000e+01  3.230000e+01  3.225000e+01  5.469389e-08  8.113865e-09  2.110798e-08
324  3.230000e+01  3.240000e+01  3.235000e+01  4.503072e-08  7.699751e-09  1.697145e-08
325  3.240000e+01  3.250000e+01  3.245000e+01  5.252151e-08  8.177543e-09  1.836180e-08
326  3.250000e+01  3.260000e+01  3.255000e+01  4.636994e-08  7.091833e-09  1.576325e-08
327  3.260000e+01  3.270000e+01  3.265000e+01  4.945784e-08  8.169026e-09  2.111814e-08
328  3.270000e+01  3.280000e+01  3.275000e+01  6.592839e-08  1.000337e-08  2.349736e-08
329  3.280000e+01  3.290000e+01  3.285000e+01  4.474705e-08  7.205695e-09  1.835027e-08
330  3.290000e+01  3.300000e+01  3.295000e+01  3.695239e-08  6.556434e-09  1.581466e-08
331  3.300000e+01  3.310000e+01  3.305000e+01  4.059910e-08  7.086294e-09  1.918757e-08
332  3.310000e+01  3.320000e+01  3.315000e+01  4.934202e-08  8.357446e-09  1.935808e-08
333  3.320000e+01  3.330000e+01  3.325000e+01  3.891957e-08  6.918350e-09  1.808181e-08
334  3.330000e+01  3.340000e+01  3.335000e+01  4.657430e-08  7.754966e-09  1.881021e-08
335  3.340000e+01  3.350000e+01  3.345000e+01  5.124982e-08  9.525945e-09  1.824040e-08
336  3.350000e+01  3.360000e+01  3.355000e+01  5.041782e-08  8.260638e-09  1.918987e-08
337  3.360000e+01  3.370000e+01  3.365000e+01  2.774010e-08  5.614642e-09  9.866642e-09
338  3.370000e+01  3.380000e+01  3.375000e+01  2.978312e-08  5.899556e-09  1.543168e-08
339  3.380000e+01  3.390000e+01  3.385000e+01  3.584858e-08  6.475977e-09  1.174309e-08
340  3.390000e+01  3.400000e+01  3.395000e+01  4.234610e-08  6.765872e-09  1.601957e-08
341  3.400000e+01  3.410000e+01  3.405000e+01  2.655249e-08  5.364775e-09  8.064606e-09
342  3.410000e+01  3.420000e+01  3.415000e+01  3.407921e-08  6.807737e-09  1.398047e-08
343  3.420000e+01  3.430000e+01  3.425000e+01  3.785628e-08  7.025850e-09  1.455480e-08
344  3.430000e+01  3.440000e+01  3.435000e+01  4.453116e-08  8.718837e-09  1.307410e-08
345  3.440000e+01  3.450000e+01  3.445000e+01  3.507988e-08  6.140516e-09  1.148844e-08
346  3.450000e+01  3.460000e+01  3.455000e+01  3.934657e-08  7.343727e-09  1.471191e-08
347  3.460000e+01  3.470000e+01  3.465000e+01  5.050272e-08  8.639150e-09  1.639755e-08
348  3.470000e+01  3.480000e+01  3.475000e+01  5.076208e-08  8.633621e-09  1.626225e-08
349  3.480000e+01  3.490000e+01  3.485000e+01  2.990406e-08  5.269464e-09  1.119923e-08
350  3.490000e+01  3.500000e+01  3.495000e+01  4.183823e-08  7.860920e-09  1.252456e-08
351  3.500000e+01  3.510000e+01  3.505000e+01  2.499940e-08  4.979623e-09  9.095837e-09
352  3.510000e+01  3.520000e+01  3.515000e+01  2.824019e-08  5.707942e-09  1.056483e-08
353  3.520000e+01  3.530000e+01  3.525000e+01  2.824470e-08  5.988842e-09  9.468273e-09
354  3.530000e+01  3.540000e+01  3.535000e+01  4.839319e-08  7.347215e-09  1.563539e-08
355  3.540000e+01  3.550000e+01  3.545000e+01  3.072696e-08  6.761382e-09  1.074707e-08
356  3.550000e+01  3.560000e+01  3.555000e+01  2.724039e-08  5.958222e-09  8.963786e-09
357  3.560000e+01  3.570000e+01  3.565000e+01  2.323053e-08  5.223606e-09  8.492533e-09
358  3.570000e+01  3.580000e+01  3.575000e+01  3.059957e-08  6.505374e-09  1.240514e-08
359  3.580000e+01  3.590000e+01  3.585000e+01  2.832426e-08  5.758238e-09  1.163759e-08
360  3.590000e+01  3.600000e+01  3.595000e+01  2.316524e-08  4.645566e-09  7.674303e-09
361  3.600000e+01  3.610000e+01  3.605000e+01  4.016870e-08  8.145114e-09  1.523736e-08
362  3.610000e+01  3.620000e+01  3.615000e+01  2.632467e-08  5.429473e-09  8.624563e-09
363  3.620000e+01  3.630000e+01  3.625000e+01  2.968494e-08  5.770481e-09  9.454323e-09
364  3.630000e+01  3.640000e+01  3.635000e+01  2.826061e-08  6.091532e-09  1.094300e-08
365  3.640000e+01  3.650000e+01  3.645000e+01  2.345963e-08  5.468351e-09  7.766580e-09
366  3.650000e+01  3.660000e+01  3.655000e+01  3.463140e-08  7.301206e-09  1.027547e-08
367  3.660000e+01  3.670000e+01  3.665000e+01  2.567251e-08  5.328954e-09  9.420678e-09
368  3.670000e+01  3.680000e+01  3.675000e+01  2.470484e-08  5.140315e-09  8.201277e-09
369  3.680000e+01  3.690000e+01  3.685000e+01  2.519841e-08  5.109662e-09  1.069603e-08
370  3.690000e+01  3.700000e+01  3.695000e+01  1.372251e-08  3.651772e-09  5.677074e-09
371  3.700000e+01  3.710000e+01  3.705000e+01  2.129682e-08  4.822073e-09  7.270980e-09
372  3.710000e+01  3.720000e+01  3.715000e+01  3.690020e-08  7.301868e-09  1.243239e-08
373  3.720000e+01  3.730000e+01  3.725000e+01  2.262641e-08  5.352056e-09  7.958993e-09
374  3.730000e+01  3.740000e+01  3.735000e+01  2.380426e-08  5.512086e-09  9.071745e-09
375  3.740000e+01  3.750000e+01  3.745000e+01  2.074528e-08  4.687891e-09  7.187506e-09
376  3.750000e+01  3.760000e+01  3.755000e+01  1.687405e-08  4.624596e-09  6.555123e-09
377  3.760000e+01  3.770000e+01  3.765000e+01  1.789995e-08  3.846567e-09  6.579858e-09
378  3.770000e+01  3.780000e+01  3.775000e+01  2.545044e-08  6.662767e-09  9.568183e-09
379  3.780000e+01  3.790000e+01  3.785000e+01  3.290919e-08  6.268520e-09  9.847429e-09
380  3.790000e+01  3.800000e+01  3.795000e+01  3.003622e-08  6.800498e-09  1.282807e-08
381  3.800000e+01  3.810000e+01  3.805000e+01  1.778058e-08  4.135726e-09  5.800319e-09
382  3.810000e+01  3.820000e+01  3.815000e+01  1.681159e-08  4.066008e-09  7.302427e-09
383  3.820000e+01  3.830000e+01  3.825000e+01  2.163633e-08  4.951930e-09  8.353604e-09
384  3.830000e+01  3.840000e+01  3.835000e+01  2.315131e-08  4.353707e-09  7.933461e-09
385  3.840000e+01  3.850000e+01  3.845000e+01  2.629308e-08  5.773621e-09  9.491936e-09
386  3.850000e+01  3.860000e+01  3.855000e+01  1.293182e-08  3.221571e-09  5.166701e-09
387  3.860000e+01  3.870000e+01  3.865000e+01  1.224192e-08  3.059869e-09  4.942345e-09
388  3.870000e+01  3.880000e+01  3.875000e+01  1.851362e-08  5.793898e-09  1.160671e-08
389  3.880000e+01  3.890000e+01  3.885000e+01  1.722022e-08  4.184669e-09  5.864460e-09
390  3.890000e+01  3.900000e+01  3.895000e+01  1.344104e-08  3.243274e-09  4.932842e-09
391  3.900000e+01  3.910000e+01  3.905000e+01  1.379607e-08  3.530345e-09  5.842856e-09
392  3.910000e+01  3.920000e+01  3.915000e+01  2.024724e-08  4.548766e-09  7.260408e-09
393  3.920000e+01  3.930000e+01  3.925000e+01  1.587904e-08  4.261071e-09  8.024430e-09
394  3.930000e+01  3.940000e+01  3.935000e+01  1.381234e-08  3.582814e-09  5.222112e-09
395  3.940000e+01  3.950000e+01  3.945000e+01  1.305307e-08  3.848718e-09  6.351619e-09
396  3.950000e+01  3.960000e+01  3.955000e+01  7.111127e-09  2.037214e-09  2.789770e-09
397  3.960000e+01  3.970000e+01  3.965000e+01  1.239979e-08  3.209218e-09  4.795463e-09
398  3.970000e+01  3.980000e+01  3.975000e+01  1.032930e-08  2.625405e-09  4.604895e-09
399  3.980000e+01  3.990000e+01  3.985000e+01  1.077807e-08  2.959155e-09  4.904965e-09
400  3.990000e+01  4.000000e+01  3.995000e+01  1.579754e-08  4.025189e-09  7.023914e-09
401  4.000000e+01  4.010000e+01  4.005000e+01  1.444619e-08  3.504489e-09  5.564353e-09
402  4.010000e+01  4.020000e+01  4.015000e+01  1.146087e-08  2.694562e-09  5.105376e-09
403  4.020000e+01  4.030000e+01  4.025000e+01  1.072845e-08  2.757732e-09  4.995689e-09
404  4.030000e+01  4.040000e+01  4.035000e+01  1.161653e-08  3.045492e-09  5.010028e-09
405  4.040000e+01  4.050000e+01  4.045000e+01  1.829606e-08  4.191948e-09  6.637656e-09
406  4.050000e+01  4.060000e+01  4.055000e+01  9.240443e-09  2.756550e-09  4.291687e-09
407  4.060000e+01  4.070000e+01  4.065000e+01  1.724014e-08  4.291652e-09  6.531137e-09
408  4.070000e+01  4.080000e+01  4.075000e+01  9.712422e-09  2.297064e-09  4.038637e-09
409  4.080000e+01  4.090000e+01  4.085000e+01  1.807479e-08  4.268939e-09  9.110581e-09
410  4.090000e+01  4.100000e+01  4.095000e+01  1.237690e-08  3.815472e-09  5.075177e-09
411  4.100000e+01  4.110000e+01  4.105000e+01  1.069220e-08  3.297986e-09  4.732277e-09
412  4.110000e+01  4.120000e+01  4.115000e+01  8.371064e-09  2.856924e-09  3.958254e-09
413  4.120000e+01  4.130000e+01  4.125000e+01  1.856951e-08  4.167850e-09  8.579538e-09
414  4.130000e+01  4.140000e+01  4.135000e+01  5.355384e-09  1.976486e-09  2.611410e-09
415  4.140000e+01  4.150000e+01  4.145000e+01  5.730714e-09  2.114008e-09  3.253073e-09
416  4.150000e+01  4.160000e+01  4.155000e+01  6.419738e-09  1.892061e-09  3.218366e-09
417  4.160000e+01  4.170000e+01  4.165000e+01  8.204371e-09  2.556720e-09  3.687362e-09
418  4.170000e+01  4.180000e+01  4.175000e+01  6.053088e-09  2.325858e-09  3.017631e-09
419  4.180000e+01  4.190000e+01  4.185000e+01  1.209538e-08  3.424669e-09  5.660247e-09
420  4.190000e+01  4.200000e+01  4.195000e+01  9.630586e-09  2.944334e-09  4.915076e-09
421  4.200000e+01  4.210000e+01  4.205000e+01  8.673320e-09  2.569975e-09  3.438523e-09
422  4.210000e+01  4.220000e+01  4.215000e+01  1.057355e-08  3.270685e-09  5.325647e-09
423  4.220000e+01  4.230000e+01  4.225000e+01  6.429526e-09  1.888792e-09  3.124750e-09
424  4.230000e+01  4.240000e+01  4.235000e+01  1.111036e-08  2.900220e-09  5.349821e-09
425  4.240000e+01  4.250000e+01  4.245000e+01  9.997816e-09  3.022964e-09  4.375152e-09
426  4.250000e+01  4.260000e+01  4.255000e+01  6.414475e-09  2.011912e-09  3.020429e-09
427  4.260000e+01  4.270000e+01  4.265000e+01  8.980745e-09  3.165180e-09  4.921366e-09
428  4.270000e+01  4.280000e+01  4.275000e+01  1.157860e-08  3.281938e-09  4.945877e-09
429  4.280000e+01  4.290000e+01  4.285000e+01  1.377716e-08  3.476813e-09  6.480662e-09
430  4.290000e+01  4.300000e+01  4.295000e+01  5.847737e-09  1.633342e-09  2.749490e-09
431  4.300000e+01  4.310000e+01  4.305000e+01  4.969181e-09  1.325545e-09  2.540549e-09
432  4.310000e+01  4.320000e+01  4.315000e+01  6.688226e-09  2.058398e-09  3.220301e-09
433  4.320000e+01  4.330000e+01  4.325000e+01  7.992048e-09  2.344839e-09  3.298962e-09
434  4.330000e+01  4.340000e+01  4.335000e+01  8.089747e-09  2.291370e-09  3.605464e-09
435  4.340000e+01  4.350000e+01  4.345000e+01  5.721502e-09  2.050394e-09  3.359524e-09
436  4.350000e+01  4.360000e+01  4.355000e+01  6.116711e-09  1.990583e-09  2.878365e-09
437  4.360000e+01  4.370000e+01  4.365000e+01  9.114319e-09  2.589975e-09  5.296877e-09
438  4.370000e+01  4.380000e+01  4.375000e+01  1.039527e-08  2.995483e-09  5.213053e-09
439  4.380000e+01  4.390000e+01  4.385000e+01  6.501585e-09  2.231978e-09  3.040988e-09
440  4.390000e+01  4.400000e+01  4.395000e+01  8.864691e-09  2.528881e-09  4.721109e-09
441  4.400000e+01  4.410000e+01  4.405000e+01  6.267463e-09  2.058588e-09  3.196456e-09
442  4.410000e+01  4.420000e+01  4.415000e+01  5.761633e-09  1.989737e-09  3.154963e-09
443  4.420000e+01  4.430000e+01  4.425000e+01  6.126860e-09  1.796955e-09  3.463620e-09
444  4.430000e+01  4.440000e+01  4.435000e+01  6.578731e-09  2.265812e-09  2.873433e-09
445  4.440000e+01  4.450000e+01  4.445000e+01  4.977358e-09  1.419798e-09  3.287099e-09
446  4.450000e+01  4.460000e+01  4.455000e+01  7.652196e-09  2.577866e-09  3.574046e-09
447  4.460000e+01  4.470000e+01  4.465000e+01  7.235603e-09  2.211604e-09  3.743573e-09
448  4.470000e+01  4.480000e+01  4.475000e+01  8.620697e-09  2.650598e-09  3.886074e-09
449  4.480000e+01  4.490000e+01  4.485000e+01  6.450483e-09  1.988511e-09  3.295706e-09
450  4.490000e+01  4.500000e+01  4.495000e+01  7.954555e-09  2.445454e-09  4.233421e-09
451  4.500000e+01  4.510000e+01  4.505000e+01  8.091999e-09  2.471452e-09  4.414048e-09
452  4.510000e+01  4.520000e+01  4.515000e+01  2.616482e-09  1.336835e-09  1.615364e-09
453  4.520000e+01  4.530000e+01  4.525000e+01  2.890854e-09  1.192627e-09  2.270231e-09
454  4.530000e+01  4.540000e+01  4.535000e+01  1.090984e-08  3.114645e-09  5.636202e-09
455  4.540000e+01  4.550000e+01  4.545000e+01  6.341790e-09  1.834283e-09  2.723348e-09
456  4.550000e+01  4.560000e+01  4.555000e+01  4.395294e-09  1.996054e-09  2.836936e-09
457  4.560000e+01  4.570000e+01  4.565000e+01  7.491102e-09  2.703655e-09  4.160511e-09
458  4.570000e+01  4.580000e+01  4.575000e+01  5.637577e-09  2.063951e-09  2.936541e-09
459  4.580000e+01  4.590000e+01  4.585000e+01  1.502929e-08  4.222153e-09  7.487397e-09
460  4.590000e+01  4.600000e+01  4.595000e+01  5.893351e-09  2.172558e-09  2.867657e-09
461  4.600000e+01  4.610000e+01  4.605000e+01  4.341334e-09  1.661454e-09  2.851069e-09
462  4.610000e+01  4.620000e+01  4.615000e+01  5.058323e-09  1.848343e-09  2.762020e-09
463  4.620000e+01  4.630000e+01  4.625000e+01  9.720544e-10  5.998508e-10  1.356210e-09
464  4.630000e+01  4.640000e+01  4.635000e+01  3.761620e-09  1.559700e-09  1.815789e-09
465  4.640000e+01  4.650000e+01  4.645000e+01  7.035223e-09  2.465002e-09  3.457427e-09
466  4.650000e+01  4.660000e+01  4.655000e+01  4.870965e-09  1.894577e-09  2.927668e-09
467  4.660000e+01  4.670000e+01  4.665000e+01  4.596968e-09  1.805948e-09  2.597779e-09
468  4.670000e+01  4.680000e+01  4.675000e+01  3.038510e-09  1.044020e-09  1.658795e-09
469  4.680000e+01  4.690000e+01  4.685000e+01  7.914804e-09  3.026509e-09  4.223592e-09
470  4.690000e+01  4.700000e+01  4.695000e+01  8.084443e-09  2.611934e-09  4.297028e-09
471  4.700000e+01  4.710000e+01  4.705000e+01  9.773046e-09  3.453721e-09  5.014759e-09
472  4.710000e+01  4.720000e+01  4.715000e+01  4.373471e-09  1.626615e-09  2.403092e-09
473  4.720000e+01  4.730000e+01  4.725000e+01  1.453603e-08  3.995407e-09  6.407261e-09
474  4.730000e+01  4.740000e+01  4.735000e+01  9.213033e-09  3.451403e-09  5.505915e-09
475  4.740000e+01  4.750000e+01  4.745000e+01  7.688868e-09  2.655728e-09  4.209781e-09
476  4.750000e+01  4.760000e+01  4.755000e+01  2.868124e-09  1.365558e-09  1.747874e-09
477  4.760000e+01  4.770000e+01  4.765000e+01  5.853610e-09  2.426300e-09  3.317607e-09
478  4.770000e+01  4.780000e+01  4.775000e+01  2.596716e-09  1.178965e-09  1.629421e-09
479  4.780000e+01  4.790000e+01  4.785000e+01  5.047126e-09  1.941315e-09  3.093991e-09
480  4.790000e+01  4.800000e+01  4.795000e+01  4.790248e-09  1.740633e-09  2.372474e-09
481  4.800000e+01  4.810000e+01  4.805000e+01  6.291384e-09  2.302004e-09  3.243869e-09
482  4.810000e+01  4.820000e+01  4.815000e+01  6.040006e-09  2.604254e-09  3.972541e-09
483  4.820000e+01  4.830000e+01  4.825000e+01  4.554009e-09  2.062351e-09  2.838068e-09
484  4.830000e+01  4.840000e+01  4.835000e+01  5.247419e-09  2.018905e-09  3.104559e-09
485  4.840000e+01  4.850000e+01  4.845000e+01  7.888022e-09  3.024778e-09  4.228774e-09
486  4.850000e+01  4.860000e+01  4.855000e+01  5.011764e-09  2.662017e-09  3.646321e-09
487  4.860000e+01  4.870000e+01  4.865000e+01  9.217723e-10  9.284273e-10  1.071465e-09
488  4.870000e+01  4.880000e+01  4.875000e+01  4.009055e-09  1.589027e-09  2.222305e-09
489  4.880000e+01  4.890000e+01  4.885000e+01  4.729795e-09  1.878200e-09  2.318239e-09
490  4.890000e+01  4.900000e+01  4.895000e+01  6.929638e-09  3.123605e-09  4.017873e-09
491  4.900000e+01  4.910000e+01  4.905000e+01  2.354199e-09  9.235155e-10  1.503485e-09
492  4.910000e+01  4.920000e+01  4.915000e+01  3.836078e-09  1.505480e-09  2.113412e-09
493  4.920000e+01  4.930000e+01  4.925000e+01  2.626483e-09  1.166804e-09  1.628494e-09
494  4.930000e+01  4.940000e+01  4.935000e+01  3.243583e-09  1.467315e-09  2.560418e-09
495  4.940000e+01  4.950000e+01  4.945000e+01  3.985198e-09  1.462257e-09  2.196100e-09
496  4.950000e+01  4.960000e+01  4.955000e+01  5.252627e-09  2.116960e-09  2.765855e-09
497  4.960000e+01  4.970000e+01  4.965000e+01  3.113047e-09  1.409637e-09  2.189596e-09
498  4.970000e+01  4.980000e+01  4.975000e+01  3.663729e-09  1.698010e-09  2.705200e-09
499  4.980000e+01  4.990000e+01  4.985000e+01  1.033571e-08  3.191312e-09  5.612268e-09
500  4.990000e+01  5.000000e+01  4.995000e+01  8.386513e-09  3.006157e-09  4.627385e-09
501  5.000000e+01  5.010000e+01  5.005000e+01  8.096278e-09  2.647563e-09  4.229161e-09
502  5.010000e+01  5.020000e+01  5.015000e+01  5.829543e-09  2.628003e-09  3.798541e-09
503  5.020000e+01  5.030000e+01  5.025000e+01  9.737098e-09  3.102958e-09  4.893708e-09
504  5.030000e+01  5.040000e+01  5.035000e+01  2.321577e-09  1.663568e-09  1.963597e-09
505  5.040000e+01  5.050000e+01  5.045000e+01  3.338239e-09  1.952592e-09  2.510702e-09
506  5.050000e+01  5.060000e+01  5.055000e+01  3.097873e-09  1.805414e-09  2.134816e-09
507  5.060000e+01  5.070000e+01  5.065000e+01  1.417048e-09  9.091132e-10  1.240151e-09
508  5.070000e+01  5.080000e+01  5.075000e+01  9.683048e-10  9.758238e-10  1.132589e-09
509  5.080000e+01  5.090000e+01  5.085000e+01  3.174865e-09  1.854195e-09  2.414808e-09
510  5.090000e+01  5.100000e+01  5.095000e+01  2.175408e-09  1.283528e-09  1.647114e-09
511  5.100000e+01  5.110000e+01  5.105000e+01  7.550458e-09  3.446488e-09  4.423229e-09
512  5.110000e+01  5.120000e+01  5.115000e+01  3.407298e-09  1.842001e-09  2.305984e-09
513  5.120000e+01  5.130000e+01  5.125000e+01  5.022155e-09  1.926813e-09  3.525322e-09
514  5.130000e+01  5.140000e+01  5.135000e+01  5.006393e-09  2.524966e-09  3.787817e-09
515  5.140000e+01  5.150000e+01  5.145000e+01  7.424766e-09  2.867857e-09  4.219014e-09
516  5.150000e+01  5.160000e+01  5.155000e+01  9.891185e-10  9.963317e-10  1.090434e-09
517  5.160000e+01  5.170000e+01  5.165000e+01  1.521220e-09  1.087035e-09  1.615921e-09
518  5.170000e+01  5.180000e+01  5.175000e+01  3.456277e-09  1.835943e-09  2.550659e-09
519  5.180000e+01  5.190000e+01  5.185000e+01  4.811305e-09  2.039923e-09  2.894781e-09
520  5.190000e+01  5.200000e+01  5.195000e+01  2.318350e-09  1.355668e-09  1.792504e-09
521  5.200000e+01  5.210000e+01  5.205000e+01  2.721862e-09  1.243323e-09  1.621370e-09
522  5.210000e+01  5.220000e+01  5.215000e+01  4.193688e-09  2.118841e-09  2.829908e-09
523  5.220000e+01  5.230000e+01  5.225000e+01  3.837728e-09  2.023427e-09  2.579887e-09
524  5.230000e+01  5.240000e+01  5.235000e+01  0.000000e+00  0.000000e+00  0.000000e+00
525  5.240000e+01  5.250000e+01  5.245000e+01  3.388057e-09  1.570213e-09  2.197154e-09
526  5.250000e+01  5.260000e+01  5.255000e+01  3.506485e-09  2.064321e-09  2.562138e-09
527  5.260000e+01  5.270000e+01  5.265000e+01  9.223310e-10  6.605467e-10  7.766974e-10
528  5.270000e+01  5.280000e+01  5.275000e+01  5.551454e-09  2.115806e-09  4.397331e-09
529  5.280000e+01  5.290000e+01  5.285000e+01  1.265897e-08  3.431402e-09  6.355150e-09
530  5.290000e+01  5.300000e+01  5.295000e+01  4.475909e-09  2.335938e-09  3.264237e-09
531  5.300000e+01  5.310000e+01  5.305000e+01  1.374373e-08  4.187992e-09  6.774909e-09
532  5.310000e+01  5.320000e+01  5.315000e+01  1.700648e-09  8.935040e-10  1.323796e-09
533  5.320000e+01  5.330000e+01  5.325000e+01  3.378253e-09  1.740440e-09  2.491269e-09
534  5.330000e+01  5.340000e+01  5.335000e+01  2.575366e-09  1.524240e-09  1.846016e-09
535  5.340000e+01  5.350000e+01  5.345000e+01  5.460398e-09  3.176246e-09  4.508654e-09
536  5.350000e+01  5.360000e+01  5.355000e+01  1.045342e-09  7.603362e-10  9.712217e-10
537  5.360000e+01  5.370000e+01  5.365000e+01  9.095184e-09  3.409624e-09  5.123872e-09
538  5.370000e+01  5.380000e+01  5.375000e+01  2.643541e-09  1.350435e-09  2.136066e-09
539  5.380000e+01  5.390000e+01  5.385000e+01  8.975735e-09  3.428381e-09  5.522653e-09
540  5.390000e+01  5.400000e+01  5.395000e+01  8.403117e-09  3.962485e-09  5.391625e-09
541  5.400000e+01  5.410000e+01  5.405000e+01  4.678186e-09  2.113091e-09  2.822656e-09
542  5.410000e+01  5.420000e+01  5.415000e+01  2.317421e-09  1.444570e-09  1.744513e-09
543  5.420000e+01  5.430000e+01  5.425000e+01  4.429661e-09  2.271382e-09  2.994432e-09
544  5.430000e+01  5.440000e+01  5.435000e+01  4.450317e-09  2.015780e-09  2.753452e-09
545  5.440000e+01  5.450000e+01  5.445000e+01  6.505753e-10  6.552952e-10  7.529590e-10
546  5.450000e+01  5.460000e+01  5.455000e+01  7.041659e-09  2.261671e-09  3.499937e-09
547  5.460000e+01  5.470000e+01  5.465000e+01  0.000000e+00  0.000000e+00  0.000000e+00
548  5.470000e+01  5.480000e+01  5.475000e+01  3.215293e-09  1.324022e-09  1.915746e-09
549  5.480000e+01  5.490000e+01  5.485000e+01  4.262184e-09  2.180230e-09  3.116957e-09
550  5.490000e+01  5.500000e+01  5.495000e+01  6.828292e-09  2.946322e-09  4.107244e-09
551  5.500000e+01  5.510000e+01  5.505000e+01  4.643415e-09  1.772150e-09  2.440401e-09
552  5.510000e+01  5.520000e+01  5.515000e+01  9.298980e-10  5.693369e-10  6.825920e-10
553  5.520000e+01  5.530000e+01  5.525000e+01  0.000000e+00  0.000000e+00  0.000000e+00
554  5.530000e+01  5.540000e+01  5.535000e+01  3.199869e-09  1.861214e-09  2.713535e-09
555  5.540000e+01  5.550000e+01  5.545000e+01  5.007826e-10  5.043651e-10  5.864991e-10
556  5.550000e+01  5.560000e+01  5.555000e+01  6.634377e-09  2.532710e-09  4.069770e-09
557  5.560000e+01  5.570000e+01  5.565000e+01  2.252033e-09  2.269392e-09  2.677027e-09
558  5.570000e+01  5.580000e+01  5.575000e+01  3.025806e-09  1.567148e-09  2.094698e-09
559  5.580000e+01  5.590000e+01  5.585000e+01  1.106579e-09  7.946967e-10  9.336742e-10
560  5.590000e+01  5.600000e+01  5.595000e+01  1.380218e-09  9.830137e-10  1.290343e-09
561  5.600000e+01  5.610000e+01  5.605000e+01  3.570893e-09  1.470982e-09  2.872347e-09
562  5.610000e+01  5.620000e+01  5.615000e+01  2.642544e-09  1.332608e-09  1.808685e-09
563  5.620000e+01  5.630000e+01  5.625000e+01  2.090262e-09  1.217161e-09  2.087740e-09
564  5.630000e+01  5.640000e+01  5.635000e+01  2.773209e-09  1.259560e-09  1.749657e-09
565  5.640000e+01  5.650000e+01  5.645000e+01  1.591674e-09  1.046651e-09  1.278664e-09
566  5.650000e+01  5.660000e+01  5.655000e+01  2.586509e-09  1.841990e-09  2.436847e-09
567  5.660000e+01  5.670000e+01  5.665000e+01  1.951949e-09  1.391276e-09  1.779028e-09
568  5.670000e+01  5.680000e+01  5.675000e+01  1.214961e-09  1.225212e-09  1.638616e-09
569  5.680000e+01  5.690000e+01  5.685000e+01  7.021123e-09  4.087325e-09  5.170541e-09
570  5.690000e+01  5.700000e+01  5.695000e+01  1.044460e-09  7.442805e-10  1.030764e-09
571  5.700000e+01  5.710000e+01  5.705000e+01  4.376427e-09  2.274375e-09  3.626951e-09
572  5.710000e+01  5.720000e+01  5.715000e+01  6.058867e-09  2.733162e-09  3.939376e-09
573  5.720000e+01  5.730000e+01  5.725000e+01  5.986043e-09  3.022749e-09  4.732391e-09
574  5.730000e+01  5.740000e+01  5.735000e+01  2.082076e-09  1.214109e-09  1.782308e-09
575  5.740000e+01  5.750000e+01  5.745000e+01  0.000000e+00  0.000000e+00  0.000000e+00
576  5.750000e+01  5.760000e+01  5.755000e+01  3.799734e-09  2.009193e-09  2.848197e-09
577  5.760000e+01  5.770000e+01  5.765000e+01  2.627062e-10  2.648038e-10  5.417863e-10
578  5.770000e+01  5.780000e+01  5.775000e+01  1.534507e-09  1.092752e-09  1.442756e-09
579  5.780000e+01  5.790000e+01  5.785000e+01  0.000000e+00  0.000000e+00  0.000000e+00
580  5.790000e+01  5.800000e+01  5.795000e+01  9.724985e-10  9.797171e-10  1.125615e-09
581  5.800000e+01  5.810000e+01  5.805000e+01  1.073820e-08  4.422359e-09  7.628801e-09
582  5.810000e+01  5.820000e+01  5.815000e+01  1.100943e-09  1.108838e-09  1.278251e-09
583  5.820000e+01  5.830000e+01  5.825000e+01  1.274912e-08  8.913780e-09  1.243451e-08
584  5.830000e+01  5.840000e+01  5.835000e+01  0.000000e+00  0.000000e+00  0.000000e+00
585  5.840000e+01  5.850000e+01  5.845000e+01  1.298539e-09  9.266477e-10  1.274280e-09
586  5.850000e+01  5.860000e+01  5.855000e+01  4.549267e-10  2.652266e-10  3.726066e-10
587  5.860000e+01  5.870000e+01  5.865000e+01  1.454823e-09  1.038265e-09  1.818128e-09
588  5.870000e+01  5.880000e+01  5.875000e+01  2.118761e-09  1.252482e-09  1.686389e-09
589  5.880000e+01  5.890000e+01  5.885000e+01  9.802656e-10  9.872552e-10  1.156180e-09
590  5.890000e+01  5.900000e+01  5.895000e+01  4.571101e-09  3.256813e-09  4.146217e-09
591  5.900000e+01  5.910000e+01  5.905000e+01  6.941443e-09  2.945517e-09  4.446486e-09
592  5.910000e+01  5.920000e+01  5.915000e+01  2.662405e-09  1.341617e-09  2.058862e-09
593  5.920000e+01  5.930000e+01  5.925000e+01  4.251694e-10  4.280121e-10  6.747871e-10
594  5.930000e+01  5.940000e+01  5.935000e+01  4.952863e-09  2.494820e-09  3.745680e-09
595  5.940000e+01  5.950000e+01  5.945000e+01  1.061345e-09  1.068957e-09  1.233263e-09
596  5.950000e+01  5.960000e+01  5.955000e+01  1.510139e-09  1.521522e-09  1.959303e-09
597  5.960000e+01  5.970000e+01  5.965000e+01  7.729353e-10  7.785888e-10  8.915774e-10
598  5.970000e+01  5.980000e+01  5.975000e+01  4.601950e-09  3.277752e-09  4.307187e-09
599  5.980000e+01  5.990000e+01  5.985000e+01  4.564390e-09  3.253634e-09  4.484682e-09
600  5.990000e+01  6.000000e+01  5.995000e+01  0.000000e+00  0.000000e+00  0.000000e+00
601  6.000000e+01  6.010000e+01  6.005000e+01  3.529558e-09  2.052681e-09  2.934346e-09
602  6.010000e+01  6.020000e+01  6.015000e+01  7.179232e-10  5.115212e-10  6.620088e-10
603  6.020000e+01  6.030000e+01  6.025000e+01  4.681602e-09  2.725393e-09  3.868747e-09
604  6.030000e+01  6.040000e+01  6.035000e+01  0.000000e+00  0.000000e+00  0.000000e+00
605  6.040000e+01  6.050000e+01  6.045000e+01  0.000000e+00  0.000000e+00  0.000000e+00
606  6.050000e+01  6.060000e+01  6.055000e+01  2.701100e-10  2.721035e-10  3.763293e-10
607  6.060000e+01  6.070000e+01  6.065000e+01  0.000000e+00  0.000000e+00  0.000000e+00
608  6.070000e+01  6.080000e+01  6.075000e+01  0.000000e+00  0.000000e+00  0.000000e+00
609  6.080000e+01  6.090000e+01  6.085000e+01  7.616830e-10  7.691361e-10  1.540456e-09
610  6.090000e+01  6.100000e+01  6.095000e+01  1.773053e-09  1.786906e-09  2.069225e-09
611  6.100000e+01  6.110000e+01  6.105000e+01  2.419402e-09  1.726623e-09  2.205741e-09
612  6.110000e+01  6.120000e+01  6.115000e+01  2.637684e-09  1.880319e-09  2.403087e-09
613  6.120000e+01  6.130000e+01  6.125000e+01  1.586672e-09  1.598033e-09  1.847536e-09
614  6.130000e+01  6.140000e+01  6.135000e+01  3.326683e-09  1.935072e-09  2.720537e-09
615  6.140000e+01  6.150000e+01  6.145000e+01  1.430000e-09  1.440204e-09  1.674050e-09
616  6.150000e+01  6.160000e+01  6.155000e+01  4.058658e-09  2.361082e-09  2.984428e-09
617  6.160000e+01  6.170000e+01  6.165000e+01  8.704390e-10  8.763869e-10  9.868253e-10
618  6.170000e+01  6.180000e+01  6.175000e+01  0.000000e+00  0.000000e+00  0.000000e+00
619  6.180000e+01  6.190000e+01  6.185000e+01  6.137000e-09  3.570975e-09  5.200296e-09
620  6.190000e+01  6.200000e+01  6.195000e+01  1.555871e-09  1.567469e-09  1.804189e-09
621  6.200000e+01  6.210000e+01  6.205000e+01  1.401109e-09  1.169032e-09  1.393428e-09
622  6.210000e+01  6.220000e+01  6.215000e+01  8.246178e-10  8.310690e-10  9.583542e-10
623  6.220000e+01  6.230000e+01  6.225000e+01  2.346253e-09  1.397604e-09  2.336773e-09
624  6.230000e+01  6.240000e+01  6.235000e+01  5.129980e-10  3.653354e-10  4.802981e-10
625  6.240000e+01  6.250000e+01  6.245000e+01  0.000000e+00  0.000000e+00  0.000000e+00
626  6.250000e+01  6.260000e+01  6.255000e+01  2.637838e-09  2.656897e-09  3.052161e-09
627  6.260000e+01  6.270000e+01  6.265000e+01  5.080391e-10  5.114095e-10  7.974197e-10
628  6.270000e+01  6.280000e+01  6.275000e+01  1.615933e-09  1.151499e-09  1.478785e-09
629  6.280000e+01  6.290000e+01  6.285000e+01  6.188549e-10  6.232763e-10  7.289829e-10
630  6.290000e+01  6.300000e+01  6.295000e+01  2.315752e-09  1.346856e-09  1.874204e-09
631  6.300000e+01  6.310000e+01  6.305000e+01  5.716211e-10  5.757293e-10  7.901658e-10
632  6.310000e+01  6.320000e+01  6.315000e+01  5.154025e-10  3.032757e-10  6.080209e-10
633  6.320000e+01  6.330000e+01  6.325000e+01  9.572135e-10  5.568499e-10  8.125025e-10
634  6.330000e+01  6.340000e+01  6.335000e+01  0.000000e+00  0.000000e+00  0.000000e+00
635  6.340000e+01  6.350000e+01  6.345000e+01  1.611498e-09  1.148645e-09  1.476262e-09
636  6.350000e+01  6.360000e+01  6.355000e+01  0.000000e+00  0.000000e+00  0.000000e+00
637  6.360000e+01  6.370000e+01  6.365000e+01  1.290752e-09  1.299952e-09  1.523472e-09
638  6.370000e+01  6.380000e+01  6.375000e+01  4.722608e-09  3.364814e-09  4.280568e-09
639  6.380000e+01  6.390000e+01  6.385000e+01  0.000000e+00  0.000000e+00  0.000000e+00
640  6.390000e+01  6.400000e+01  6.395000e+01  6.231370e-10  6.276383e-10  7.221507e-10
641  6.400000e+01  6.410000e+01  6.405000e+01  0.000000e+00  0.000000e+00  0.000000e+00
642  6.410000e+01  6.420000e+01  6.415000e+01  0.000000e+00  0.000000e+00  0.000000e+00
643  6.420000e+01  6.430000e+01  6.425000e+01  0.000000e+00  0.000000e+00  0.000000e+00
644  6.430000e+01  6.440000e+01  6.435000e+01  0.000000e+00  0.000000e+00  0.000000e+00
645  6.440000e+01  6.450000e+01  6.445000e+01  0.000000e+00  0.000000e+00  0.000000e+00
646  6.450000e+01  6.460000e+01  6.455000e+01  1.946064e-09  1.960112e-09  2.248568e-09
647  6.460000e+01  6.470000e+01  6.465000e+01  0.000000e+00  0.000000e+00  0.000000e+00
648  6.470000e+01  6.480000e+01  6.475000e+01  0.000000e+00  0.000000e+00  0.000000e+00
649  6.480000e+01  6.490000e+01  6.485000e+01  1.492948e-09  1.504196e-09  1.932747e-09
650  6.490000e+01  6.500000e+01  6.495000e+01  0.000000e+00  0.000000e+00  0.000000e+00
651  6.500000e+01  6.510000e+01  6.505000e+01  2.987863e-09  1.764201e-09  2.682397e-09
652  6.510000e+01  6.520000e+01  6.515000e+01  2.666545e-09  1.901825e-09  2.983133e-09
653  6.520000e+01  6.530000e+01  6.525000e+01  0.000000e+00  0.000000e+00  0.000000e+00
654  6.530000e+01  6.540000e+01  6.535000e+01  0.000000e+00  0.000000e+00  0.000000e+00
655  6.540000e+01  6.550000e+01  6.545000e+01  0.000000e+00  0.000000e+00  0.000000e+00
656  6.550000e+01  6.560000e+01  6.555000e+01  5.409580e-09  3.151950e-09  4.482488e-09
657  6.560000e+01  6.570000e+01  6.565000e+01  0.000000e+00  0.000000e+00  0.000000e+00
658  6.570000e+01  6.580000e+01  6.575000e+01  0.000000e+00  0.000000e+00  0.000000e+00
659  6.580000e+01  6.590000e+01  6.585000e+01  0.000000e+00  0.000000e+00  0.000000e+00
660  6.590000e+01  6.600000e+01  6.595000e+01  0.000000e+00  0.000000e+00  0.000000e+00
661  6.600000e+01  6.610000e+01  6.605000e+01  0.000000e+00  0.000000e+00  0.000000e+00
662  6.610000e+01  6.620000e+01  6.615000e+01  1.171396e-09  8.348927e-10  1.066700e-09
663  6.620000e+01  6.630000e+01  6.625000e+01  0.000000e+00  0.000000e+00  0.000000e+00
664  6.630000e+01  6.640000e+01  6.635000e+01  0.000000e+00  0.000000e+00  0.000000e+00
665  6.640000e+01  6.650000e+01  6.645000e+01  0.000000e+00  0.000000e+00  0.000000e+00
666  6.650000e+01  6.660000e+01  6.655000e+01  5.944047e-10  5.988089e-10  6.887625e-10
667  6.660000e+01  6.670000e+01  6.665000e+01  0.000000e+00  0.000000e+00  0.000000e+00
668  6.670000e+01  6.680000e+01  6.675000e+01  0.000000e+00  0.000000e+00  0.000000e+00
669  6.680000e+01  6.690000e+01  6.685000e+01  0.000000e+00  0.000000e+00  0.000000e+00
670  6.690000e+01  6.700000e+01  6.695000e+01  0.000000e+00  0.000000e+00  0.000000e+00
671  6.700000e+01  6.710000e+01  6.705000e+01  0.000000e+00  0.000000e+00  0.000000e+00
672  6.710000e+01  6.720000e+01  6.715000e+01  1.968609e-09  1.982689e-09  2.312148e-09
673  6.720000e+01  6.730000e+01  6.725000e+01  0.000000e+00  0.000000e+00  0.000000e+00
674  6.730000e+01  6.740000e+01  6.735000e+01  0.000000e+00  0.000000e+00  0.000000e+00
675  6.740000e+01  6.750000e+01  6.745000e+01  8.434721e-10  8.496180e-10  9.728024e-10
676  6.750000e+01  6.760000e+01  6.755000e+01  0.000000e+00  0.000000e+00  0.000000e+00
677  6.760000e+01  6.770000e+01  6.765000e+01  0.000000e+00  0.000000e+00  0.000000e+00
678  6.770000e+01  6.780000e+01  6.775000e+01  0.000000e+00  0.000000e+00  0.000000e+00
679  6.780000e+01  6.790000e+01  6.785000e+01  0.000000e+00  0.000000e+00  0.000000e+00
680  6.790000e+01  6.800000e+01  6.795000e+01  0.000000e+00  0.000000e+00  0.000000e+00
681  6.800000e+01  6.810000e+01  6.805000e+01  1.550461e-09  1.562543e-09  1.804828e-09
682  6.810000e+01  6.820000e+01  6.815000e+01  0.000000e+00  0.000000e+00  0.000000e+00
683  6.820000e+01  6.830000e+01  6.825000e+01  0.000000e+00  0.000000e+00  0.000000e+00
684  6.830000e+01  6.840000e+01  6.835000e+01  0.000000e+00  0.000000e+00  0.000000e+00
685  6.840000e+01  6.850000e+01  6.845000e+01  4.436335e-09  3.167932e-09  4.057589e-09
686  6.850000e+01  6.860000e+01  6.855000e+01  2.117337e-09  1.508316e-09  1.948755e-09
687  6.860000e+01  6.870000e+01  6.865000e+01  2.449114e-09  1.808140e-09  2.220532e-09
688  6.870000e+01  6.880000e+01  6.875000e+01  1.310780e-09  1.320190e-09  1.526170e-09
689  6.880000e+01  6.890000e+01  6.885000e+01  2.454883e-09  2.472523e-09  2.863888e-09
690  6.890000e+01  6.900000e+01  6.895000e+01  0.000000e+00  0.000000e+00  0.000000e+00
691  6.900000e+01  6.910000e+01  6.905000e+01  0.000000e+00  0.000000e+00  0.000000e+00
692  6.910000e+01  6.920000e+01  6.915000e+01  1.726862e-09  1.230979e-09  1.912420e-09
693  6.920000e+01  6.930000e+01  6.925000e+01  0.000000e+00  0.000000e+00  0.000000e+00
694  6.930000e+01  6.940000e+01  6.935000e+01  0.000000e+00  0.000000e+00  0.000000e+00
695  6.940000e+01  6.950000e+01  6.945000e+01  0.000000e+00  0.000000e+00  0.000000e+00
696  6.950000e+01  6.960000e+01  6.955000e+01  0.000000e+00  0.000000e+00  0.000000e+00
697  6.960000e+01  6.970000e+01  6.965000e+01  2.023258e-09  2.038567e-09  2.654744e-09
698  6.970000e+01  6.980000e+01  6.975000e+01  2.691185e-09  2.712790e-09  3.136657e-09
699  6.980000e+01  6.990000e+01  6.985000e+01  0.000000e+00  0.000000e+00  0.000000e+00
700  6.990000e+01  7.000000e+01  6.995000e+01  0.000000e+00  0.000000e+00  0.000000e+00
701  7.000000e+01  7.010000e+01  7.005000e+01  0.000000e+00  0.000000e+00  0.000000e+00
702  7.010000e+01  7.020000e+01  7.015000e+01  0.000000e+00  0.000000e+00  0.000000e+00
703  7.020000e+01  7.030000e+01  7.025000e+01  0.000000e+00  0.000000e+00  0.000000e+00
704  7.030000e+01  7.040000e+01  7.035000e+01  0.000000e+00  0.000000e+00  0.000000e+00
705  7.040000e+01  7.050000e+01  7.045000e+01  2.757068e-09  2.778970e-09  3.205638e-09
706  7.050000e+01  7.060000e+01  7.055000e+01  0.000000e+00  0.000000e+00  0.000000e+00
707  7.060000e+01  7.070000e+01  7.065000e+01  0.000000e+00  0.000000e+00  0.000000e+00
708  7.070000e+01  7.080000e+01  7.075000e+01  0.000000e+00  0.000000e+00  0.000000e+00
709  7.080000e+01  7.090000e+01  7.085000e+01  0.000000e+00  0.000000e+00  0.000000e+00
710  7.090000e+01  7.100000e+01  7.095000e+01  0.000000e+00  0.000000e+00  0.000000e+00
711  7.100000e+01  7.110000e+01  7.105000e+01  0.000000e+00  0.000000e+00  0.000000e+00
712  7.110000e+01  7.120000e+01  7.115000e+01  0.000000e+00  0.000000e+00  0.000000e+00
713  7.120000e+01  7.130000e+01  7.125000e+01  0.000000e+00  0.000000e+00  0.000000e+00
714  7.130000e+01  7.140000e+01  7.135000e+01  0.000000e+00  0.000000e+00  0.000000e+00
715  7.140000e+01  7.150000e+01  7.145000e+01  0.000000e+00  0.000000e+00  0.000000e+00
716  7.150000e+01  7.160000e+01  7.155000e+01  0.000000e+00  0.000000e+00  0.000000e+00
717  7.160000e+01  7.170000e+01  7.165000e+01  0.000000e+00  0.000000e+00  0.000000e+00
718  7.170000e+01  7.180000e+01  7.175000e+01  1.225214e-09  1.234048e-09  1.417921e-09
719  7.180000e+01  7.190000e+01  7.185000e+01  0.000000e+00  0.000000e+00  0.000000e+00
720  7.190000e+01  7.200000e+01  7.195000e+01  0.000000e+00  0.000000e+00  0.000000e+00
721  7.200000e+01  7.210000e+01  7.205000e+01  0.000000e+00  0.000000e+00  0.000000e+00
722  7.210000e+01  7.220000e+01  7.215000e+01  0.000000e+00  0.000000e+00  0.000000e+00
723  7.220000e+01  7.230000e+01  7.225000e+01  0.000000e+00  0.000000e+00  0.000000e+00
724  7.230000e+01  7.240000e+01  7.235000e+01  0.000000e+00  0.000000e+00  0.000000e+00
725  7.240000e+01  7.250000e+01  7.245000e+01  0.000000e+00  0.000000e+00  0.000000e+00
726  7.250000e+01  7.260000e+01  7.255000e+01  0.000000e+00  0.000000e+00  0.000000e+00
727  7.260000e+01  7.270000e+01  7.265000e+01  0.000000e+00  0.000000e+00  0.000000e+00
728  7.270000e+01  7.280000e+01  7.275000e+01  0.000000e+00  0.000000e+00  0.000000e+00
729  7.280000e+01  7.290000e+01  7.285000e+01  0.000000e+00  0.000000e+00  0.000000e+00
730  7.290000e+01  7.300000e+01  7.295000e+01  0.000000e+00  0.000000e+00  0.000000e+00
731  7.300000e+01  7.310000e+01  7.305000e+01  0.000000e+00  0.000000e+00  0.000000e+00
732  7.310000e+01  7.320000e+01  7.315000e+01  0.000000e+00  0.000000e+00  0.000000e+00
733  7.320000e+01  7.330000e+01  7.325000e+01  0.000000e+00  0.000000e+00  0.000000e+00
734  7.330000e+01  7.340000e+01  7.335000e+01  0.000000e+00  0.000000e+00  0.000000e+00
735  7.340000e+01  7.350000e+01  7.345000e+01  0.000000e+00  0.000000e+00  0.000000e+00
736  7.350000e+01  7.360000e+01  7.355000e+01  0.000000e+00  0.000000e+00  0.000000e+00
737  7.360000e+01  7.370000e+01  7.365000e+01  0.000000e+00  0.000000e+00  0.000000e+00
738  7.370000e+01  7.380000e+01  7.375000e+01  0.000000e+00  0.000000e+00  0.000000e+00
739  7.380000e+01  7.390000e+01  7.385000e+01  0.000000e+00  0.000000e+00  0.000000e+00
740  7.390000e+01  7.400000e+01  7.395000e+01  0.000000e+00  0.000000e+00  0.000000e+00
741  7.400000e+01  7.410000e+01  7.405000e+01  0.000000e+00  0.000000e+00  0.000000e+00
742  7.410000e+01  7.420000e+01  7.415000e+01  0.000000e+00  0.000000e+00  0.000000e+00
743  7.420000e+01  7.430000e+01  7.425000e+01  5.942687e-10  5.989581e-10  7.969774e-10
744  7.430000e+01  7.440000e+01  7.435000e+01  0.000000e+00  0.000000e+00  0.000000e+00
745  7.440000e+01  7.450000e+01  7.445000e+01  0.000000e+00  0.000000e+00  0.000000e+00
746  7.450000e+01  7.460000e+01  7.455000e+01  0.000000e+00  0.000000e+00  0.000000e+00
747  7.460000e+01  7.470000e+01  7.465000e+01  0.000000e+00  0.000000e+00  0.000000e+00
748  7.470000e+01  7.480000e+01  7.475000e+01  0.000000e+00  0.000000e+00  0.000000e+00
749  7.480000e+01  7.490000e+01  7.485000e+01  0.000000e+00  0.000000e+00  0.000000e+00
750  7.490000e+01  7.500000e+01  7.495000e+01  0.000000e+00  0.000000e+00  0.000000e+00
751  7.500000e+01  7.510000e+01  7.505000e+01  0.000000e+00  0.000000e+00  0.000000e+00
752  7.510000e+01  7.520000e+01  7.515000e+01  0.000000e+00  0.000000e+00  0.000000e+00
753  7.520000e+01  7.530000e+01  7.525000e+01  0.000000e+00  0.000000e+00  0.000000e+00
754  7.530000e+01  7.540000e+01  7.535000e+01  0.000000e+00  0.000000e+00  0.000000e+00
755  7.540000e+01  7.550000e+01  7.545000e+01  0.000000e+00  0.000000e+00  0.000000e+00
756  7.550000e+01  7.560000e+01  7.555000e+01  0.000000e+00  0.000000e+00  0.000000e+00
757  7.560000e+01  7.570000e+01  7.565000e+01  0.000000e+00  0.000000e+00  0.000000e+00
758  7.570000e+01  7.580000e+01  7.575000e+01  0.000000e+00  0.000000e+00  0.000000e+00
759  7.580000e+01  7.590000e+01  7.585000e+01  0.000000e+00  0.000000e+00  0.000000e+00
760  7.590000e+01  7.600000e+01  7.595000e+01  0.000000e+00  0.000000e+00  0.000000e+00
761  7.600000e+01  7.610000e+01  7.605000e+01  0.000000e+00  0.000000e+00  0.000000e+00
762  7.610000e+01  7.620000e+01  7.615000e+01  0.000000e+00  0.000000e+00  0.000000e+00
763  7.620000e+01  7.630000e+01  7.625000e+01  0.000000e+00  0.000000e+00  0.000000e+00
764  7.630000e+01  7.640000e+01  7.635000e+01  0.000000e+00  0.000000e+00  0.000000e+00
765  7.640000e+01  7.650000e+01  7.645000e+01  0.000000e+00  0.000000e+00  0.000000e+00
766  7.650000e+01  7.660000e+01  7.655000e+01  0.000000e+00  0.000000e+00  0.000000e+00
767  7.660000e+01  7.670000e+01  7.665000e+01  0.000000e+00  0.000000e+00  0.000000e+00
768  7.670000e+01  7.680000e+01  7.675000e+01  0.000000e+00  0.000000e+00  0.000000e+00
769  7.680000e+01  7.690000e+01  7.685000e+01  0.000000e+00  0.000000e+00  0.000000e+00
770  7.690000e+01  7.700000e+01  7.695000e+01  0.000000e+00  0.000000e+00  0.000000e+00
771  7.700000e+01  7.710000e+01  7.705000e+01  0.000000e+00  0.000000e+00  0.000000e+00
772  7.710000e+01  7.720000e+01  7.715000e+01  3.921962e-09  3.951196e-09  4.547908e-09
773  7.720000e+01  7.730000e+01  7.725000e+01  0.000000e+00  0.000000e+00  0.000000e+00
774  7.730000e+01  7.740000e+01  7.735000e+01  0.000000e+00  0.000000e+00  0.000000e+00
775  7.740000e+01  7.750000e+01  7.745000e+01  0.000000e+00  0.000000e+00  0.000000e+00
776  7.750000e+01  7.760000e+01  7.755000e+01  0.000000e+00  0.000000e+00  0.000000e+00
777  7.760000e+01  7.770000e+01  7.765000e+01  0.000000e+00  0.000000e+00  0.000000e+00
778  7.770000e+01  7.780000e+01  7.775000e+01  0.000000e+00  0.000000e+00  0.000000e+00
779  7.780000e+01  7.790000e+01  7.785000e+01  0.000000e+00  0.000000e+00  0.000000e+00
780  7.790000e+01  7.800000e+01  7.795000e+01  0.000000e+00  0.000000e+00  0.000000e+00
781  7.800000e+01  7.810000e+01  7.805000e+01  0.000000e+00  0.000000e+00  0.000000e+00
782  7.810000e+01  7.820000e+01  7.815000e+01  0.000000e+00  0.000000e+00  0.000000e+00
783  7.820000e+01  7.830000e+01  7.825000e+01  0.000000e+00  0.000000e+00  0.000000e+00
784  7.830000e+01  7.840000e+01  7.835000e+01  0.000000e+00  0.000000e+00  0.000000e+00
785  7.840000e+01  7.850000e+01  7.845000e+01  0.000000e+00  0.000000e+00  0.000000e+00
786  7.850000e+01  7.860000e+01  7.855000e+01  0.000000e+00  0.000000e+00  0.000000e+00
787  7.860000e+01  7.870000e+01  7.865000e+01  0.000000e+00  0.000000e+00  0.000000e+00
788  7.870000e+01  7.880000e+01  7.875000e+01  0.000000e+00  0.000000e+00  0.000000e+00
789  7.880000e+01  7.890000e+01  7.885000e+01  0.000000e+00  0.000000e+00  0.000000e+00
790  7.890000e+01  7.900000e+01  7.895000e+01  0.000000e+00  0.000000e+00  0.000000e+00
791  7.900000e+01  7.910000e+01  7.905000e+01  0.000000e+00  0.000000e+00  0.000000e+00
792  7.910000e+01  7.920000e+01  7.915000e+01  0.000000e+00  0.000000e+00  0.000000e+00
793  7.920000e+01  7.930000e+01  7.925000e+01  0.000000e+00  0.000000e+00  0.000000e+00
794  7.930000e+01  7.940000e+01  7.935000e+01  0.000000e+00  0.000000e+00  0.000000e+00
795  7.940000e+01  7.950000e+01  7.945000e+01  0.000000e+00  0.000000e+00  0.000000e+00
796  7.950000e+01  7.960000e+01  7.955000e+01  0.000000e+00  0.000000e+00  0.000000e+00
797  7.960000e+01  7.970000e+01  7.965000e+01  0.000000e+00  0.000000e+00  0.000000e+00
798  7.970000e+01  7.980000e+01  7.975000e+01  0.000000e+00  0.000000e+00  0.000000e+00
799  7.980000e+01  7.990000e+01  7.985000e+01  0.000000e+00  0.000000e+00  0.000000e+00
800  7.990000e+01  8.000000e+01  7.995000e+01  0.000000e+00  0.000000e+00  0.000000e+00
801  8.000000e+01  8.010000e+01  8.005000e+01  0.000000e+00  0.000000e+00  0.000000e+00
802  8.010000e+01  8.020000e+01  8.015000e+01  0.000000e+00  0.000000e+00  0.000000e+00
803  8.020000e+01  8.030000e+01  8.025000e+01  0.000000e+00  0.000000e+00  0.000000e+00
804  8.030000e+01  8.040000e+01  8.035000e+01  0.000000e+00  0.000000e+00  0.000000e+00
805  8.040000e+01  8.050000e+01  8.045000e+01  0.000000e+00  0.000000e+00  0.000000e+00
806  8.050000e+01  8.060000e+01  8.055000e+01  0.000000e+00  0.000000e+00  0.000000e+00
807  8.060000e+01  8.070000e+01  8.065000e+01  0.000000e+00  0.000000e+00  0.000000e+00
808  8.070000e+01  8.080000e+01  8.075000e+01  0.000000e+00  0.000000e+00  0.000000e+00
809  8.080000e+01  8.090000e+01  8.085000e+01  0.000000e+00  0.000000e+00  0.000000e+00
810  8.090000e+01  8.100000e+01  8.095000e+01  0.000000e+00  0.000000e+00  0.000000e+00
811  8.100000e+01  8.110000e+01  8.105000e+01  0.000000e+00  0.000000e+00  0.000000e+00
812  8.110000e+01  8.120000e+01  8.115000e+01  0.000000e+00  0.000000e+00  0.000000e+00
813  8.120000e+01  8.130000e+01  8.125000e+01  0.000000e+00  0.000000e+00  0.000000e+00
814  8.130000e+01  8.140000e+01  8.135000e+01  0.000000e+00  0.000000e+00  0.000000e+00
815  8.140000e+01  8.150000e+01  8.145000e+01  0.000000e+00  0.000000e+00  0.000000e+00
816  8.150000e+01  8.160000e+01  8.155000e+01  0.000000e+00  0.000000e+00  0.000000e+00
817  8.160000e+01  8.170000e+01  8.165000e+01  0.000000e+00  0.000000e+00  0.000000e+00
818  8.170000e+01  8.180000e+01  8.175000e+01  0.000000e+00  0.000000e+00  0.000000e+00
819  8.180000e+01  8.190000e+01  8.185000e+01  0.000000e+00  0.000000e+00  0.000000e+00
820  8.190000e+01  8.200000e+01  8.195000e+01  0.000000e+00  0.000000e+00  0.000000e+00
821  8.200000e+01  8.210000e+01  8.205000e+01  0.000000e+00  0.000000e+00  0.000000e+00
822  8.210000e+01  8.220000e+01  8.215000e+01  0.000000e+00  0.000000e+00  0.000000e+00
823  8.220000e+01  8.230000e+01  8.225000e+01  0.000000e+00  0.000000e+00  0.000000e+00
824  8.230000e+01  8.240000e+01  8.235000e+01  0.000000e+00  0.000000e+00  0.000000e+00
825  8.240000e+01  8.250000e+01  8.245000e+01  0.000000e+00  0.000000e+00  0.000000e+00
826  8.250000e+01  8.260000e+01  8.255000e+01  0.000000e+00  0.000000e+00  0.000000e+00
827  8.260000e+01  8.270000e+01  8.265000e+01  0.000000e+00  0.000000e+00  0.000000e+00
828  8.270000e+01  8.280000e+01  8.275000e+01  0.000000e+00  0.000000e+00  0.000000e+00
829  8.280000e+01  8.290000e+01  8.285000e+01  0.000000e+00  0.000000e+00  0.000000e+00
830  8.290000e+01  8.300000e+01  8.295000e+01  0.000000e+00  0.000000e+00  0.000000e+00
831  8.300000e+01  8.310000e+01  8.305000e+01  0.000000e+00  0.000000e+00  0.000000e+00
832  8.310000e+01  8.320000e+01  8.315000e+01  0.000000e+00  0.000000e+00  0.000000e+00
833  8.320000e+01  8.330000e+01  8.325000e+01  0.000000e+00  0.000000e+00  0.000000e+00
834  8.330000e+01  8.340000e+01  8.335000e+01  0.000000e+00  0.000000e+00  0.000000e+00
835  8.340000e+01  8.350000e+01  8.345000e+01  0.000000e+00  0.000000e+00  0.000000e+00
836  8.350000e+01  8.360000e+01  8.355000e+01  0.000000e+00  0.000000e+00  0.000000e+00
837  8.360000e+01  8.370000e+01  8.365000e+01  0.000000e+00  0.000000e+00  0.000000e+00
838  8.370000e+01  8.380000e+01  8.375000e+01  0.000000e+00  0.000000e+00  0.000000e+00
839  8.380000e+01  8.390000e+01  8.385000e+01  0.000000e+00  0.000000e+00  0.000000e+00
840  8.390000e+01  8.400000e+01  8.395000e+01  0.000000e+00  0.000000e+00  0.000000e+00
841  8.400000e+01  8.410000e+01  8.405000e+01  0.000000e+00  0.000000e+00  0.000000e+00
842  8.410000e+01  8.420000e+01  8.415000e+01  0.000000e+00  0.000000e+00  0.000000e+00
843  8.420000e+01  8.430000e+01  8.425000e+01  0.000000e+00  0.000000e+00  0.000000e+00
844  8.430000e+01  8.440000e+01  8.435000e+01  0.000000e+00  0.000000e+00  0.000000e+00
845  8.440000e+01  8.450000e+01  8.445000e+01  0.000000e+00  0.000000e+00  0.000000e+00
846  8.450000e+01  8.460000e+01  8.455000e+01  0.000000e+00  0.000000e+00  0.000000e+00
847  8.460000e+01  8.470000e+01  8.465000e+01  0.000000e+00  0.000000e+00  0.000000e+00
848  8.470000e+01  8.480000e+01  8.475000e+01  0.000000e+00  0.000000e+00  0.000000e+00
849  8.480000e+01  8.490000e+01  8.485000e+01  0.000000e+00  0.000000e+00  0.000000e+00
850  8.490000e+01  8.500000e+01  8.495000e+01  0.000000e+00  0.000000e+00  0.000000e+00
851  8.500000e+01  8.510000e+01  8.505000e+01  0.000000e+00  0.000000e+00  0.000000e+00
852  8.510000e+01  8.520000e+01  8.515000e+01  0.000000e+00  0.000000e+00  0.000000e+00
853  8.520000e+01  8.530000e+01  8.525000e+01  0.000000e+00  0.000000e+00  0.000000e+00
854  8.530000e+01  8.540000e+01  8.535000e+01  0.000000e+00  0.000000e+00  0.000000e+00
855  8.540000e+01  8.550000e+01  8.545000e+01  0.000000e+00  0.000000e+00  0.000000e+00
856  8.550000e+01  8.560000e+01  8.555000e+01  0.000000e+00  0.000000e+00  0.000000e+00
857  8.560000e+01  8.570000e+01  8.565000e+01  0.000000e+00  0.000000e+00  0.000000e+00
858  8.570000e+01  8.580000e+01  8.575000e+01  0.000000e+00  0.000000e+00  0.000000e+00
859  8.580000e+01  8.590000e+01  8.585000e+01  0.000000e+00  0.000000e+00  0.000000e+00
860  8.590000e+01  8.600000e+01  8.595000e+01  0.000000e+00  0.000000e+00  0.000000e+00
861  8.600000e+01  8.610000e+01  8.605000e+01  0.000000e+00  0.000000e+00  0.000000e+00
862  8.610000e+01  8.620000e+01  8.615000e+01  0.000000e+00  0.000000e+00  0.000000e+00
863  8.620000e+01  8.630000e+01  8.625000e+01  0.000000e+00  0.000000e+00  0.000000e+00
864  8.630000e+01  8.640000e+01  8.635000e+01  0.000000e+00  0.000000e+00  0.000000e+00
865  8.640000e+01  8.650000e+01  8.645000e+01  0.000000e+00  0.000000e+00  0.000000e+00
866  8.650000e+01  8.660000e+01  8.655000e+01  0.000000e+00  0.000000e+00  0.000000e+00
867  8.660000e+01  8.670000e+01  8.665000e+01  0.000000e+00  0.000000e+00  0.000000e+00
868  8.670000e+01  8.680000e+01  8.675000e+01  0.000000e+00  0.000000e+00  0.000000e+00
869  8.680000e+01  8.690000e+01  8.685000e+01  0.000000e+00  0.000000e+00  0.000000e+00
870  8.690000e+01  8.700000e+01  8.695000e+01  0.000000e+00  0.000000e+00  0.000000e+00
871  8.700000e+01  8.710000e+01  8.705000e+01  0.000000e+00  0.000000e+00  0.000000e+00
872  8.710000e+01  8.720000e+01  8.715000e+01  0.000000e+00  0.000000e+00  0.000000e+00
873  8.720000e+01  8.730000e+01  8.725000e+01  0.000000e+00  0.000000e+00  0.000000e+00
874  8.730000e+01  8.740000e+01  8.735000e+01  0.000000e+00  0.000000e+00  0.000000e+00
875  8.740000e+01  8.750000e+01  8.745000e+01  0.000000e+00  0.000000e+00  0.000000e+00
876  8.750000e+01  8.760000e+01  8.755000e+01  0.000000e+00  0.000000e+00  0.000000e+00
877  8.760000e+01  8.770000e+01  8.765000e+01  0.000000e+00  0.000000e+00  0.000000e+00
878  8.770000e+01  8.780000e+01  8.775000e+01  0.000000e+00  0.000000e+00  0.000000e+00
879  8.780000e+01  8.790000e+01  8.785000e+01  0.000000e+00  0.000000e+00  0.000000e+00
880  8.790000e+01  8.800000e+01  8.795000e+01  0.000000e+00  0.000000e+00  0.000000e+00
881  8.800000e+01  8.810000e+01  8.805000e+01  0.000000e+00  0.000000e+00  0.000000e+00
882  8.810000e+01  8.820000e+01  8.815000e+01  0.000000e+00  0.000000e+00  0.000000e+00
883  8.820000e+01  8.830000e+01  8.825000e+01  0.000000e+00  0.000000e+00  0.000000e+00
884  8.830000e+01  8.840000e+01  8.835000e+01  0.000000e+00  0.000000e+00  0.000000e+00
885  8.840000e+01  8.850000e+01  8.845000e+01  0.000000e+00  0.000000e+00  0.000000e+00
886  8.850000e+01  8.860000e+01  8.855000e+01  0.000000e+00  0.000000e+00  0.000000e+00
887  8.860000e+01  8.870000e+01  8.865000e+01  0.000000e+00  0.000000e+00  0.000000e+00
888  8.870000e+01  8.880000e+01  8.875000e+01  0.000000e+00  0.000000e+00  0.000000e+00
889  8.880000e+01  8.890000e+01  8.885000e+01  0.000000e+00  0.000000e+00  0.000000e+00
890  8.890000e+01  8.900000e+01  8.895000e+01  0.000000e+00  0.000000e+00  0.000000e+00
891  8.900000e+01  8.910000e+01  8.905000e+01  0.000000e+00  0.000000e+00  0.000000e+00
892  8.910000e+01  8.920000e+01  8.915000e+01  0.000000e+00  0.000000e+00  0.000000e+00
893  8.920000e+01  8.930000e+01  8.925000e+01  0.000000e+00  0.000000e+00  0.000000e+00
894  8.930000e+01  8.940000e+01  8.935000e+01  0.000000e+00  0.000000e+00  0.000000e+00
895  8.940000e+01  8.950000e+01  8.945000e+01  0.000000e+00  0.000000e+00  0.000000e+00
896  8.950000e+01  8.960000e+01  8.955000e+01  0.000000e+00  0.000000e+00  0.000000e+00
897  8.960000e+01  8.970000e+01  8.965000e+01  0.000000e+00  0.000000e+00  0.000000e+00
898  8.970000e+01  8.980000e+01  8.975000e+01  0.000000e+00  0.000000e+00  0.000000e+00
899  8.980000e+01  8.990000e+01  8.985000e+01  0.000000e+00  0.000000e+00  0.000000e+00
900  8.990000e+01  9.000000e+01  8.995000e+01  0.000000e+00  0.000000e+00  0.000000e+00
901  9.000000e+01  9.010000e+01  9.005000e+01  0.000000e+00  0.000000e+00  0.000000e+00
902  9.010000e+01  9.020000e+01  9.015000e+01  0.000000e+00  0.000000e+00  0.000000e+00
903  9.020000e+01  9.030000e+01  9.025000e+01  0.000000e+00  0.000000e+00  0.000000e+00
904  9.030000e+01  9.040000e+01  9.035000e+01  0.000000e+00  0.000000e+00  0.000000e+00
905  9.040000e+01  9.050000e+01  9.045000e+01  0.000000e+00  0.000000e+00  0.000000e+00
906  9.050000e+01  9.060000e+01  9.055000e+01  0.000000e+00  0.000000e+00  0.000000e+00
907  9.060000e+01  9.070000e+01  9.065000e+01  0.000000e+00  0.000000e+00  0.000000e+00
908  9.070000e+01  9.080000e+01  9.075000e+01  0.000000e+00  0.000000e+00  0.000000e+00
909  9.080000e+01  9.090000e+01  9.085000e+01  0.000000e+00  0.000000e+00  0.000000e+00
910  9.090000e+01  9.100000e+01  9.095000e+01  0.000000e+00  0.000000e+00  0.000000e+00
911  9.100000e+01  9.110000e+01  9.105000e+01  0.000000e+00  0.000000e+00  0.000000e+00
912  9.110000e+01  9.120000e+01  9.115000e+01  0.000000e+00  0.000000e+00  0.000000e+00
913  9.120000e+01  9.130000e+01  9.125000e+01  0.000000e+00  0.000000e+00  0.000000e+00
914  9.130000e+01  9.140000e+01  9.135000e+01  0.000000e+00  0.000000e+00  0.000000e+00
915  9.140000e+01  9.150000e+01  9.145000e+01  0.000000e+00  0.000000e+00  0.000000e+00
916  9.150000e+01  9.160000e+01  9.155000e+01  0.000000e+00  0.000000e+00  0.000000e+00
917  9.160000e+01  9.170000e+01  9.165000e+01  0.000000e+00  0.000000e+00  0.000000e+00
918  9.170000e+01  9.180000e+01  9.175000e+01  0.000000e+00  0.000000e+00  0.000000e+00
919  9.180000e+01  9.190000e+01  9.185000e+01  0.000000e+00  0.000000e+00  0.000000e+00
920  9.190000e+01  9.200000e+01  9.195000e+01  0.000000e+00  0.000000e+00  0.000000e+00
921  9.200000e+01  9.210000e+01  9.205000e+01  0.000000e+00  0.000000e+00  0.000000e+00
922  9.210000e+01  9.220000e+01  9.215000e+01  0.000000e+00  0.000000e+00  0.000000e+00
923  9.220000e+01  9.230000e+01  9.225000e+01  0.000000e+00  0.000000e+00  0.000000e+00
924  9.230000e+01  9.240000e+01  9.235000e+01  0.000000e+00  0.000000e+00  0.000000e+00
925  9.240000e+01  9.250000e+01  9.245000e+01  0.000000e+00  0.000000e+00  0.000000e+00
926  9.250000e+01  9.260000e+01  9.255000e+01  0.000000e+00  0.000000e+00  0.000000e+00
927  9.260000e+01  9.270000e+01  9.265000e+01  0.000000e+00  0.000000e+00  0.000000e+00
928  9.270000e+01  9.280000e+01  9.275000e+01  0.000000e+00  0.000000e+00  0.000000e+00
929  9.280000e+01  9.290000e+01  9.285000e+01  0.000000e+00  0.000000e+00  0.000000e+00
930  9.290000e+01  9.300000e+01  9.295000e+01  0.000000e+00  0.000000e+00  0.000000e+00
931  9.300000e+01  9.310000e+01  9.305000e+01  0.000000e+00  0.000000e+00  0.000000e+00
932  9.310000e+01  9.320000e+01  9.315000e+01  0.000000e+00  0.000000e+00  0.000000e+00
933  9.320000e+01  9.330000e+01  9.325000e+01  0.000000e+00  0.000000e+00  0.000000e+00
934  9.330000e+01  9.340000e+01  9.335000e+01  0.000000e+00  0.000000e+00  0.000000e+00
935  9.340000e+01  9.350000e+01  9.345000e+01  0.000000e+00  0.000000e+00  0.000000e+00
936  9.350000e+01  9.360000e+01  9.355000e+01  0.000000e+00  0.000000e+00  0.000000e+00
937  9.360000e+01  9.370000e+01  9.365000e+01  0.000000e+00  0.000000e+00  0.000000e+00
938  9.370000e+01  9.380000e+01  9.375000e+01  0.000000e+00  0.000000e+00  0.000000e+00
939  9.380000e+01  9.390000e+01  9.385000e+01  0.000000e+00  0.000000e+00  0.000000e+00
940  9.390000e+01  9.400000e+01  9.395000e+01  0.000000e+00  0.000000e+00  0.000000e+00
941  9.400000e+01  9.410000e+01  9.405000e+01  0.000000e+00  0.000000e+00  0.000000e+00
942  9.410000e+01  9.420000e+01  9.415000e+01  0.000000e+00  0.000000e+00  0.000000e+00
943  9.420000e+01  9.430000e+01  9.425000e+01  0.000000e+00  0.000000e+00  0.000000e+00
944  9.430000e+01  9.440000e+01  9.435000e+01  0.000000e+00  0.000000e+00  0.000000e+00
945  9.440000e+01  9.450000e+01  9.445000e+01  0.000000e+00  0.000000e+00  0.000000e+00
946  9.450000e+01  9.460000e+01  9.455000e+01  0.000000e+00  0.000000e+00  0.000000e+00
947  9.460000e+01  9.470000e+01  9.465000e+01  0.000000e+00  0.000000e+00  0.000000e+00
948  9.470000e+01  9.480000e+01  9.475000e+01  0.000000e+00  0.000000e+00  0.000000e+00
949  9.480000e+01  9.490000e+01  9.485000e+01  0.000000e+00  0.000000e+00  0.000000e+00
950  9.490000e+01  9.500000e+01  9.495000e+01  0.000000e+00  0.000000e+00  0.000000e+00
951  9.500000e+01  9.510000e+01  9.505000e+01  0.000000e+00  0.000000e+00  0.000000e+00
952  9.510000e+01  9.520000e+01  9.515000e+01  0.000000e+00  0.000000e+00  0.000000e+00
953  9.520000e+01  9.530000e+01  9.525000e+01  0.000000e+00  0.000000e+00  0.000000e+00
954  9.530000e+01  9.540000e+01  9.535000e+01  0.000000e+00  0.000000e+00  0.000000e+00
955  9.540000e+01  9.550000e+01  9.545000e+01  0.000000e+00  0.000000e+00  0.000000e+00
956  9.550000e+01  9.560000e+01  9.555000e+01  0.000000e+00  0.000000e+00  0.000000e+00
957  9.560000e+01  9.570000e+01  9.565000e+01  0.000000e+00  0.000000e+00  0.000000e+00
958  9.570000e+01  9.580000e+01  9.575000e+01  0.000000e+00  0.000000e+00  0.000000e+00
959  9.580000e+01  9.590000e+01  9.585000e+01  0.000000e+00  0.000000e+00  0.000000e+00
960  9.590000e+01  9.600000e+01  9.595000e+01  0.000000e+00  0.000000e+00  0.000000e+00
961  9.600000e+01  9.610000e+01  9.605000e+01  0.000000e+00  0.000000e+00  0.000000e+00
962  9.610000e+01  9.620000e+01  9.615000e+01  0.000000e+00  0.000000e+00  0.000000e+00
963  9.620000e+01  9.630000e+01  9.625000e+01  0.000000e+00  0.000000e+00  0.000000e+00
964  9.630000e+01  9.640000e+01  9.635000e+01  0.000000e+00  0.000000e+00  0.000000e+00
965  9.640000e+01  9.650000e+01  9.645000e+01  0.000000e+00  0.000000e+00  0.000000e+00
966  9.650000e+01  9.660000e+01  9.655000e+01  0.000000e+00  0.000000e+00  0.000000e+00
967  9.660000e+01  9.670000e+01  9.665000e+01  0.000000e+00  0.000000e+00  0.000000e+00
968  9.670000e+01  9.680000e+01  9.675000e+01  0.000000e+00  0.000000e+00  0.000000e+00
969  9.680000e+01  9.690000e+01  9.685000e+01  0.000000e+00  0.000000e+00  0.000000e+00
970  9.690000e+01  9.700000e+01  9.695000e+01  0.000000e+00  0.000000e+00  0.000000e+00
971  9.700000e+01  9.710000e+01  9.705000e+01  0.000000e+00  0.000000e+00  0.000000e+00
972  9.710000e+01  9.720000e+01  9.715000e+01  0.000000e+00  0.000000e+00  0.000000e+00
973  9.720000e+01  9.730000e+01  9.725000e+01  0.000000e+00  0.000000e+00  0.000000e+00
974  9.730000e+01  9.740000e+01  9.735000e+01  0.000000e+00  0.000000e+00  0.000000e+00
975  9.740000e+01  9.750000e+01  9.745000e+01  0.000000e+00  0.000000e+00  0.000000e+00
976  9.750000e+01  9.760000e+01  9.755000e+01  0.000000e+00  0.000000e+00  0.000000e+00
977  9.760000e+01  9.770000e+01  9.765000e+01  0.000000e+00  0.000000e+00  0.000000e+00
978  9.770000e+01  9.780000e+01  9.775000e+01  0.000000e+00  0.000000e+00  0.000000e+00
979  9.780000e+01  9.790000e+01  9.785000e+01  0.000000e+00  0.000000e+00  0.000000e+00
980  9.790000e+01  9.800000e+01  9.795000e+01  0.000000e+00  0.000000e+00  0.000000e+00
981  9.800000e+01  9.810000e+01  9.805000e+01  0.000000e+00  0.000000e+00  0.000000e+00
982  9.810000e+01  9.820000e+01  9.815000e+01  0.000000e+00  0.000000e+00  0.000000e+00
983  9.820000e+01  9.830000e+01  9.825000e+01  0.000000e+00  0.000000e+00  0.000000e+00
984  9.830000e+01  9.840000e+01  9.835000e+01  0.000000e+00  0.000000e+00  0.000000e+00
985  9.840000e+01  9.850000e+01  9.845000e+01  0.000000e+00  0.000000e+00  0.000000e+00
986  9.850000e+01  9.860000e+01  9.855000e+01  0.000000e+00  0.000000e+00  0.000000e+00
987  9.860000e+01  9.870000e+01  9.865000e+01  0.000000e+00  0.000000e+00  0.000000e+00
988  9.870000e+01  9.880000e+01  9.875000e+01  0.000000e+00  0.000000e+00  0.000000e+00
989  9.880000e+01  9.890000e+01  9.885000e+01  0.000000e+00  0.000000e+00  0.000000e+00
990  9.890000e+01  9.900000e+01  9.895000e+01  0.000000e+00  0.000000e+00  0.000000e+00
991  9.900000e+01  9.910000e+01  9.905000e+01  0.000000e+00  0.000000e+00  0.000000e+00
992  9.910000e+01  9.920000e+01  9.915000e+01  0.000000e+00  0.000000e+00  0.000000e+00
993  9.920000e+01  9.930000e+01  9.925000e+01  0.000000e+00  0.000000e+00  0.000000e+00
994  9.930000e+01  9.940000e+01  9.935000e+01  0.000000e+00  0.000000e+00  0.000000e+00
995  9.940000e+01  9.950000e+01  9.945000e+01  0.000000e+00  0.000000e+00  0.000000e+00
996  9.950000e+01  9.960000e+01  9.955000e+01  0.000000e+00  0.000000e+00  0.000000e+00
997  9.960000e+01  9.970000e+01  9.965000e+01  0.000000e+00  0.000000e+00  0.000000e+00
998  9.970000e+01  9.980000e+01  9.975000e+01  0.000000e+00  0.000000e+00  0.000000e+00
999  9.980000e+01  9.990000e+01  9.985000e+01  0.000000e+00  0.000000e+00  0.000000e+00
1000  9.990000e+01  1.000000e+02  9.995000e+01  0.000000e+00  0.000000e+00  0.000000e+00


==> anc/txt_outputs/xsec_ptmu_carbon.txt <==
# xsec_ptmu_carbon
# stat_error: statistical uncertainty; total_error: statistical + systematic uncertainty
# bin  x_low  x_high  x_center  value  stat_error  total_error
1  0.000000e+00  7.500000e-02  3.750000e-02  1.081856e-39  7.953460e-41  1.238134e-40
2  7.500000e-02  1.500000e-01  1.125000e-01  3.970280e-39  1.431901e-40  3.429871e-40
3  1.500000e-01  2.500000e-01  2.000000e-01  8.636170e-39  1.915618e-40  6.568428e-40
4  2.500000e-01  3.250000e-01  2.875000e-01  1.401346e-38  2.728855e-40  9.975596e-40
5  3.250000e-01  4.000000e-01  3.625000e-01  1.782583e-38  3.092019e-40  1.165305e-39
6  4.000000e-01  4.750000e-01  4.375000e-01  2.056536e-38  3.359136e-40  1.259020e-39
7  4.750000e-01  5.500000e-01  5.125000e-01  2.314400e-38  3.670806e-40  1.371930e-39
8  5.500000e-01  7.000000e-01  6.250000e-01  2.287101e-38  3.112323e-40  1.381314e-39
9  7.000000e-01  8.500000e-01  7.750000e-01  1.763719e-38  2.955469e-40  1.252033e-39
10  8.500000e-01  1.000000e+00  9.250000e-01  1.272386e-38  2.687046e-40  1.013458e-39
11  1.000000e+00  1.250000e+00  1.125000e+00  5.907962e-39  1.644457e-40  5.787686e-40
12  1.250000e+00  1.500000e+00  1.375000e+00  1.657330e-39  8.562706e-41  1.966570e-40
13  1.500000e+00  2.500000e+00  2.000000e+00  2.183990e-40  1.710905e-41  3.223450e-41


==> anc/txt_outputs/xsec_ptmu_carbon_correlation.txt <==
# xsec_ptmu_carbon_correlation
# bin_i  bin_j  x_center  y_center  value
1  1  5.000000e-01  5.000000e-01  0.000000e+00
1  2  5.000000e-01  1.500000e+00  0.000000e+00
1  3  5.000000e-01  2.500000e+00  0.000000e+00
1  4  5.000000e-01  3.500000e+00  0.000000e+00
1  5  5.000000e-01  4.500000e+00  0.000000e+00
1  6  5.000000e-01  5.500000e+00  0.000000e+00
1  7  5.000000e-01  6.500000e+00  0.000000e+00
1  8  5.000000e-01  7.500000e+00  0.000000e+00
1  9  5.000000e-01  8.500000e+00  0.000000e+00
1  10  5.000000e-01  9.500000e+00  0.000000e+00
1  11  5.000000e-01  1.050000e+01  0.000000e+00
1  12  5.000000e-01  1.150000e+01  0.000000e+00
1  13  5.000000e-01  1.250000e+01  0.000000e+00
1  14  5.000000e-01  1.350000e+01  0.000000e+00
1  15  5.000000e-01  1.450000e+01  0.000000e+00
2  1  1.500000e+00  5.000000e-01  0.000000e+00
2  2  1.500000e+00  1.500000e+00  1.000000e+00
2  3  1.500000e+00  2.500000e+00  7.187090e-01
2  4  1.500000e+00  3.500000e+00  6.445687e-01
2  5  1.500000e+00  4.500000e+00  6.465739e-01
2  6  1.500000e+00  5.500000e+00  6.022817e-01
2  7  1.500000e+00  6.500000e+00  5.783338e-01
2  8  1.500000e+00  7.500000e+00  4.913465e-01
2  9  1.500000e+00  8.500000e+00  3.124677e-01
2  10  1.500000e+00  9.500000e+00  1.253930e-01
2  11  1.500000e+00  1.050000e+01  5.851431e-02
2  12  1.500000e+00  1.150000e+01  -2.049953e-02
2  13  1.500000e+00  1.250000e+01  7.188387e-02
2  14  1.500000e+00  1.350000e+01  1.613262e-01
2  15  1.500000e+00  1.450000e+01  1.034348e-01
3  1  2.500000e+00  5.000000e-01  0.000000e+00
3  2  2.500000e+00  1.500000e+00  7.187090e-01
3  3  2.500000e+00  2.500000e+00  1.000000e+00
3  4  2.500000e+00  3.500000e+00  8.580834e-01
3  5  2.500000e+00  4.500000e+00  8.112325e-01
3  6  2.500000e+00  5.500000e+00  7.815043e-01
3  7  2.500000e+00  6.500000e+00  7.511930e-01
3  8  2.500000e+00  7.500000e+00  6.522063e-01
3  9  2.500000e+00  8.500000e+00  4.335128e-01
3  10  2.500000e+00  9.500000e+00  1.955215e-01
3  11  2.500000e+00  1.050000e+01  1.026809e-01
3  12  2.500000e+00  1.150000e+01  -2.271744e-03
3  13  2.500000e+00  1.250000e+01  9.215240e-02
3  14  2.500000e+00  1.350000e+01  1.939079e-01
3  15  2.500000e+00  1.450000e+01  1.133884e-01
4  1  3.500000e+00  5.000000e-01  0.000000e+00
4  2  3.500000e+00  1.500000e+00  6.445687e-01
4  3  3.500000e+00  2.500000e+00  8.580834e-01
4  4  3.500000e+00  3.500000e+00  1.000000e+00
4  5  3.500000e+00  4.500000e+00  9.029025e-01
4  6  3.500000e+00  5.500000e+00  8.475277e-01
4  7  3.500000e+00  6.500000e+00  8.232198e-01
4  8  3.500000e+00  7.500000e+00  7.413338e-01
4  9  3.500000e+00  8.500000e+00  5.144461e-01
4  10  3.500000e+00  9.500000e+00  2.605606e-01
4  11  3.500000e+00  1.050000e+01  1.513827e-01
4  12  3.500000e+00  1.150000e+01  2.531034e-02
4  13  3.500000e+00  1.250000e+01  1.031918e-01
4  14  3.500000e+00  1.350000e+01  2.032578e-01
4  15  3.500000e+00  1.450000e+01  1.178003e-01
5  1  4.500000e+00  5.000000e-01  0.000000e+00
5  2  4.500000e+00  1.500000e+00  6.465739e-01
5  3  4.500000e+00  2.500000e+00  8.112325e-01
5  4  4.500000e+00  3.500000e+00  9.029025e-01
5  5  4.500000e+00  4.500000e+00  1.000000e+00
5  6  4.500000e+00  5.500000e+00  9.214361e-01
5  7  4.500000e+00  6.500000e+00  8.536696e-01
5  8  4.500000e+00  7.500000e+00  7.964330e-01
5  9  4.500000e+00  8.500000e+00  5.906048e-01
5  10  4.500000e+00  9.500000e+00  3.337941e-01
5  11  4.500000e+00  1.050000e+01  2.158766e-01
5  12  4.500000e+00  1.150000e+01  6.930753e-02
5  13  4.500000e+00  1.250000e+01  1.134257e-01
5  14  4.500000e+00  1.350000e+01  1.815557e-01
5  15  4.500000e+00  1.450000e+01  9.625713e-02
6  1  5.500000e+00  5.000000e-01  0.000000e+00
6  2  5.500000e+00  1.500000e+00  6.022817e-01
6  3  5.500000e+00  2.500000e+00  7.815043e-01
6  4  5.500000e+00  3.500000e+00  8.475277e-01
6  5  5.500000e+00  4.500000e+00  9.214361e-01
6  6  5.500000e+00  5.500000e+00  1.000000e+00
6  7  5.500000e+00  6.500000e+00  9.214748e-01
6  8  5.500000e+00  7.500000e+00  8.536128e-01
6  9  5.500000e+00  8.500000e+00  6.822488e-01
6  10  5.500000e+00  9.500000e+00  4.514592e-01
6  11  5.500000e+00  1.050000e+01  3.319972e-01
6  12  5.500000e+00  1.150000e+01  1.824211e-01
6  13  5.500000e+00  1.250000e+01  1.789223e-01
6  14  5.500000e+00  1.350000e+01  2.119863e-01
6  15  5.500000e+00  1.450000e+01  1.137456e-01
7  1  6.500000e+00  5.000000e-01  0.000000e+00
7  2  6.500000e+00  1.500000e+00  5.783338e-01
7  3  6.500000e+00  2.500000e+00  7.511930e-01
7  4  6.500000e+00  3.500000e+00  8.232198e-01
7  5  6.500000e+00  4.500000e+00  8.536696e-01
7  6  6.500000e+00  5.500000e+00  9.214748e-01
7  7  6.500000e+00  6.500000e+00  1.000000e+00
7  8  6.500000e+00  7.500000e+00  9.297371e-01
7  9  6.500000e+00  8.500000e+00  7.701806e-01
7  10  6.500000e+00  9.500000e+00  5.695866e-01
7  11  6.500000e+00  1.050000e+01  4.558993e-01
7  12  6.500000e+00  1.150000e+01  3.030479e-01
7  13  6.500000e+00  1.250000e+01  2.574993e-01
7  14  6.500000e+00  1.350000e+01  2.570476e-01
7  15  6.500000e+00  1.450000e+01  1.108379e-01
8  1  7.500000e+00  5.000000e-01  0.000000e+00
8  2  7.500000e+00  1.500000e+00  4.913465e-01
8  3  7.500000e+00  2.500000e+00  6.522063e-01
8  4  7.500000e+00  3.500000e+00  7.413338e-01
8  5  7.500000e+00  4.500000e+00  7.964330e-01
8  6  7.500000e+00  5.500000e+00  8.536128e-01
8  7  7.500000e+00  6.500000e+00  9.297371e-01
8  8  7.500000e+00  7.500000e+00  1.000000e+00
8  9  7.500000e+00  8.500000e+00  8.676167e-01
8  10  7.500000e+00  9.500000e+00  6.772739e-01
8  11  7.500000e+00  1.050000e+01  5.811183e-01
8  12  7.500000e+00  1.150000e+01  4.267088e-01
8  13  7.500000e+00  1.250000e+01  3.233601e-01
8  14  7.500000e+00  1.350000e+01  2.705733e-01
8  15  7.500000e+00  1.450000e+01  1.005130e-01
9  1  8.500000e+00  5.000000e-01  0.000000e+00
9  2  8.500000e+00  1.500000e+00  3.124677e-01
9  3  8.500000e+00  2.500000e+00  4.335128e-01
9  4  8.500000e+00  3.500000e+00  5.144461e-01
9  5  8.500000e+00  4.500000e+00  5.906048e-01
9  6  8.500000e+00  5.500000e+00  6.822488e-01
9  7  8.500000e+00  6.500000e+00  7.701806e-01
9  8  8.500000e+00  7.500000e+00  8.676167e-01
9  9  8.500000e+00  8.500000e+00  1.000000e+00
9  10  8.500000e+00  9.500000e+00  8.932830e-01
9  11  8.500000e+00  1.050000e+01  8.099171e-01
9  12  8.500000e+00  1.150000e+01  6.843658e-01
9  13  8.500000e+00  1.250000e+01  4.842139e-01
9  14  8.500000e+00  1.350000e+01  3.247413e-01
9  15  8.500000e+00  1.450000e+01  7.173985e-02
10  1  9.500000e+00  5.000000e-01  0.000000e+00
10  2  9.500000e+00  1.500000e+00  1.253930e-01
10  3  9.500000e+00  2.500000e+00  1.955215e-01
10  4  9.500000e+00  3.500000e+00  2.605606e-01
10  5  9.500000e+00  4.500000e+00  3.337941e-01
10  6  9.500000e+00  5.500000e+00  4.514592e-01
10  7  9.500000e+00  6.500000e+00  5.695866e-01
10  8  9.500000e+00  7.500000e+00  6.772739e-01
10  9  9.500000e+00  8.500000e+00  8.932830e-01
10  10  9.500000e+00  9.500000e+00  1.000000e+00
10  11  9.500000e+00  1.050000e+01  9.180013e-01
10  12  9.500000e+00  1.150000e+01  8.059357e-01
10  13  9.500000e+00  1.250000e+01  5.529576e-01
10  14  9.500000e+00  1.350000e+01  3.337797e-01
10  15  9.500000e+00  1.450000e+01  6.591052e-02
11  1  1.050000e+01  5.000000e-01  0.000000e+00
11  2  1.050000e+01  1.500000e+00  5.851431e-02
11  3  1.050000e+01  2.500000e+00  1.026809e-01
11  4  1.050000e+01  3.500000e+00  1.513827e-01
11  5  1.050000e+01  4.500000e+00  2.158766e-01
11  6  1.050000e+01  5.500000e+00  3.319972e-01
11  7  1.050000e+01  6.500000e+00  4.558993e-01
11  8  1.050000e+01  7.500000e+00  5.811183e-01
11  9  1.050000e+01  8.500000e+00  8.099171e-01
11  10  1.050000e+01  9.500000e+00  9.180013e-01
11  11  1.050000e+01  1.050000e+01  1.000000e+00
11  12  1.050000e+01  1.150000e+01  8.889798e-01
11  13  1.050000e+01  1.250000e+01  6.337892e-01
11  14  1.050000e+01  1.350000e+01  4.109192e-01
11  15  1.050000e+01  1.450000e+01  8.893984e-02
12  1  1.150000e+01  5.000000e-01  0.000000e+00
12  2  1.150000e+01  1.500000e+00  -2.049953e-02
12  3  1.150000e+01  2.500000e+00  -2.271744e-03
12  4  1.150000e+01  3.500000e+00  2.531034e-02
12  5  1.150000e+01  4.500000e+00  6.930753e-02
12  6  1.150000e+01  5.500000e+00  1.824211e-01
12  7  1.150000e+01  6.500000e+00  3.030479e-01
12  8  1.150000e+01  7.500000e+00  4.267088e-01
12  9  1.150000e+01  8.500000e+00  6.843658e-01
12  10  1.150000e+01  9.500000e+00  8.059357e-01
12  11  1.150000e+01  1.050000e+01  8.889798e-01
12  12  1.150000e+01  1.150000e+01  1.000000e+00
12  13  1.150000e+01  1.250000e+01  7.787093e-01
12  14  1.150000e+01  1.350000e+01  5.119498e-01
12  15  1.150000e+01  1.450000e+01  1.218362e-01
13  1  1.250000e+01  5.000000e-01  0.000000e+00
13  2  1.250000e+01  1.500000e+00  7.188387e-02
13  3  1.250000e+01  2.500000e+00  9.215240e-02
13  4  1.250000e+01  3.500000e+00  1.031918e-01
13  5  1.250000e+01  4.500000e+00  1.134257e-01
13  6  1.250000e+01  5.500000e+00  1.789223e-01
13  7  1.250000e+01  6.500000e+00  2.574993e-01
13  8  1.250000e+01  7.500000e+00  3.233601e-01
13  9  1.250000e+01  8.500000e+00  4.842139e-01
13  10  1.250000e+01  9.500000e+00  5.529576e-01
13  11  1.250000e+01  1.050000e+01  6.337892e-01
13  12  1.250000e+01  1.150000e+01  7.787093e-01
13  13  1.250000e+01  1.250000e+01  1.000000e+00
13  14  1.250000e+01  1.350000e+01  7.264549e-01
13  15  1.250000e+01  1.450000e+01  2.041382e-01
14  1  1.350000e+01  5.000000e-01  0.000000e+00
14  2  1.350000e+01  1.500000e+00  1.613262e-01
14  3  1.350000e+01  2.500000e+00  1.939079e-01
14  4  1.350000e+01  3.500000e+00  2.032578e-01
14  5  1.350000e+01  4.500000e+00  1.815557e-01
14  6  1.350000e+01  5.500000e+00  2.119863e-01
14  7  1.350000e+01  6.500000e+00  2.570476e-01
14  8  1.350000e+01  7.500000e+00  2.705733e-01
14  9  1.350000e+01  8.500000e+00  3.247413e-01
14  10  1.350000e+01  9.500000e+00  3.337797e-01
14  11  1.350000e+01  1.050000e+01  4.109192e-01
14  12  1.350000e+01  1.150000e+01  5.119498e-01
14  13  1.350000e+01  1.250000e+01  7.264549e-01
14  14  1.350000e+01  1.350000e+01  1.000000e+00
14  15  1.350000e+01  1.450000e+01  3.433160e-01
15  1  1.450000e+01  5.000000e-01  0.000000e+00
15  2  1.450000e+01  1.500000e+00  1.034348e-01
15  3  1.450000e+01  2.500000e+00  1.133884e-01
15  4  1.450000e+01  3.500000e+00  1.178003e-01
15  5  1.450000e+01  4.500000e+00  9.625713e-02
15  6  1.450000e+01  5.500000e+00  1.137456e-01
15  7  1.450000e+01  6.500000e+00  1.108379e-01
15  8  1.450000e+01  7.500000e+00  1.005130e-01
15  9  1.450000e+01  8.500000e+00  7.173985e-02
15  10  1.450000e+01  9.500000e+00  6.591052e-02
15  11  1.450000e+01  1.050000e+01  8.893984e-02
15  12  1.450000e+01  1.150000e+01  1.218362e-01
15  13  1.450000e+01  1.250000e+01  2.041382e-01
15  14  1.450000e+01  1.350000e+01  3.433160e-01
15  15  1.450000e+01  1.450000e+01  1.000000e+00


==> anc/txt_outputs/xsec_ptmu_carbon_covariance.txt <==
# xsec_ptmu_carbon_covariance
# bin_i  bin_j  x_center  y_center  value
1  1  5.000000e-01  5.000000e-01  0.000000e+00
1  2  5.000000e-01  1.500000e+00  0.000000e+00
1  3  5.000000e-01  2.500000e+00  0.000000e+00
1  4  5.000000e-01  3.500000e+00  0.000000e+00
1  5  5.000000e-01  4.500000e+00  0.000000e+00
1  6  5.000000e-01  5.500000e+00  0.000000e+00
1  7  5.000000e-01  6.500000e+00  0.000000e+00
1  8  5.000000e-01  7.500000e+00  0.000000e+00
1  9  5.000000e-01  8.500000e+00  0.000000e+00
1  10  5.000000e-01  9.500000e+00  0.000000e+00
1  11  5.000000e-01  1.050000e+01  0.000000e+00
1  12  5.000000e-01  1.150000e+01  0.000000e+00
1  13  5.000000e-01  1.250000e+01  0.000000e+00
1  14  5.000000e-01  1.350000e+01  0.000000e+00
1  15  5.000000e-01  1.450000e+01  0.000000e+00
2  1  1.500000e+00  5.000000e-01  0.000000e+00
2  2  1.500000e+00  1.500000e+00  1.532975e-80
2  3  1.500000e+00  2.500000e+00  3.052098e-80
2  4  1.500000e+00  3.500000e+00  5.242014e-80
2  5  1.500000e+00  4.500000e+00  7.985912e-80
2  6  1.500000e+00  5.500000e+00  8.689743e-80
2  7  1.500000e+00  6.500000e+00  9.015273e-80
2  8  1.500000e+00  7.500000e+00  8.346173e-80
2  9  1.500000e+00  8.500000e+00  5.343982e-80
2  10  1.500000e+00  9.500000e+00  1.943822e-80
2  11  1.500000e+00  1.050000e+01  7.342352e-81
2  12  1.500000e+00  1.150000e+01  -1.468982e-81
2  13  1.500000e+00  1.250000e+01  1.750283e-81
2  14  1.500000e+00  1.350000e+01  6.438627e-82
2  15  1.500000e+00  1.450000e+01  5.601739e-83
3  1  2.500000e+00  5.000000e-01  0.000000e+00
3  2  2.500000e+00  1.500000e+00  3.052098e-80
3  3  2.500000e+00  2.500000e+00  1.176402e-79
3  4  2.500000e+00  3.500000e+00  1.933164e-79
3  5  2.500000e+00  4.500000e+00  2.775633e-79
3  6  2.500000e+00  5.500000e+00  3.123554e-79
3  7  2.500000e+00  6.500000e+00  3.243861e-79
3  8  2.500000e+00  7.500000e+00  3.068985e-79
3  9  2.500000e+00  8.500000e+00  2.053866e-79
3  10  2.500000e+00  9.500000e+00  8.396306e-80
3  11  2.500000e+00  1.050000e+01  3.569217e-80
3  12  2.500000e+00  1.150000e+01  -4.509643e-82
3  13  2.500000e+00  1.250000e+01  6.215754e-81
3  14  2.500000e+00  1.350000e+01  2.143850e-81
3  15  2.500000e+00  1.450000e+01  1.701121e-82
4  1  3.500000e+00  5.000000e-01  0.000000e+00
4  2  3.500000e+00  1.500000e+00  5.242014e-80
4  3  3.500000e+00  2.500000e+00  1.933164e-79
4  4  3.500000e+00  3.500000e+00  4.314425e-79
4  5  3.500000e+00  4.500000e+00  5.916177e-79
4  6  3.500000e+00  5.500000e+00  6.487168e-79
4  7  3.500000e+00  6.500000e+00  6.807852e-79
4  8  3.500000e+00  7.500000e+00  6.680474e-79
4  9  3.500000e+00  8.500000e+00  4.667600e-79
4  10  3.500000e+00  9.500000e+00  2.142822e-79
4  11  3.500000e+00  1.050000e+01  1.007728e-79
4  12  3.500000e+00  1.150000e+01  9.621980e-81
4  13  3.500000e+00  1.250000e+01  1.332957e-80
4  14  3.500000e+00  1.350000e+01  4.303577e-81
4  15  3.500000e+00  1.450000e+01  3.384517e-82
5  1  4.500000e+00  5.000000e-01  0.000000e+00
5  2  4.500000e+00  1.500000e+00  7.985912e-80
5  3  4.500000e+00  2.500000e+00  2.775633e-79
5  4  4.500000e+00  3.500000e+00  5.916177e-79
5  5  4.500000e+00  4.500000e+00  9.951252e-79
5  6  4.500000e+00  5.500000e+00  1.071134e-78
5  7  4.500000e+00  6.500000e+00  1.072165e-78
5  8  4.500000e+00  7.500000e+00  1.089984e-78
5  9  4.500000e+00  8.500000e+00  8.138195e-79
5  10  4.500000e+00  9.500000e+00  4.169014e-79
5  11  4.500000e+00  1.050000e+01  2.182479e-79
5  12  4.500000e+00  1.150000e+01  4.001513e-80
5  13  4.500000e+00  1.250000e+01  2.225152e-80
5  14  4.500000e+00  1.350000e+01  5.838074e-81
5  15  4.500000e+00  1.450000e+01  4.200110e-82
6  1  5.500000e+00  5.000000e-01  0.000000e+00
6  2  5.500000e+00  1.500000e+00  8.689743e-80
6  3  5.500000e+00  2.500000e+00  3.123554e-79
6  4  5.500000e+00  3.500000e+00  6.487168e-79
6  5  5.500000e+00  4.500000e+00  1.071134e-78
6  6  5.500000e+00  5.500000e+00  1.357937e-78
6  7  5.500000e+00  6.500000e+00  1.351936e-78
6  8  5.500000e+00  7.500000e+00  1.364686e-78
6  9  5.500000e+00  8.500000e+00  1.098183e-78
6  10  5.500000e+00  9.500000e+00  6.586794e-79
6  11  5.500000e+00  1.050000e+01  3.920846e-79
6  12  5.500000e+00  1.150000e+01  1.230325e-79
6  13  5.500000e+00  1.250000e+01  4.100280e-80
6  14  5.500000e+00  1.350000e+01  7.962847e-81
6  15  5.500000e+00  1.450000e+01  5.797801e-82
7  1  6.500000e+00  5.000000e-01  0.000000e+00
7  2  6.500000e+00  1.500000e+00  9.015273e-80
7  3  6.500000e+00  2.500000e+00  3.243861e-79
7  4  6.500000e+00  3.500000e+00  6.807852e-79
7  5  6.500000e+00  4.500000e+00  1.072165e-78
7  6  6.500000e+00  5.500000e+00  1.351936e-78
7  7  6.500000e+00  6.500000e+00  1.585133e-78
7  8  6.500000e+00  7.500000e+00  1.605924e-78
7  9  6.500000e+00  8.500000e+00  1.339423e-78
7  10  6.500000e+00  9.500000e+00  8.978596e-79
7  11  6.500000e+00  1.050000e+01  5.817110e-79
7  12  6.500000e+00  1.150000e+01  2.208254e-79
7  13  6.500000e+00  1.250000e+01  6.375557e-80
7  14  6.500000e+00  1.350000e+01  1.043199e-80
7  15  6.500000e+00  1.450000e+01  6.103936e-82
8  1  7.500000e+00  5.000000e-01  0.000000e+00
8  2  7.500000e+00  1.500000e+00  8.346173e-80
8  3  7.500000e+00  2.500000e+00  3.068985e-79
8  4  7.500000e+00  3.500000e+00  6.680474e-79
8  5  7.500000e+00  4.500000e+00  1.089984e-78
8  6  7.500000e+00  5.500000e+00  1.364686e-78
8  7  7.500000e+00  6.500000e+00  1.605924e-78
8  8  7.500000e+00  7.500000e+00  1.882192e-78
8  9  7.500000e+00  8.500000e+00  1.644191e-78
8  10  7.500000e+00  9.500000e+00  1.163355e-78
8  11  7.500000e+00  1.050000e+01  8.079829e-79
8  12  7.500000e+00  1.150000e+01  3.388196e-79
8  13  7.500000e+00  1.250000e+01  8.724243e-80
8  14  7.500000e+00  1.350000e+01  1.196569e-80
8  15  7.500000e+00  1.450000e+01  6.031746e-82
9  1  8.500000e+00  5.000000e-01  0.000000e+00
9  2  8.500000e+00  1.500000e+00  5.343982e-80
9  3  8.500000e+00  2.500000e+00  2.053866e-79
9  4  8.500000e+00  3.500000e+00  4.667600e-79
9  5  8.500000e+00  4.500000e+00  8.138195e-79
9  6  8.500000e+00  5.500000e+00  1.098183e-78
9  7  8.500000e+00  6.500000e+00  1.339423e-78
9  8  8.500000e+00  7.500000e+00  1.644191e-78
9  9  8.500000e+00  8.500000e+00  1.908027e-78
9  10  8.500000e+00  9.500000e+00  1.544889e-78
9  11  8.500000e+00  1.050000e+01  1.133805e-78
9  12  8.500000e+00  1.150000e+01  5.471237e-79
9  13  8.500000e+00  1.250000e+01  1.315343e-79
9  14  8.500000e+00  1.350000e+01  1.445941e-80
9  15  8.500000e+00  1.450000e+01  4.334526e-82
10  1  9.500000e+00  5.000000e-01  0.000000e+00
10  2  9.500000e+00  1.500000e+00  1.943822e-80
10  3  9.500000e+00  2.500000e+00  8.396306e-80
10  4  9.500000e+00  3.500000e+00  2.142822e-79
10  5  9.500000e+00  4.500000e+00  4.169014e-79
10  6  9.500000e+00  5.500000e+00  6.586794e-79
10  7  9.500000e+00  6.500000e+00  8.978596e-79
10  8  9.500000e+00  7.500000e+00  1.163355e-78
10  9  9.500000e+00  8.500000e+00  1.544889e-78
10  10  9.500000e+00  9.500000e+00  1.567587e-78
10  11  9.500000e+00  1.050000e+01  1.164836e-78
10  12  9.500000e+00  1.150000e+01  5.840112e-79
10  13  9.500000e+00  1.250000e+01  1.361498e-79
10  14  9.500000e+00  1.350000e+01  1.347090e-80
10  15  9.500000e+00  1.450000e+01  3.609603e-82
11  1  1.050000e+01  5.000000e-01  0.000000e+00
11  2  1.050000e+01  1.500000e+00  7.342352e-81
11  3  1.050000e+01  2.500000e+00  3.569217e-80
11  4  1.050000e+01  3.500000e+00  1.007728e-79
11  5  1.050000e+01  4.500000e+00  2.182479e-79
11  6  1.050000e+01  5.500000e+00  3.920846e-79
11  7  1.050000e+01  6.500000e+00  5.817110e-79
11  8  1.050000e+01  7.500000e+00  8.079829e-79
11  9  1.050000e+01  8.500000e+00  1.133805e-78
11  10  1.050000e+01  9.500000e+00  1.164836e-78
11  11  1.050000e+01  1.050000e+01  1.027096e-78
11  12  1.050000e+01  1.150000e+01  5.214377e-79
11  13  1.050000e+01  1.250000e+01  1.263164e-79
11  14  1.050000e+01  1.350000e+01  1.342403e-80
11  15  1.050000e+01  1.450000e+01  3.942673e-82
12  1  1.150000e+01  5.000000e-01  0.000000e+00
12  2  1.150000e+01  1.500000e+00  -1.468982e-81
12  3  1.150000e+01  2.500000e+00  -4.509643e-82
12  4  1.150000e+01  3.500000e+00  9.621980e-81
12  5  1.150000e+01  4.500000e+00  4.001513e-80
12  6  1.150000e+01  5.500000e+00  1.230325e-79
12  7  1.150000e+01  6.500000e+00  2.208254e-79
12  8  1.150000e+01  7.500000e+00  3.388196e-79
12  9  1.150000e+01  8.500000e+00  5.471237e-79
12  10  1.150000e+01  9.500000e+00  5.840112e-79
12  11  1.150000e+01  1.050000e+01  5.214377e-79
12  12  1.150000e+01  1.150000e+01  3.349730e-79
12  13  1.150000e+01  1.250000e+01  8.863182e-80
12  14  1.150000e+01  1.350000e+01  9.551096e-81
12  15  1.150000e+01  1.450000e+01  3.084397e-82
13  1  1.250000e+01  5.000000e-01  0.000000e+00
13  2  1.250000e+01  1.500000e+00  1.750283e-81
13  3  1.250000e+01  2.500000e+00  6.215754e-81
13  4  1.250000e+01  3.500000e+00  1.332957e-80
13  5  1.250000e+01  4.500000e+00  2.225152e-80
13  6  1.250000e+01  5.500000e+00  4.100280e-80
13  7  1.250000e+01  6.500000e+00  6.375557e-80
13  8  1.250000e+01  7.500000e+00  8.724243e-80
13  9  1.250000e+01  8.500000e+00  1.315343e-79
13  10  1.250000e+01  9.500000e+00  1.361498e-79
13  11  1.250000e+01  1.050000e+01  1.263164e-79
13  12  1.250000e+01  1.150000e+01  8.863182e-80
13  13  1.250000e+01  1.250000e+01  3.867396e-80
13  14  1.250000e+01  1.350000e+01  4.605098e-81
13  15  1.250000e+01  1.450000e+01  1.755992e-82
14  1  1.350000e+01  5.000000e-01  0.000000e+00
14  2  1.350000e+01  1.500000e+00  6.438627e-82
14  3  1.350000e+01  2.500000e+00  2.143850e-81
14  4  1.350000e+01  3.500000e+00  4.303577e-81
14  5  1.350000e+01  4.500000e+00  5.838074e-81
14  6  1.350000e+01  5.500000e+00  7.962847e-81
14  7  1.350000e+01  6.500000e+00  1.043199e-80
14  8  1.350000e+01  7.500000e+00  1.196569e-80
14  9  1.350000e+01  8.500000e+00  1.445941e-80
14  10  1.350000e+01  9.500000e+00  1.347090e-80
14  11  1.350000e+01  1.050000e+01  1.342403e-80
14  12  1.350000e+01  1.150000e+01  9.551096e-81
14  13  1.350000e+01  1.250000e+01  4.605098e-81
14  14  1.350000e+01  1.350000e+01  1.039063e-81
14  15  1.350000e+01  1.450000e+01  4.840652e-83
15  1  1.450000e+01  5.000000e-01  0.000000e+00
15  2  1.450000e+01  1.500000e+00  5.601739e-83
15  3  1.450000e+01  2.500000e+00  1.701121e-82
15  4  1.450000e+01  3.500000e+00  3.384517e-82
15  5  1.450000e+01  4.500000e+00  4.200110e-82
15  6  1.450000e+01  5.500000e+00  5.797801e-82
15  7  1.450000e+01  6.500000e+00  6.103936e-82
15  8  1.450000e+01  7.500000e+00  6.031746e-82
15  9  1.450000e+01  8.500000e+00  4.334526e-82
15  10  1.450000e+01  9.500000e+00  3.609603e-82
15  11  1.450000e+01  1.050000e+01  3.942673e-82
15  12  1.450000e+01  1.150000e+01  3.084397e-82
15  13  1.450000e+01  1.250000e+01  1.755992e-82
15  14  1.450000e+01  1.350000e+01  4.840652e-83
15  15  1.450000e+01  1.450000e+01  1.913276e-83


==> anc/txt_outputs/xsec_ptmu_carbon_covariance_svd.txt <==
# xsec_ptmu_carbon_covariance_svd
# bin_i  bin_j  x_center  y_center  value
1  1  5.000000e-01  5.000000e-01  0.000000e+00
1  2  5.000000e-01  1.500000e+00  0.000000e+00
1  3  5.000000e-01  2.500000e+00  0.000000e+00
1  4  5.000000e-01  3.500000e+00  0.000000e+00
1  5  5.000000e-01  4.500000e+00  0.000000e+00
1  6  5.000000e-01  5.500000e+00  0.000000e+00
1  7  5.000000e-01  6.500000e+00  0.000000e+00
1  8  5.000000e-01  7.500000e+00  0.000000e+00
1  9  5.000000e-01  8.500000e+00  0.000000e+00
1  10  5.000000e-01  9.500000e+00  0.000000e+00
1  11  5.000000e-01  1.050000e+01  0.000000e+00
1  12  5.000000e-01  1.150000e+01  0.000000e+00
1  13  5.000000e-01  1.250000e+01  0.000000e+00
1  14  5.000000e-01  1.350000e+01  0.000000e+00
1  15  5.000000e-01  1.450000e+01  0.000000e+00
2  1  1.500000e+00  5.000000e-01  0.000000e+00
2  2  1.500000e+00  1.500000e+00  1.532975e-80
2  3  1.500000e+00  2.500000e+00  3.052098e-80
2  4  1.500000e+00  3.500000e+00  5.242014e-80
2  5  1.500000e+00  4.500000e+00  7.985912e-80
2  6  1.500000e+00  5.500000e+00  8.689743e-80
2  7  1.500000e+00  6.500000e+00  9.015273e-80
2  8  1.500000e+00  7.500000e+00  8.346173e-80
2  9  1.500000e+00  8.500000e+00  5.343982e-80
2  10  1.500000e+00  9.500000e+00  1.943822e-80
2  11  1.500000e+00  1.050000e+01  7.342352e-81
2  12  1.500000e+00  1.150000e+01  -1.468982e-81
2  13  1.500000e+00  1.250000e+01  1.750283e-81
2  14  1.500000e+00  1.350000e+01  6.438627e-82
2  15  1.500000e+00  1.450000e+01  5.601739e-83
3  1  2.500000e+00  5.000000e-01  0.000000e+00
3  2  2.500000e+00  1.500000e+00  3.052098e-80
3  3  2.500000e+00  2.500000e+00  1.176402e-79
3  4  2.500000e+00  3.500000e+00  1.933164e-79
3  5  2.500000e+00  4.500000e+00  2.775633e-79
3  6  2.500000e+00  5.500000e+00  3.123554e-79
3  7  2.500000e+00  6.500000e+00  3.243861e-79
3  8  2.500000e+00  7.500000e+00  3.068985e-79
3  9  2.500000e+00  8.500000e+00  2.053866e-79
3  10  2.500000e+00  9.500000e+00  8.396306e-80
3  11  2.500000e+00  1.050000e+01  3.569217e-80
3  12  2.500000e+00  1.150000e+01  -4.509643e-82
3  13  2.500000e+00  1.250000e+01  6.215754e-81
3  14  2.500000e+00  1.350000e+01  2.143850e-81
3  15  2.500000e+00  1.450000e+01  1.701121e-82
4  1  3.500000e+00  5.000000e-01  0.000000e+00
4  2  3.500000e+00  1.500000e+00  5.242014e-80
4  3  3.500000e+00  2.500000e+00  1.933164e-79
4  4  3.500000e+00  3.500000e+00  4.314425e-79
4  5  3.500000e+00  4.500000e+00  5.916177e-79
4  6  3.500000e+00  5.500000e+00  6.487168e-79
4  7  3.500000e+00  6.500000e+00  6.807852e-79
4  8  3.500000e+00  7.500000e+00  6.680474e-79
4  9  3.500000e+00  8.500000e+00  4.667600e-79
4  10  3.500000e+00  9.500000e+00  2.142822e-79
4  11  3.500000e+00  1.050000e+01  1.007728e-79
4  12  3.500000e+00  1.150000e+01  9.621980e-81
4  13  3.500000e+00  1.250000e+01  1.332957e-80
4  14  3.500000e+00  1.350000e+01  4.303577e-81
4  15  3.500000e+00  1.450000e+01  3.384517e-82
5  1  4.500000e+00  5.000000e-01  0.000000e+00
5  2  4.500000e+00  1.500000e+00  7.985912e-80
5  3  4.500000e+00  2.500000e+00  2.775633e-79
5  4  4.500000e+00  3.500000e+00  5.916177e-79
5  5  4.500000e+00  4.500000e+00  9.951252e-79
5  6  4.500000e+00  5.500000e+00  1.071134e-78
5  7  4.500000e+00  6.500000e+00  1.072165e-78
5  8  4.500000e+00  7.500000e+00  1.089984e-78
5  9  4.500000e+00  8.500000e+00  8.138195e-79
5  10  4.500000e+00  9.500000e+00  4.169014e-79
5  11  4.500000e+00  1.050000e+01  2.182479e-79
5  12  4.500000e+00  1.150000e+01  4.001513e-80
5  13  4.500000e+00  1.250000e+01  2.225152e-80
5  14  4.500000e+00  1.350000e+01  5.838074e-81
5  15  4.500000e+00  1.450000e+01  4.200110e-82
6  1  5.500000e+00  5.000000e-01  0.000000e+00
6  2  5.500000e+00  1.500000e+00  8.689743e-80
6  3  5.500000e+00  2.500000e+00  3.123554e-79
6  4  5.500000e+00  3.500000e+00  6.487168e-79
6  5  5.500000e+00  4.500000e+00  1.071134e-78
6  6  5.500000e+00  5.500000e+00  1.357937e-78
6  7  5.500000e+00  6.500000e+00  1.351936e-78
6  8  5.500000e+00  7.500000e+00  1.364686e-78
6  9  5.500000e+00  8.500000e+00  1.098183e-78
6  10  5.500000e+00  9.500000e+00  6.586794e-79
6  11  5.500000e+00  1.050000e+01  3.920846e-79
6  12  5.500000e+00  1.150000e+01  1.230325e-79
6  13  5.500000e+00  1.250000e+01  4.100280e-80
6  14  5.500000e+00  1.350000e+01  7.962847e-81
6  15  5.500000e+00  1.450000e+01  5.797801e-82
7  1  6.500000e+00  5.000000e-01  0.000000e+00
7  2  6.500000e+00  1.500000e+00  9.015273e-80
7  3  6.500000e+00  2.500000e+00  3.243861e-79
7  4  6.500000e+00  3.500000e+00  6.807852e-79
7  5  6.500000e+00  4.500000e+00  1.072165e-78
7  6  6.500000e+00  5.500000e+00  1.351936e-78
7  7  6.500000e+00  6.500000e+00  1.585133e-78
7  8  6.500000e+00  7.500000e+00  1.605924e-78
7  9  6.500000e+00  8.500000e+00  1.339423e-78
7  10  6.500000e+00  9.500000e+00  8.978596e-79
7  11  6.500000e+00  1.050000e+01  5.817110e-79
7  12  6.500000e+00  1.150000e+01  2.208254e-79
7  13  6.500000e+00  1.250000e+01  6.375557e-80
7  14  6.500000e+00  1.350000e+01  1.043199e-80
7  15  6.500000e+00  1.450000e+01  6.103936e-82
8  1  7.500000e+00  5.000000e-01  0.000000e+00
8  2  7.500000e+00  1.500000e+00  8.346173e-80
8  3  7.500000e+00  2.500000e+00  3.068985e-79
8  4  7.500000e+00  3.500000e+00  6.680474e-79
8  5  7.500000e+00  4.500000e+00  1.089984e-78
8  6  7.500000e+00  5.500000e+00  1.364686e-78
8  7  7.500000e+00  6.500000e+00  1.605924e-78
8  8  7.500000e+00  7.500000e+00  1.882192e-78
8  9  7.500000e+00  8.500000e+00  1.644191e-78
8  10  7.500000e+00  9.500000e+00  1.163355e-78
8  11  7.500000e+00  1.050000e+01  8.079829e-79
8  12  7.500000e+00  1.150000e+01  3.388196e-79
8  13  7.500000e+00  1.250000e+01  8.724243e-80
8  14  7.500000e+00  1.350000e+01  1.196569e-80
8  15  7.500000e+00  1.450000e+01  6.031746e-82
9  1  8.500000e+00  5.000000e-01  0.000000e+00
9  2  8.500000e+00  1.500000e+00  5.343982e-80
9  3  8.500000e+00  2.500000e+00  2.053866e-79
9  4  8.500000e+00  3.500000e+00  4.667600e-79
9  5  8.500000e+00  4.500000e+00  8.138195e-79
9  6  8.500000e+00  5.500000e+00  1.098183e-78
9  7  8.500000e+00  6.500000e+00  1.339423e-78
9  8  8.500000e+00  7.500000e+00  1.644191e-78
9  9  8.500000e+00  8.500000e+00  1.908027e-78
9  10  8.500000e+00  9.500000e+00  1.544889e-78
9  11  8.500000e+00  1.050000e+01  1.133805e-78
9  12  8.500000e+00  1.150000e+01  5.471237e-79
9  13  8.500000e+00  1.250000e+01  1.315343e-79
9  14  8.500000e+00  1.350000e+01  1.445941e-80
9  15  8.500000e+00  1.450000e+01  4.334526e-82
10  1  9.500000e+00  5.000000e-01  0.000000e+00
10  2  9.500000e+00  1.500000e+00  1.943822e-80
10  3  9.500000e+00  2.500000e+00  8.396306e-80
10  4  9.500000e+00  3.500000e+00  2.142822e-79
10  5  9.500000e+00  4.500000e+00  4.169014e-79
10  6  9.500000e+00  5.500000e+00  6.586794e-79
10  7  9.500000e+00  6.500000e+00  8.978596e-79
10  8  9.500000e+00  7.500000e+00  1.163355e-78
10  9  9.500000e+00  8.500000e+00  1.544889e-78
10  10  9.500000e+00  9.500000e+00  1.567587e-78
10  11  9.500000e+00  1.050000e+01  1.164836e-78
10  12  9.500000e+00  1.150000e+01  5.840112e-79
10  13  9.500000e+00  1.250000e+01  1.361498e-79
10  14  9.500000e+00  1.350000e+01  1.347090e-80
10  15  9.500000e+00  1.450000e+01  3.609603e-82
11  1  1.050000e+01  5.000000e-01  0.000000e+00
11  2  1.050000e+01  1.500000e+00  7.342352e-81
11  3  1.050000e+01  2.500000e+00  3.569217e-80
11  4  1.050000e+01  3.500000e+00  1.007728e-79
11  5  1.050000e+01  4.500000e+00  2.182479e-79
11  6  1.050000e+01  5.500000e+00  3.920846e-79
11  7  1.050000e+01  6.500000e+00  5.817110e-79
11  8  1.050000e+01  7.500000e+00  8.079829e-79
11  9  1.050000e+01  8.500000e+00  1.133805e-78
11  10  1.050000e+01  9.500000e+00  1.164836e-78
11  11  1.050000e+01  1.050000e+01  1.027096e-78
11  12  1.050000e+01  1.150000e+01  5.214377e-79
11  13  1.050000e+01  1.250000e+01  1.263164e-79
11  14  1.050000e+01  1.350000e+01  1.342403e-80
11  15  1.050000e+01  1.450000e+01  3.942673e-82
12  1  1.150000e+01  5.000000e-01  0.000000e+00
12  2  1.150000e+01  1.500000e+00  -1.468982e-81
12  3  1.150000e+01  2.500000e+00  -4.509643e-82
12  4  1.150000e+01  3.500000e+00  9.621980e-81
12  5  1.150000e+01  4.500000e+00  4.001513e-80
12  6  1.150000e+01  5.500000e+00  1.230325e-79
12  7  1.150000e+01  6.500000e+00  2.208254e-79
12  8  1.150000e+01  7.500000e+00  3.388196e-79
12  9  1.150000e+01  8.500000e+00  5.471237e-79
12  10  1.150000e+01  9.500000e+00  5.840112e-79
12  11  1.150000e+01  1.050000e+01  5.214377e-79
12  12  1.150000e+01  1.150000e+01  3.349730e-79
12  13  1.150000e+01  1.250000e+01  8.863182e-80
12  14  1.150000e+01  1.350000e+01  9.551096e-81
12  15  1.150000e+01  1.450000e+01  3.084397e-82
13  1  1.250000e+01  5.000000e-01  0.000000e+00
13  2  1.250000e+01  1.500000e+00  1.750283e-81
13  3  1.250000e+01  2.500000e+00  6.215754e-81
13  4  1.250000e+01  3.500000e+00  1.332957e-80
13  5  1.250000e+01  4.500000e+00  2.225152e-80
13  6  1.250000e+01  5.500000e+00  4.100280e-80
13  7  1.250000e+01  6.500000e+00  6.375557e-80
13  8  1.250000e+01  7.500000e+00  8.724243e-80
13  9  1.250000e+01  8.500000e+00  1.315343e-79
13  10  1.250000e+01  9.500000e+00  1.361498e-79
13  11  1.250000e+01  1.050000e+01  1.263164e-79
13  12  1.250000e+01  1.150000e+01  8.863182e-80
13  13  1.250000e+01  1.250000e+01  3.867396e-80
13  14  1.250000e+01  1.350000e+01  4.605098e-81
13  15  1.250000e+01  1.450000e+01  1.755992e-82
14  1  1.350000e+01  5.000000e-01  0.000000e+00
14  2  1.350000e+01  1.500000e+00  6.438627e-82
14  3  1.350000e+01  2.500000e+00  2.143850e-81
14  4  1.350000e+01  3.500000e+00  4.303577e-81
14  5  1.350000e+01  4.500000e+00  5.838074e-81
14  6  1.350000e+01  5.500000e+00  7.962847e-81
14  7  1.350000e+01  6.500000e+00  1.043199e-80
14  8  1.350000e+01  7.500000e+00  1.196569e-80
14  9  1.350000e+01  8.500000e+00  1.445941e-80
14  10  1.350000e+01  9.500000e+00  1.347090e-80
14  11  1.350000e+01  1.050000e+01  1.342403e-80
14  12  1.350000e+01  1.150000e+01  9.551096e-81
14  13  1.350000e+01  1.250000e+01  4.605098e-81
14  14  1.350000e+01  1.350000e+01  1.039063e-81
14  15  1.350000e+01  1.450000e+01  4.840652e-83
15  1  1.450000e+01  5.000000e-01  0.000000e+00
15  2  1.450000e+01  1.500000e+00  5.601739e-83
15  3  1.450000e+01  2.500000e+00  1.701121e-82
15  4  1.450000e+01  3.500000e+00  3.384517e-82
15  5  1.450000e+01  4.500000e+00  4.200110e-82
15  6  1.450000e+01  5.500000e+00  5.797801e-82
15  7  1.450000e+01  6.500000e+00  6.103936e-82
15  8  1.450000e+01  7.500000e+00  6.031746e-82
15  9  1.450000e+01  8.500000e+00  4.334526e-82
15  10  1.450000e+01  9.500000e+00  3.609603e-82
15  11  1.450000e+01  1.050000e+01  3.942673e-82
15  12  1.450000e+01  1.150000e+01  3.084397e-82
15  13  1.450000e+01  1.250000e+01  1.755992e-82
15  14  1.450000e+01  1.350000e+01  4.840652e-83
15  15  1.450000e+01  1.450000e+01  1.913276e-83


==> anc/txt_outputs/xsec_ptmu_carbon_covariance_svd_S.txt <==
# xsec_ptmu_carbon_covariance_svd_S
# bin  x_low  x_high  x_center  value
1  0.000000e+00  1.000000e+00  5.000000e-01  8.305295e-78
2  1.000000e+00  2.000000e+00  1.500000e+00  2.176574e-78
3  2.000000e+00  3.000000e+00  2.500000e+00  2.024235e-79
4  3.000000e+00  4.000000e+00  3.500000e+00  1.493308e-79
5  4.000000e+00  5.000000e+00  4.500000e+00  1.226884e-79
6  5.000000e+00  6.000000e+00  5.500000e+00  9.308307e-80
7  6.000000e+00  7.000000e+00  6.500000e+00  7.614254e-80
8  7.000000e+00  8.000000e+00  7.500000e+00  4.860483e-80
9  8.000000e+00  9.000000e+00  8.500000e+00  4.360335e-80
10  9.000000e+00  1.000000e+01  9.500000e+00  2.575195e-80
11  1.000000e+01  1.100000e+01  1.050000e+01  1.156133e-80
12  1.100000e+01  1.200000e+01  1.150000e+01  6.693561e-81
13  1.200000e+01  1.300000e+01  1.250000e+01  4.470343e-82
14  1.300000e+01  1.400000e+01  1.350000e+01  1.654876e-83
15  1.400000e+01  1.500000e+01  1.450000e+01  0.000000e+00


==> anc/txt_outputs/xsec_ptmu_carbon_covariance_svd_U.txt <==
# xsec_ptmu_carbon_covariance_svd_U
# bin_i  bin_j  x_center  y_center  value
1  1  5.000000e-01  5.000000e-01  0.000000e+00
1  2  5.000000e-01  1.500000e+00  0.000000e+00
1  3  5.000000e-01  2.500000e+00  0.000000e+00
1  4  5.000000e-01  3.500000e+00  0.000000e+00
1  5  5.000000e-01  4.500000e+00  0.000000e+00
1  6  5.000000e-01  5.500000e+00  0.000000e+00
1  7  5.000000e-01  6.500000e+00  0.000000e+00
1  8  5.000000e-01  7.500000e+00  0.000000e+00
1  9  5.000000e-01  8.500000e+00  0.000000e+00
1  10  5.000000e-01  9.500000e+00  0.000000e+00
1  11  5.000000e-01  1.050000e+01  0.000000e+00
1  12  5.000000e-01  1.150000e+01  0.000000e+00
1  13  5.000000e-01  1.250000e+01  0.000000e+00
1  14  5.000000e-01  1.350000e+01  0.000000e+00
1  15  5.000000e-01  1.450000e+01  1.000000e+00
2  1  1.500000e+00  5.000000e-01  -2.055078e-02
2  2  1.500000e+00  1.500000e+00  -3.820106e-02
2  3  1.500000e+00  2.500000e+00  3.450833e-02
2  4  1.500000e+00  3.500000e+00  1.721787e-02
2  5  1.500000e+00  4.500000e+00  -3.218869e-02
2  6  1.500000e+00  5.500000e+00  -4.471145e-02
2  7  1.500000e+00  6.500000e+00  -4.209539e-02
2  8  1.500000e+00  7.500000e+00  5.772157e-03
2  9  1.500000e+00  8.500000e+00  9.977463e-03
2  10  1.500000e+00  9.500000e+00  -2.574021e-01
2  11  1.500000e+00  1.050000e+01  -3.519308e-02
2  12  1.500000e+00  1.150000e+01  9.613268e-01
2  13  1.500000e+00  1.250000e+01  6.805923e-03
2  14  1.500000e+00  1.350000e+01  -1.024143e-03
2  15  1.500000e+00  1.450000e+01  0.000000e+00
3  1  2.500000e+00  5.000000e-01  -7.570976e-02
3  2  2.500000e+00  1.500000e+00  -1.294699e-01
3  3  2.500000e+00  2.500000e+00  1.055231e-01
3  4  2.500000e+00  3.500000e+00  5.249405e-02
3  5  2.500000e+00  4.500000e+00  -1.120809e-01
3  6  2.500000e+00  5.500000e+00  -1.960837e-01
3  7  2.500000e+00  6.500000e+00  -2.069623e-01
3  8  2.500000e+00  7.500000e+00  4.148657e-02
3  9  2.500000e+00  8.500000e+00  2.821110e-01
3  10  2.500000e+00  9.500000e+00  -8.463346e-01
3  11  2.500000e+00  1.050000e+01  6.411175e-02
3  12  2.500000e+00  1.150000e+01  -2.608881e-01
3  13  2.500000e+00  1.250000e+01  2.722231e-03
3  14  2.500000e+00  1.350000e+01  1.680609e-04
3  15  2.500000e+00  1.450000e+01  0.000000e+00
4  1  3.500000e+00  5.000000e-01  -1.646473e-01
4  2  3.500000e+00  1.500000e+00  -2.535836e-01
4  3  3.500000e+00  2.500000e+00  1.992006e-01
4  4  3.500000e+00  3.500000e+00  -2.097014e-03
4  5  3.500000e+00  4.500000e+00  -3.344890e-01
4  6  3.500000e+00  5.500000e+00  -5.110549e-01
4  7  3.500000e+00  6.500000e+00  -2.684841e-01
4  8  3.500000e+00  7.500000e+00  6.877124e-02
4  9  3.500000e+00  8.500000e+00  4.617170e-01
4  10  3.500000e+00  9.500000e+00  4.505019e-01
4  11  3.500000e+00  1.050000e+01  2.162950e-02
4  12  3.500000e+00  1.150000e+01  4.872525e-02
4  13  3.500000e+00  1.250000e+01  7.168129e-03
4  14  3.500000e+00  1.350000e+01  -4.650818e-04
4  15  3.500000e+00  1.450000e+01  0.000000e+00
5  1  4.500000e+00  5.000000e-01  -2.732417e-01
5  2  4.500000e+00  1.500000e+00  -3.653274e-01
5  3  4.500000e+00  2.500000e+00  4.327581e-01
5  4  4.500000e+00  3.500000e+00  -2.750103e-01
5  5  4.500000e+00  4.500000e+00  -3.346781e-01
5  6  4.500000e+00  5.500000e+00  -7.564092e-02
5  7  4.500000e+00  6.500000e+00  3.177116e-01
5  8  4.500000e+00  7.500000e+00  -7.122087e-02
5  9  4.500000e+00  8.500000e+00  -5.459612e-01
5  10  4.500000e+00  9.500000e+00  -6.904034e-02
5  11  4.500000e+00  1.050000e+01  2.237458e-02
5  12  4.500000e+00  1.150000e+01  -4.334635e-02
5  13  4.500000e+00  1.250000e+01  -7.797441e-04
5  14  4.500000e+00  1.350000e+01  5.331747e-04
5  15  4.500000e+00  1.450000e+01  0.000000e+00
6  1  5.500000e+00  5.000000e-01  -3.498878e-01
6  2  5.500000e+00  1.500000e+00  -3.445524e-01
6  3  5.500000e+00  2.500000e+00  3.737025e-01
6  4  5.500000e+00  3.500000e+00  2.964472e-02
6  5  5.500000e+00  4.500000e+00  4.036489e-01
6  6  5.500000e+00  5.500000e+00  5.418769e-01
6  7  5.500000e+00  6.500000e+00  5.447350e-02
6  8  5.500000e+00  7.500000e+00  -3.678348e-02
6  9  5.500000e+00  8.500000e+00  3.913434e-01
6  10  5.500000e+00  9.500000e+00  6.265428e-02
6  11  5.500000e+00  1.050000e+01  -4.326561e-03
6  12  5.500000e+00  1.150000e+01  1.876009e-02
6  13  5.500000e+00  1.250000e+01  3.825063e-04
6  14  5.500000e+00  1.350000e+01  -6.985085e-04
6  15  5.500000e+00  1.450000e+01  0.000000e+00
7  1  6.500000e+00  5.000000e-01  -4.051391e-01
7  2  6.500000e+00  1.500000e+00  -2.537215e-01
7  3  6.500000e+00  2.500000e+00  -2.007206e-01
7  4  6.500000e+00  3.500000e+00  4.850346e-01
7  5  6.500000e+00  4.500000e+00  3.669723e-01
7  6  6.500000e+00  5.500000e+00  -2.368700e-01
7  7  6.500000e+00  6.500000e+00  -3.250717e-01
7  8  6.500000e+00  7.500000e+00  1.147457e-01
7  9  6.500000e+00  8.500000e+00  -4.297333e-01
7  10  6.500000e+00  9.500000e+00  3.488102e-02
7  11  6.500000e+00  1.050000e+01  6.420563e-03
7  12  6.500000e+00  1.150000e+01  -1.985567e-02
7  13  6.500000e+00  1.250000e+01  1.799689e-03
7  14  6.500000e+00  1.350000e+01  2.723511e-04
7  15  6.500000e+00  1.450000e+01  0.000000e+00
8  1  7.500000e+00  5.000000e-01  -4.580151e-01
8  2  7.500000e+00  1.500000e+00  -1.149648e-01
8  3  7.500000e+00  2.500000e+00  -6.253997e-01
8  4  7.500000e+00  3.500000e+00  1.015996e-01
8  5  7.500000e+00  4.500000e+00  -3.073203e-01
8  6  7.500000e+00  5.500000e+00  7.451767e-02
8  7  7.500000e+00  6.500000e+00  4.353166e-01
8  8  7.500000e+00  7.500000e+00  -1.914653e-01
8  9  7.500000e+00  8.500000e+00  2.192199e-01
8  10  7.500000e+00  9.500000e+00  -3.528741e-02
8  11  7.500000e+00  1.050000e+01  -6.067712e-03
8  12  7.500000e+00  1.150000e+01  7.717602e-03
8  13  7.500000e+00  1.250000e+01  -8.854543e-04
8  14  7.500000e+00  1.350000e+01  -3.938688e-04
8  15  7.500000e+00  1.450000e+01  0.000000e+00
9  1  8.500000e+00  5.000000e-01  -4.493712e-01
9  2  8.500000e+00  1.500000e+00  2.591310e-01
9  3  8.500000e+00  2.500000e+00  -1.787240e-01
9  4  8.500000e+00  3.500000e+00  -5.886863e-01
9  5  8.500000e+00  4.500000e+00  -9.217272e-02
9  6  8.500000e+00  5.500000e+00  2.221177e-01
9  7  8.500000e+00  6.500000e+00  -4.910489e-01
9  8  8.500000e+00  7.500000e+00  2.139776e-01
9  9  8.500000e+00  8.500000e+00  -8.319817e-02
9  10  8.500000e+00  9.500000e+00  2.464579e-03
9  11  8.500000e+00  1.050000e+01  -2.705074e-02
9  12  8.500000e+00  1.150000e+01  2.661114e-03
9  13  8.500000e+00  1.250000e+01  -2.810116e-03
9  14  8.500000e+00  1.350000e+01  7.367465e-04
9  15  8.500000e+00  1.450000e+01  0.000000e+00
10  1  9.500000e+00  5.000000e-01  -3.462700e-01
10  2  9.500000e+00  1.500000e+00  4.825483e-01
10  3  9.500000e+00  2.500000e+00  1.880941e-01
10  4  9.500000e+00  3.500000e+00  -1.733434e-01
10  5  9.500000e+00  4.500000e+00  4.273275e-01
10  6  9.500000e+00  5.500000e+00  -4.647293e-01
10  7  9.500000e+00  6.500000e+00  2.658454e-01
10  8  9.500000e+00  7.500000e+00  -3.214961e-01
10  9  9.500000e+00  8.500000e+00  8.913220e-02
10  10  9.500000e+00  9.500000e+00  -3.244114e-02
10  11  9.500000e+00  1.050000e+01  -1.272679e-02
10  12  9.500000e+00  1.150000e+01  4.347740e-03
10  13  9.500000e+00  1.250000e+01  -4.835482e-03
10  14  9.500000e+00  1.350000e+01  -1.914905e-04
10  15  9.500000e+00  1.450000e+01  0.000000e+00
11  1  1.050000e+01  5.000000e-01  -2.467713e-01
11  2  1.050000e+01  1.500000e+00  4.547530e-01
11  3  1.050000e+01  2.500000e+00  2.795486e-01
11  4  1.050000e+01  3.500000e+00  4.142149e-01
11  5  1.050000e+01  4.500000e+00  -2.507659e-01
11  6  1.050000e+01  5.500000e+00  1.043316e-01
11  7  1.050000e+01  6.500000e+00  2.215136e-01
11  8  1.050000e+01  7.500000e+00  5.956778e-01
11  9  1.050000e+01  8.500000e+00  2.020780e-02
11  10  1.050000e+01  9.500000e+00  2.691553e-04
11  11  1.050000e+01  1.050000e+01  -6.673241e-02
11  12  1.050000e+01  1.150000e+01  -4.698061e-03
11  13  1.050000e+01  1.250000e+01  5.435547e-03
11  14  1.050000e+01  1.350000e+01  8.078311e-05
11  15  1.050000e+01  1.450000e+01  0.000000e+00
12  1  1.150000e+01  5.000000e-01  -1.103445e-01
12  2  1.150000e+01  1.500000e+00  2.779073e-01
12  3  1.150000e+01  2.500000e+00  1.882197e-01
12  4  1.150000e+01  3.500000e+00  3.262450e-01
12  5  1.150000e+01  4.500000e+00  -3.066597e-01
12  6  1.150000e+01  5.500000e+00  2.364364e-01
12  7  1.150000e+01  6.500000e+00  -3.083659e-01
12  8  1.150000e+01  7.500000e+00  -5.784160e-01
12  9  1.150000e+01  8.500000e+00  -8.393870e-02
12  10  1.150000e+01  9.500000e+00  4.352212e-02
12  11  1.150000e+01  1.050000e+01  4.242283e-01
12  12  1.150000e+01  1.150000e+01  1.484823e-02
12  13  1.150000e+01  1.250000e+01  -1.429385e-03
12  14  1.150000e+01  1.350000e+01  -4.588888e-04
12  15  1.150000e+01  1.450000e+01  0.000000e+00
13  1  1.250000e+01  5.000000e-01  -2.856506e-02
13  2  1.250000e+01  1.500000e+00  6.041548e-02
13  3  1.250000e+01  2.500000e+00  9.238318e-02
13  4  1.250000e+01  3.500000e+00  1.403044e-01
13  5  1.250000e+01  4.500000e+00  -1.479450e-01
13  6  1.250000e+01  5.500000e+00  7.228225e-02
13  7  1.250000e+01  6.500000e+00  -1.664619e-01
13  8  1.250000e+01  7.500000e+00  -3.123493e-01
13  9  1.250000e+01  8.500000e+00  -2.929706e-02
13  10  1.250000e+01  9.500000e+00  -1.983249e-02
13  11  1.250000e+01  1.050000e+01  -8.915909e-01
13  12  1.250000e+01  1.150000e+01  -4.959228e-02
13  13  1.250000e+01  1.250000e+01  1.275967e-01
13  14  1.250000e+01  1.350000e+01  1.919001e-03
13  15  1.250000e+01  1.450000e+01  0.000000e+00
14  1  1.350000e+01  5.000000e-01  -3.688788e-03
14  2  1.350000e+01  1.500000e+00  4.133255e-03
14  3  1.350000e+01  2.500000e+00  1.467875e-02
14  4  1.350000e+01  3.500000e+00  2.357641e-02
14  5  1.350000e+01  4.500000e+00  -2.336293e-02
14  6  1.350000e+01  5.500000e+00  6.392797e-03
14  7  1.350000e+01  6.500000e+00  -2.366430e-02
14  8  1.350000e+01  7.500000e+00  -3.400578e-02
14  9  1.350000e+01  8.500000e+00  -8.338924e-06
14  10  1.350000e+01  9.500000e+00  -3.127897e-03
14  11  1.350000e+01  1.050000e+01  -1.153942e-01
14  12  1.350000e+01  1.150000e+01  -2.894545e-04
14  13  1.350000e+01  1.250000e+01  -9.902735e-01
14  14  1.350000e+01  1.350000e+01  -5.410759e-02
14  15  1.350000e+01  1.450000e+01  0.000000e+00
15  1  1.450000e+01  5.000000e-01  -1.646218e-04
15  2  1.450000e+01  1.500000e+00  -5.747041e-05
15  3  1.450000e+01  2.500000e+00  7.984938e-04
15  4  1.450000e+01  3.500000e+00  1.608637e-03
15  5  1.450000e+01  4.500000e+00  -8.825185e-04
15  6  1.450000e+01  5.500000e+00  3.172672e-04
15  7  1.450000e+01  6.500000e+00  -7.132906e-04
15  8  1.450000e+01  7.500000e+00  -1.839493e-03
15  9  1.450000e+01  8.500000e+00  1.040885e-03
15  10  1.450000e+01  9.500000e+00  2.609213e-05
15  11  1.450000e+01  1.050000e+01  -4.377459e-03
15  12  1.450000e+01  1.150000e+01  1.183013e-03
15  13  1.450000e+01  1.250000e+01  -5.389557e-02
15  14  1.450000e+01  1.350000e+01  9.985317e-01
15  15  1.450000e+01  1.450000e+01  0.000000e+00


==> anc/txt_outputs/xsec_ptmu_carbon_covariance_svd_Vt.txt <==
# xsec_ptmu_carbon_covariance_svd_Vt
# bin_i  bin_j  x_center  y_center  value
1  1  5.000000e-01  5.000000e-01  -0.000000e+00
1  2  5.000000e-01  1.500000e+00  -2.055078e-02
1  3  5.000000e-01  2.500000e+00  -7.570976e-02
1  4  5.000000e-01  3.500000e+00  -1.646473e-01
1  5  5.000000e-01  4.500000e+00  -2.732417e-01
1  6  5.000000e-01  5.500000e+00  -3.498878e-01
1  7  5.000000e-01  6.500000e+00  -4.051391e-01
1  8  5.000000e-01  7.500000e+00  -4.580151e-01
1  9  5.000000e-01  8.500000e+00  -4.493712e-01
1  10  5.000000e-01  9.500000e+00  -3.462700e-01
1  11  5.000000e-01  1.050000e+01  -2.467713e-01
1  12  5.000000e-01  1.150000e+01  -1.103445e-01
1  13  5.000000e-01  1.250000e+01  -2.856506e-02
1  14  5.000000e-01  1.350000e+01  -3.688788e-03
1  15  5.000000e-01  1.450000e+01  -1.646218e-04
2  1  1.500000e+00  5.000000e-01  -0.000000e+00
2  2  1.500000e+00  1.500000e+00  -3.820106e-02
2  3  1.500000e+00  2.500000e+00  -1.294699e-01
2  4  1.500000e+00  3.500000e+00  -2.535836e-01
2  5  1.500000e+00  4.500000e+00  -3.653274e-01
2  6  1.500000e+00  5.500000e+00  -3.445524e-01
2  7  1.500000e+00  6.500000e+00  -2.537215e-01
2  8  1.500000e+00  7.500000e+00  -1.149648e-01
2  9  1.500000e+00  8.500000e+00  2.591310e-01
2  10  1.500000e+00  9.500000e+00  4.825483e-01
2  11  1.500000e+00  1.050000e+01  4.547530e-01
2  12  1.500000e+00  1.150000e+01  2.779073e-01
2  13  1.500000e+00  1.250000e+01  6.041548e-02
2  14  1.500000e+00  1.350000e+01  4.133255e-03
2  15  1.500000e+00  1.450000e+01  -5.747041e-05
3  1  2.500000e+00  5.000000e-01  0.000000e+00
3  2  2.500000e+00  1.500000e+00  3.450833e-02
3  3  2.500000e+00  2.500000e+00  1.055231e-01
3  4  2.500000e+00  3.500000e+00  1.992006e-01
3  5  2.500000e+00  4.500000e+00  4.327581e-01
3  6  2.500000e+00  5.500000e+00  3.737025e-01
3  7  2.500000e+00  6.500000e+00  -2.007206e-01
3  8  2.500000e+00  7.500000e+00  -6.253997e-01
3  9  2.500000e+00  8.500000e+00  -1.787240e-01
3  10  2.500000e+00  9.500000e+00  1.880941e-01
3  11  2.500000e+00  1.050000e+01  2.795486e-01
3  12  2.500000e+00  1.150000e+01  1.882197e-01
3  13  2.500000e+00  1.250000e+01  9.238318e-02
3  14  2.500000e+00  1.350000e+01  1.467875e-02
3  15  2.500000e+00  1.450000e+01  7.984938e-04
4  1  3.500000e+00  5.000000e-01  0.000000e+00
4  2  3.500000e+00  1.500000e+00  1.721787e-02
4  3  3.500000e+00  2.500000e+00  5.249405e-02
4  4  3.500000e+00  3.500000e+00  -2.097014e-03
4  5  3.500000e+00  4.500000e+00  -2.750103e-01
4  6  3.500000e+00  5.500000e+00  2.964472e-02
4  7  3.500000e+00  6.500000e+00  4.850346e-01
4  8  3.500000e+00  7.500000e+00  1.015996e-01
4  9  3.500000e+00  8.500000e+00  -5.886863e-01
4  10  3.500000e+00  9.500000e+00  -1.733434e-01
4  11  3.500000e+00  1.050000e+01  4.142149e-01
4  12  3.500000e+00  1.150000e+01  3.262450e-01
4  13  3.500000e+00  1.250000e+01  1.403044e-01
4  14  3.500000e+00  1.350000e+01  2.357641e-02
4  15  3.500000e+00  1.450000e+01  1.608637e-03
5  1  4.500000e+00  5.000000e-01  0.000000e+00
5  2  4.500000e+00  1.500000e+00  -3.218869e-02
5  3  4.500000e+00  2.500000e+00  -1.120809e-01
5  4  4.500000e+00  3.500000e+00  -3.344890e-01
5  5  4.500000e+00  4.500000e+00  -3.346781e-01
5  6  4.500000e+00  5.500000e+00  4.036489e-01
5  7  4.500000e+00  6.500000e+00  3.669723e-01
5  8  4.500000e+00  7.500000e+00  -3.073203e-01
5  9  4.500000e+00  8.500000e+00  -9.217272e-02
5  10  4.500000e+00  9.500000e+00  4.273275e-01
5  11  4.500000e+00  1.050000e+01  -2.507659e-01
5  12  4.500000e+00  1.150000e+01  -3.066597e-01
5  13  4.500000e+00  1.250000e+01  -1.479450e-01
5  14  4.500000e+00  1.350000e+01  -2.336293e-02
5  15  4.500000e+00  1.450000e+01  -8.825185e-04
6  1  5.500000e+00  5.000000e-01  0.000000e+00
6  2  5.500000e+00  1.500000e+00  -4.471145e-02
6  3  5.500000e+00  2.500000e+00  -1.960837e-01
6  4  5.500000e+00  3.500000e+00  -5.110549e-01
6  5  5.500000e+00  4.500000e+00  -7.564092e-02
6  6  5.500000e+00  5.500000e+00  5.418769e-01
6  7  5.500000e+00  6.500000e+00  -2.368700e-01
6  8  5.500000e+00  7.500000e+00  7.451767e-02
6  9  5.500000e+00  8.500000e+00  2.221177e-01
6  10  5.500000e+00  9.500000e+00  -4.647293e-01
6  11  5.500000e+00  1.050000e+01  1.043316e-01
6  12  5.500000e+00  1.150000e+01  2.364364e-01
6  13  5.500000e+00  1.250000e+01  7.228225e-02
6  14  5.500000e+00  1.350000e+01  6.392797e-03
6  15  5.500000e+00  1.450000e+01  3.172672e-04
7  1  6.500000e+00  5.000000e-01  0.000000e+00
7  2  6.500000e+00  1.500000e+00  -4.209539e-02
7  3  6.500000e+00  2.500000e+00  -2.069623e-01
7  4  6.500000e+00  3.500000e+00  -2.684841e-01
7  5  6.500000e+00  4.500000e+00  3.177116e-01
7  6  6.500000e+00  5.500000e+00  5.447350e-02
7  7  6.500000e+00  6.500000e+00  -3.250717e-01
7  8  6.500000e+00  7.500000e+00  4.353166e-01
7  9  6.500000e+00  8.500000e+00  -4.910489e-01
7  10  6.500000e+00  9.500000e+00  2.658454e-01
7  11  6.500000e+00  1.050000e+01  2.215136e-01
7  12  6.500000e+00  1.150000e+01  -3.083659e-01
7  13  6.500000e+00  1.250000e+01  -1.664619e-01
7  14  6.500000e+00  1.350000e+01  -2.366430e-02
7  15  6.500000e+00  1.450000e+01  -7.132906e-04
8  1  7.500000e+00  5.000000e-01  -0.000000e+00
8  2  7.500000e+00  1.500000e+00  5.772157e-03
8  3  7.500000e+00  2.500000e+00  4.148657e-02
8  4  7.500000e+00  3.500000e+00  6.877124e-02
8  5  7.500000e+00  4.500000e+00  -7.122087e-02
8  6  7.500000e+00  5.500000e+00  -3.678348e-02
8  7  7.500000e+00  6.500000e+00  1.147457e-01
8  8  7.500000e+00  7.500000e+00  -1.914653e-01
8  9  7.500000e+00  8.500000e+00  2.139776e-01
8  10  7.500000e+00  9.500000e+00  -3.214961e-01
8  11  7.500000e+00  1.050000e+01  5.956778e-01
8  12  7.500000e+00  1.150000e+01  -5.784160e-01
8  13  7.500000e+00  1.250000e+01  -3.123493e-01
8  14  7.500000e+00  1.350000e+01  -3.400578e-02
8  15  7.500000e+00  1.450000e+01  -1.839493e-03
9  1  8.500000e+00  5.000000e-01  0.000000e+00
9  2  8.500000e+00  1.500000e+00  9.977463e-03
9  3  8.500000e+00  2.500000e+00  2.821110e-01
9  4  8.500000e+00  3.500000e+00  4.617170e-01
9  5  8.500000e+00  4.500000e+00  -5.459612e-01
9  6  8.500000e+00  5.500000e+00  3.913434e-01
9  7  8.500000e+00  6.500000e+00  -4.297333e-01
9  8  8.500000e+00  7.500000e+00  2.192199e-01
9  9  8.500000e+00  8.500000e+00  -8.319817e-02
9  10  8.500000e+00  9.500000e+00  8.913220e-02
9  11  8.500000e+00  1.050000e+01  2.020780e-02
9  12  8.500000e+00  1.150000e+01  -8.393870e-02
9  13  8.500000e+00  1.250000e+01  -2.929706e-02
9  14  8.500000e+00  1.350000e+01  -8.338924e-06
9  15  8.500000e+00  1.450000e+01  1.040885e-03
10  1  9.500000e+00  5.000000e-01  0.000000e+00
10  2  9.500000e+00  1.500000e+00  -2.574021e-01
10  3  9.500000e+00  2.500000e+00  -8.463346e-01
10  4  9.500000e+00  3.500000e+00  4.505019e-01
10  5  9.500000e+00  4.500000e+00  -6.904034e-02
10  6  9.500000e+00  5.500000e+00  6.265428e-02
10  7  9.500000e+00  6.500000e+00  3.488102e-02
10  8  9.500000e+00  7.500000e+00  -3.528741e-02
10  9  9.500000e+00  8.500000e+00  2.464579e-03
10  10  9.500000e+00  9.500000e+00  -3.244114e-02
10  11  9.500000e+00  1.050000e+01  2.691553e-04
10  12  9.500000e+00  1.150000e+01  4.352212e-02
10  13  9.500000e+00  1.250000e+01  -1.983249e-02
10  14  9.500000e+00  1.350000e+01  -3.127897e-03
10  15  9.500000e+00  1.450000e+01  2.609213e-05
11  1  1.050000e+01  5.000000e-01  0.000000e+00
11  2  1.050000e+01  1.500000e+00  -3.519308e-02
11  3  1.050000e+01  2.500000e+00  6.411175e-02
11  4  1.050000e+01  3.500000e+00  2.162950e-02
11  5  1.050000e+01  4.500000e+00  2.237458e-02
11  6  1.050000e+01  5.500000e+00  -4.326561e-03
11  7  1.050000e+01  6.500000e+00  6.420563e-03
11  8  1.050000e+01  7.500000e+00  -6.067712e-03
11  9  1.050000e+01  8.500000e+00  -2.705074e-02
11  10  1.050000e+01  9.500000e+00  -1.272679e-02
11  11  1.050000e+01  1.050000e+01  -6.673241e-02
11  12  1.050000e+01  1.150000e+01  4.242283e-01
11  13  1.050000e+01  1.250000e+01  -8.915909e-01
11  14  1.050000e+01  1.350000e+01  -1.153942e-01
11  15  1.050000e+01  1.450000e+01  -4.377459e-03
12  1  1.150000e+01  5.000000e-01  0.000000e+00
12  2  1.150000e+01  1.500000e+00  9.613268e-01
12  3  1.150000e+01  2.500000e+00  -2.608881e-01
12  4  1.150000e+01  3.500000e+00  4.872525e-02
12  5  1.150000e+01  4.500000e+00  -4.334635e-02
12  6  1.150000e+01  5.500000e+00  1.876009e-02
12  7  1.150000e+01  6.500000e+00  -1.985567e-02
12  8  1.150000e+01  7.500000e+00  7.717602e-03
12  9  1.150000e+01  8.500000e+00  2.661114e-03
12  10  1.150000e+01  9.500000e+00  4.347740e-03
12  11  1.150000e+01  1.050000e+01  -4.698061e-03
12  12  1.150000e+01  1.150000e+01  1.484823e-02
12  13  1.150000e+01  1.250000e+01  -4.959228e-02
12  14  1.150000e+01  1.350000e+01  -2.894545e-04
12  15  1.150000e+01  1.450000e+01  1.183013e-03
13  1  1.250000e+01  5.000000e-01  0.000000e+00
13  2  1.250000e+01  1.500000e+00  6.805923e-03
13  3  1.250000e+01  2.500000e+00  2.722231e-03
13  4  1.250000e+01  3.500000e+00  7.168129e-03
13  5  1.250000e+01  4.500000e+00  -7.797441e-04
13  6  1.250000e+01  5.500000e+00  3.825063e-04
13  7  1.250000e+01  6.500000e+00  1.799689e-03
13  8  1.250000e+01  7.500000e+00  -8.854543e-04
13  9  1.250000e+01  8.500000e+00  -2.810116e-03
13  10  1.250000e+01  9.500000e+00  -4.835482e-03
13  11  1.250000e+01  1.050000e+01  5.435547e-03
13  12  1.250000e+01  1.150000e+01  -1.429385e-03
13  13  1.250000e+01  1.250000e+01  1.275967e-01
13  14  1.250000e+01  1.350000e+01  -9.902735e-01
13  15  1.250000e+01  1.450000e+01  -5.389557e-02
14  1  1.350000e+01  5.000000e-01  0.000000e+00
14  2  1.350000e+01  1.500000e+00  -1.024143e-03
14  3  1.350000e+01  2.500000e+00  1.680609e-04
14  4  1.350000e+01  3.500000e+00  -4.650818e-04
14  5  1.350000e+01  4.500000e+00  5.331747e-04
14  6  1.350000e+01  5.500000e+00  -6.985085e-04
14  7  1.350000e+01  6.500000e+00  2.723511e-04
14  8  1.350000e+01  7.500000e+00  -3.938688e-04
14  9  1.350000e+01  8.500000e+00  7.367465e-04
14  10  1.350000e+01  9.500000e+00  -1.914905e-04
14  11  1.350000e+01  1.050000e+01  8.078311e-05
14  12  1.350000e+01  1.150000e+01  -4.588888e-04
14  13  1.350000e+01  1.250000e+01  1.919001e-03
14  14  1.350000e+01  1.350000e+01  -5.410759e-02
14  15  1.350000e+01  1.450000e+01  9.985317e-01
15  1  1.450000e+01  5.000000e-01  1.000000e+00
15  2  1.450000e+01  1.500000e+00  0.000000e+00
15  3  1.450000e+01  2.500000e+00  0.000000e+00
15  4  1.450000e+01  3.500000e+00  0.000000e+00
15  5  1.450000e+01  4.500000e+00  0.000000e+00
15  6  1.450000e+01  5.500000e+00  0.000000e+00
15  7  1.450000e+01  6.500000e+00  0.000000e+00
15  8  1.450000e+01  7.500000e+00  0.000000e+00
15  9  1.450000e+01  8.500000e+00  0.000000e+00
15  10  1.450000e+01  9.500000e+00  0.000000e+00
15  11  1.450000e+01  1.050000e+01  0.000000e+00
15  12  1.450000e+01  1.150000e+01  0.000000e+00
15  13  1.450000e+01  1.250000e+01  0.000000e+00
15  14  1.450000e+01  1.350000e+01  0.000000e+00
15  15  1.450000e+01  1.450000e+01  0.000000e+00


==> anc/txt_outputs/xsec_ptmu_carbon_stat_correlation.txt <==
# xsec_ptmu_carbon_stat_correlation
# bin_i  bin_j  x_center  y_center  value
1  1  5.000000e-01  5.000000e-01  0.000000e+00
1  2  5.000000e-01  1.500000e+00  0.000000e+00
1  3  5.000000e-01  2.500000e+00  0.000000e+00
1  4  5.000000e-01  3.500000e+00  0.000000e+00
1  5  5.000000e-01  4.500000e+00  0.000000e+00
1  6  5.000000e-01  5.500000e+00  0.000000e+00
1  7  5.000000e-01  6.500000e+00  0.000000e+00
1  8  5.000000e-01  7.500000e+00  0.000000e+00
1  9  5.000000e-01  8.500000e+00  0.000000e+00
1  10  5.000000e-01  9.500000e+00  0.000000e+00
1  11  5.000000e-01  1.050000e+01  0.000000e+00
1  12  5.000000e-01  1.150000e+01  0.000000e+00
1  13  5.000000e-01  1.250000e+01  0.000000e+00
1  14  5.000000e-01  1.350000e+01  0.000000e+00
1  15  5.000000e-01  1.450000e+01  0.000000e+00
2  1  1.500000e+00  5.000000e-01  0.000000e+00
2  2  1.500000e+00  1.500000e+00  1.000000e+00
2  3  1.500000e+00  2.500000e+00  1.646262e-01
2  4  1.500000e+00  3.500000e+00  -1.563001e-01
2  5  1.500000e+00  4.500000e+00  -1.228399e-02
2  6  1.500000e+00  5.500000e+00  1.303594e-02
2  7  1.500000e+00  6.500000e+00  3.681539e-03
2  8  1.500000e+00  7.500000e+00  4.236655e-04
2  9  1.500000e+00  8.500000e+00  -3.157115e-04
2  10  1.500000e+00  9.500000e+00  -7.262984e-05
2  11  1.500000e+00  1.050000e+01  1.509319e-04
2  12  1.500000e+00  1.150000e+01  -4.251062e-05
2  13  1.500000e+00  1.250000e+01  5.732968e-05
2  14  1.500000e+00  1.350000e+01  3.395569e-05
2  15  1.500000e+00  1.450000e+01  1.949869e-05
3  1  2.500000e+00  5.000000e-01  0.000000e+00
3  2  2.500000e+00  1.500000e+00  1.646262e-01
3  3  2.500000e+00  2.500000e+00  1.000000e+00
3  4  2.500000e+00  3.500000e+00  5.212570e-02
3  5  2.500000e+00  4.500000e+00  -1.515421e-01
3  6  2.500000e+00  5.500000e+00  -1.513038e-02
3  7  2.500000e+00  6.500000e+00  1.288384e-02
3  8  2.500000e+00  7.500000e+00  4.687104e-03
3  9  2.500000e+00  8.500000e+00  1.747347e-04
3  10  2.500000e+00  9.500000e+00  -6.330458e-05
3  11  2.500000e+00  1.050000e+01  -1.921828e-04
3  12  2.500000e+00  1.150000e+01  1.217795e-04
3  13  2.500000e+00  1.250000e+01  3.805025e-05
3  14  2.500000e+00  1.350000e+01  8.116647e-05
3  15  2.500000e+00  1.450000e+01  -2.949869e-04
4  1  3.500000e+00  5.000000e-01  0.000000e+00
4  2  3.500000e+00  1.500000e+00  -1.563001e-01
4  3  3.500000e+00  2.500000e+00  5.212570e-02
4  4  3.500000e+00  3.500000e+00  1.000000e+00
4  5  3.500000e+00  4.500000e+00  9.560792e-02
4  6  3.500000e+00  5.500000e+00  -1.798892e-01
4  7  3.500000e+00  6.500000e+00  -4.120265e-02
4  8  3.500000e+00  7.500000e+00  1.122822e-02
4  9  3.500000e+00  8.500000e+00  5.519467e-03
4  10  3.500000e+00  9.500000e+00  1.200301e-04
4  11  3.500000e+00  1.050000e+01  -3.272506e-05
4  12  3.500000e+00  1.150000e+01  -4.404757e-04
4  13  3.500000e+00  1.250000e+01  -6.852519e-04
4  14  3.500000e+00  1.350000e+01  3.290193e-05
4  15  3.500000e+00  1.450000e+01  5.850296e-04
5  1  4.500000e+00  5.000000e-01  0.000000e+00
5  2  4.500000e+00  1.500000e+00  -1.228399e-02
5  3  4.500000e+00  2.500000e+00  -1.515421e-01
5  4  4.500000e+00  3.500000e+00  9.560792e-02
5  5  4.500000e+00  4.500000e+00  1.000000e+00
5  6  4.500000e+00  5.500000e+00  2.276225e-01
5  7  4.500000e+00  6.500000e+00  -1.884678e-01
5  8  4.500000e+00  7.500000e+00  -7.955921e-02
5  9  4.500000e+00  8.500000e+00  7.956520e-03
5  10  4.500000e+00  9.500000e+00  4.836923e-03
5  11  4.500000e+00  1.050000e+01  -3.316681e-04
5  12  4.500000e+00  1.150000e+01  -2.295543e-04
5  13  4.500000e+00  1.250000e+01  8.293666e-04
5  14  4.500000e+00  1.350000e+01  -1.153484e-03
5  15  4.500000e+00  1.450000e+01  -8.793056e-04
6  1  5.500000e+00  5.000000e-01  0.000000e+00
6  2  5.500000e+00  1.500000e+00  1.303594e-02
6  3  5.500000e+00  2.500000e+00  -1.513038e-02
6  4  5.500000e+00  3.500000e+00  -1.798892e-01
6  5  5.500000e+00  4.500000e+00  2.276225e-01
6  6  5.500000e+00  5.500000e+00  1.000000e+00
6  7  5.500000e+00  6.500000e+00  2.744695e-01
6  8  5.500000e+00  7.500000e+00  -1.751505e-01
6  9  5.500000e+00  8.500000e+00  -6.979537e-02
6  10  5.500000e+00  9.500000e+00  9.088471e-03
6  11  5.500000e+00  1.050000e+01  3.700705e-03
6  12  5.500000e+00  1.150000e+01  -6.706713e-04
6  13  5.500000e+00  1.250000e+01  -1.403167e-03
6  14  5.500000e+00  1.350000e+01  -4.417945e-04
6  15  5.500000e+00  1.450000e+01  9.303306e-04
7  1  6.500000e+00  5.000000e-01  0.000000e+00
7  2  6.500000e+00  1.500000e+00  3.681539e-03
7  3  6.500000e+00  2.500000e+00  1.288384e-02
7  4  6.500000e+00  3.500000e+00  -4.120265e-02
7  5  6.500000e+00  4.500000e+00  -1.884678e-01
7  6  6.500000e+00  5.500000e+00  2.744695e-01
7  7  6.500000e+00  6.500000e+00  1.000000e+00
7  8  6.500000e+00  7.500000e+00  3.490557e-01
7  9  6.500000e+00  8.500000e+00  -1.739287e-01
7  10  6.500000e+00  9.500000e+00  -4.168305e-02
7  11  6.500000e+00  1.050000e+01  8.453860e-03
7  12  6.500000e+00  1.150000e+01  2.827336e-03
7  13  6.500000e+00  1.250000e+01  -1.013224e-03
7  14  6.500000e+00  1.350000e+01  -1.117020e-03
7  15  6.500000e+00  1.450000e+01  -1.261552e-03
8  1  7.500000e+00  5.000000e-01  0.000000e+00
8  2  7.500000e+00  1.500000e+00  4.236655e-04
8  3  7.500000e+00  2.500000e+00  4.687104e-03
8  4  7.500000e+00  3.500000e+00  1.122822e-02
8  5  7.500000e+00  4.500000e+00  -7.955921e-02
8  6  7.500000e+00  5.500000e+00  -1.751505e-01
8  7  7.500000e+00  6.500000e+00  3.490557e-01
8  8  7.500000e+00  7.500000e+00  1.000000e+00
8  9  7.500000e+00  8.500000e+00  1.477731e-01
8  10  7.500000e+00  9.500000e+00  -1.540489e-01
8  11  7.500000e+00  1.050000e+01  -2.586726e-02
8  12  7.500000e+00  1.150000e+01  5.673926e-03
8  13  7.500000e+00  1.250000e+01  5.757453e-04
8  14  7.500000e+00  1.350000e+01  -1.664323e-03
8  15  7.500000e+00  1.450000e+01  -2.094557e-04
9  1  8.500000e+00  5.000000e-01  0.000000e+00
9  2  8.500000e+00  1.500000e+00  -3.157115e-04
9  3  8.500000e+00  2.500000e+00  1.747347e-04
9  4  8.500000e+00  3.500000e+00  5.519467e-03
9  5  8.500000e+00  4.500000e+00  7.956520e-03
9  6  8.500000e+00  5.500000e+00  -6.979537e-02
9  7  8.500000e+00  6.500000e+00  -1.739287e-01
9  8  8.500000e+00  7.500000e+00  1.477731e-01
9  9  8.500000e+00  8.500000e+00  1.000000e+00
9  10  8.500000e+00  9.500000e+00  4.254542e-02
9  11  8.500000e+00  1.050000e+01  -1.462409e-01
9  12  8.500000e+00  1.150000e+01  -3.018103e-02
9  13  8.500000e+00  1.250000e+01  1.411867e-03
9  14  8.500000e+00  1.350000e+01  -1.481139e-03
9  15  8.500000e+00  1.450000e+01  -9.139592e-04
10  1  9.500000e+00  5.000000e-01  0.000000e+00
10  2  9.500000e+00  1.500000e+00  -7.262984e-05
10  3  9.500000e+00  2.500000e+00  -6.330458e-05
10  4  9.500000e+00  3.500000e+00  1.200301e-04
10  5  9.500000e+00  4.500000e+00  4.836923e-03
10  6  9.500000e+00  5.500000e+00  9.088471e-03
10  7  9.500000e+00  6.500000e+00  -4.168305e-02
10  8  9.500000e+00  7.500000e+00  -1.540489e-01
10  9  9.500000e+00  8.500000e+00  4.254542e-02
10  10  9.500000e+00  9.500000e+00  1.000000e+00
10  11  9.500000e+00  1.050000e+01  1.381230e-01
10  12  9.500000e+00  1.150000e+01  -1.528984e-01
10  13  9.500000e+00  1.250000e+01  -3.990490e-02
10  14  9.500000e+00  1.350000e+01  -5.267912e-03
10  15  9.500000e+00  1.450000e+01  6.326582e-04
11  1  1.050000e+01  5.000000e-01  0.000000e+00
11  2  1.050000e+01  1.500000e+00  1.509319e-04
11  3  1.050000e+01  2.500000e+00  -1.921828e-04
11  4  1.050000e+01  3.500000e+00  -3.272506e-05
11  5  1.050000e+01  4.500000e+00  -3.316681e-04
11  6  1.050000e+01  5.500000e+00  3.700705e-03
11  7  1.050000e+01  6.500000e+00  8.453860e-03
11  8  1.050000e+01  7.500000e+00  -2.586726e-02
11  9  1.050000e+01  8.500000e+00  -1.462409e-01
11  10  1.050000e+01  9.500000e+00  1.381230e-01
11  11  1.050000e+01  1.050000e+01  1.000000e+00
11  12  1.050000e+01  1.150000e+01  1.378187e-01
11  13  1.050000e+01  1.250000e+01  -1.356023e-01
11  14  1.050000e+01  1.350000e+01  -4.385540e-02
11  15  1.050000e+01  1.450000e+01  -2.087035e-03
12  1  1.150000e+01  5.000000e-01  0.000000e+00
12  2  1.150000e+01  1.500000e+00  -4.251062e-05
12  3  1.150000e+01  2.500000e+00  1.217795e-04
12  4  1.150000e+01  3.500000e+00  -4.404757e-04
12  5  1.150000e+01  4.500000e+00  -2.295543e-04
12  6  1.150000e+01  5.500000e+00  -6.706713e-04
12  7  1.150000e+01  6.500000e+00  2.827336e-03
12  8  1.150000e+01  7.500000e+00  5.673926e-03
12  9  1.150000e+01  8.500000e+00  -3.018103e-02
12  10  1.150000e+01  9.500000e+00  -1.528984e-01
12  11  1.150000e+01  1.050000e+01  1.378187e-01
12  12  1.150000e+01  1.150000e+01  1.000000e+00
12  13  1.150000e+01  1.250000e+01  1.726987e-01
12  14  1.150000e+01  1.350000e+01  -1.075647e-01
12  15  1.150000e+01  1.450000e+01  -1.664494e-02
13  1  1.250000e+01  5.000000e-01  0.000000e+00
13  2  1.250000e+01  1.500000e+00  5.732968e-05
13  3  1.250000e+01  2.500000e+00  3.805025e-05
13  4  1.250000e+01  3.500000e+00  -6.852519e-04
13  5  1.250000e+01  4.500000e+00  8.293666e-04
13  6  1.250000e+01  5.500000e+00  -1.403167e-03
13  7  1.250000e+01  6.500000e+00  -1.013224e-03
13  8  1.250000e+01  7.500000e+00  5.757453e-04
13  9  1.250000e+01  8.500000e+00  1.411867e-03
13  10  1.250000e+01  9.500000e+00  -3.990490e-02
13  11  1.250000e+01  1.050000e+01  -1.356023e-01
13  12  1.250000e+01  1.150000e+01  1.726987e-01
13  13  1.250000e+01  1.250000e+01  1.000000e+00
13  14  1.250000e+01  1.350000e+01  1.574795e-01
13  15  1.250000e+01  1.450000e+01  -3.478929e-02
14  1  1.350000e+01  5.000000e-01  0.000000e+00
14  2  1.350000e+01  1.500000e+00  3.395569e-05
14  3  1.350000e+01  2.500000e+00  8.116647e-05
14  4  1.350000e+01  3.500000e+00  3.290193e-05
14  5  1.350000e+01  4.500000e+00  -1.153484e-03
14  6  1.350000e+01  5.500000e+00  -4.417945e-04
14  7  1.350000e+01  6.500000e+00  -1.117020e-03
14  8  1.350000e+01  7.500000e+00  -1.664323e-03
14  9  1.350000e+01  8.500000e+00  -1.481139e-03
14  10  1.350000e+01  9.500000e+00  -5.267912e-03
14  11  1.350000e+01  1.050000e+01  -4.385540e-02
14  12  1.350000e+01  1.150000e+01  -1.075647e-01
14  13  1.350000e+01  1.250000e+01  1.574795e-01
14  14  1.350000e+01  1.350000e+01  1.000000e+00
14  15  1.350000e+01  1.450000e+01  1.172723e-01
15  1  1.450000e+01  5.000000e-01  0.000000e+00
15  2  1.450000e+01  1.500000e+00  1.949869e-05
15  3  1.450000e+01  2.500000e+00  -2.949869e-04
15  4  1.450000e+01  3.500000e+00  5.850296e-04
15  5  1.450000e+01  4.500000e+00  -8.793056e-04
15  6  1.450000e+01  5.500000e+00  9.303306e-04
15  7  1.450000e+01  6.500000e+00  -1.261552e-03
15  8  1.450000e+01  7.500000e+00  -2.094557e-04
15  9  1.450000e+01  8.500000e+00  -9.139592e-04
15  10  1.450000e+01  9.500000e+00  6.326582e-04
15  11  1.450000e+01  1.050000e+01  -2.087035e-03
15  12  1.450000e+01  1.150000e+01  -1.664494e-02
15  13  1.450000e+01  1.250000e+01  -3.478929e-02
15  14  1.450000e+01  1.350000e+01  1.172723e-01
15  15  1.450000e+01  1.450000e+01  1.000000e+00


==> anc/txt_outputs/xsec_ptmu_carbon_stat_covariance.txt <==
# xsec_ptmu_carbon_stat_covariance
# bin_i  bin_j  x_center  y_center  value
1  1  5.000000e-01  5.000000e-01  0.000000e+00
1  2  5.000000e-01  1.500000e+00  0.000000e+00
1  3  5.000000e-01  2.500000e+00  0.000000e+00
1  4  5.000000e-01  3.500000e+00  0.000000e+00
1  5  5.000000e-01  4.500000e+00  0.000000e+00
1  6  5.000000e-01  5.500000e+00  0.000000e+00
1  7  5.000000e-01  6.500000e+00  0.000000e+00
1  8  5.000000e-01  7.500000e+00  0.000000e+00
1  9  5.000000e-01  8.500000e+00  0.000000e+00
1  10  5.000000e-01  9.500000e+00  0.000000e+00
1  11  5.000000e-01  1.050000e+01  0.000000e+00
1  12  5.000000e-01  1.150000e+01  0.000000e+00
1  13  5.000000e-01  1.250000e+01  0.000000e+00
1  14  5.000000e-01  1.350000e+01  0.000000e+00
1  15  5.000000e-01  1.450000e+01  0.000000e+00
2  1  1.500000e+00  5.000000e-01  0.000000e+00
2  2  1.500000e+00  1.500000e+00  6.325753e-81
2  3  1.500000e+00  2.500000e+00  1.874856e-81
2  4  1.500000e+00  3.500000e+00  -2.381355e-81
2  5  1.500000e+00  4.500000e+00  -2.666098e-82
2  6  1.500000e+00  5.500000e+00  3.205830e-82
2  7  1.500000e+00  6.500000e+00  9.835879e-83
2  8  1.500000e+00  7.500000e+00  1.236917e-83
2  9  1.500000e+00  8.500000e+00  -7.815039e-84
2  10  1.500000e+00  9.500000e+00  -1.707252e-84
2  11  1.500000e+00  1.050000e+01  3.225612e-84
2  12  1.500000e+00  1.150000e+01  -5.560016e-85
2  13  1.500000e+00  1.250000e+01  3.904332e-85
2  14  1.500000e+00  1.350000e+01  4.620559e-86
2  15  1.500000e+00  1.450000e+01  6.045348e-87
3  1  2.500000e+00  5.000000e-01  0.000000e+00
3  2  2.500000e+00  1.500000e+00  1.874856e-81
3  3  2.500000e+00  2.500000e+00  2.050339e-80
3  4  2.500000e+00  3.500000e+00  1.429794e-81
3  5  2.500000e+00  4.500000e+00  -5.921432e-81
3  6  2.500000e+00  5.500000e+00  -6.698922e-82
3  7  2.500000e+00  6.500000e+00  6.197060e-82
3  8  2.500000e+00  7.500000e+00  2.463649e-82
3  9  2.500000e+00  8.500000e+00  7.787117e-84
3  10  2.500000e+00  9.500000e+00  -2.679010e-84
3  11  2.500000e+00  1.050000e+01  -7.394392e-84
3  12  2.500000e+00  1.150000e+01  2.867540e-84
3  13  2.500000e+00  1.250000e+01  4.665320e-85
3  14  2.500000e+00  1.350000e+01  1.988453e-85
3  15  2.500000e+00  1.450000e+01  -1.646552e-85
4  1  3.500000e+00  5.000000e-01  0.000000e+00
4  2  3.500000e+00  1.500000e+00  -2.381355e-81
4  3  3.500000e+00  2.500000e+00  1.429794e-81
4  4  3.500000e+00  3.500000e+00  3.669592e-80
4  5  3.500000e+00  4.500000e+00  4.997850e-81
4  6  3.500000e+00  5.500000e+00  -1.065507e-80
4  7  3.500000e+00  6.500000e+00  -2.651317e-81
4  8  3.500000e+00  7.500000e+00  7.895527e-82
4  9  3.500000e+00  8.500000e+00  3.290718e-82
4  10  3.500000e+00  9.500000e+00  6.795563e-84
4  11  3.500000e+00  1.050000e+01  -1.684475e-84
4  12  3.500000e+00  1.150000e+01  -1.387565e-83
4  13  3.500000e+00  1.250000e+01  -1.124010e-83
4  14  3.500000e+00  1.350000e+01  1.078341e-85
4  15  3.500000e+00  1.450000e+01  4.368642e-85
5  1  4.500000e+00  5.000000e-01  0.000000e+00
5  2  4.500000e+00  1.500000e+00  -2.666098e-82
5  3  4.500000e+00  2.500000e+00  -5.921432e-81
5  4  4.500000e+00  3.500000e+00  4.997850e-81
5  5  4.500000e+00  4.500000e+00  7.446650e-80
5  6  4.500000e+00  5.500000e+00  1.920604e-80
5  7  4.500000e+00  6.500000e+00  -1.727608e-80
5  8  4.500000e+00  7.500000e+00  -7.969524e-81
5  9  4.500000e+00  8.500000e+00  6.757534e-82
5  10  4.500000e+00  9.500000e+00  3.901001e-82
5  11  4.500000e+00  1.050000e+01  -2.431976e-83
5  12  4.500000e+00  1.150000e+01  -1.030121e-83
5  13  4.500000e+00  1.250000e+01  1.937930e-83
5  14  4.500000e+00  1.350000e+01  -5.385397e-84
5  15  4.500000e+00  1.450000e+01  -9.353627e-85
6  1  5.500000e+00  5.000000e-01  0.000000e+00
6  2  5.500000e+00  1.500000e+00  3.205830e-82
6  3  5.500000e+00  2.500000e+00  -6.698922e-82
6  4  5.500000e+00  3.500000e+00  -1.065507e-80
6  5  5.500000e+00  4.500000e+00  1.920604e-80
6  6  5.500000e+00  5.500000e+00  9.560581e-80
6  7  5.500000e+00  6.500000e+00  2.850780e-80
6  8  5.500000e+00  7.500000e+00  -1.987994e-80
6  9  5.500000e+00  8.500000e+00  -6.716660e-81
6  10  5.500000e+00  9.500000e+00  8.305378e-82
6  11  5.500000e+00  1.050000e+01  3.074692e-82
6  12  5.500000e+00  1.150000e+01  -3.410158e-83
6  13  5.500000e+00  1.250000e+01  -3.715033e-83
6  14  5.500000e+00  1.350000e+01  -2.337159e-84
6  15  5.500000e+00  1.450000e+01  1.121345e-84
7  1  6.500000e+00  5.000000e-01  0.000000e+00
7  2  6.500000e+00  1.500000e+00  9.835879e-83
7  3  6.500000e+00  2.500000e+00  6.197060e-82
7  4  6.500000e+00  3.500000e+00  -2.651317e-81
7  5  6.500000e+00  4.500000e+00  -1.727608e-80
7  6  6.500000e+00  5.500000e+00  2.850780e-80
7  7  6.500000e+00  6.500000e+00  1.128379e-79
7  8  6.500000e+00  7.500000e+00  4.304114e-80
7  9  6.500000e+00  8.500000e+00  -1.818375e-80
7  10  6.500000e+00  9.500000e+00  -4.138220e-81
7  11  6.500000e+00  1.050000e+01  7.630584e-82
7  12  6.500000e+00  1.150000e+01  1.561808e-82
7  13  6.500000e+00  1.250000e+01  -2.914365e-83
7  14  6.500000e+00  1.350000e+01  -6.419694e-84
7  15  6.500000e+00  1.450000e+01  -1.651934e-84
8  1  7.500000e+00  5.000000e-01  0.000000e+00
8  2  7.500000e+00  1.500000e+00  1.236917e-83
8  3  7.500000e+00  2.500000e+00  2.463649e-82
8  4  7.500000e+00  3.500000e+00  7.895527e-82
8  5  7.500000e+00  4.500000e+00  -7.969524e-81
8  6  7.500000e+00  5.500000e+00  -1.987994e-80
8  7  7.500000e+00  6.500000e+00  4.304114e-80
8  8  7.500000e+00  7.500000e+00  1.347482e-79
8  9  7.500000e+00  8.500000e+00  1.688268e-80
8  10  7.500000e+00  9.500000e+00  -1.671270e-80
8  11  7.500000e+00  1.050000e+01  -2.551450e-81
8  12  7.500000e+00  1.150000e+01  3.425056e-82
8  13  7.500000e+00  1.250000e+01  1.809685e-83
8  14  7.500000e+00  1.350000e+01  -1.045261e-83
8  15  7.500000e+00  1.450000e+01  -2.997184e-85
9  1  8.500000e+00  5.000000e-01  0.000000e+00
9  2  8.500000e+00  1.500000e+00  -7.815039e-84
9  3  8.500000e+00  2.500000e+00  7.787117e-84
9  4  8.500000e+00  3.500000e+00  3.290718e-82
9  5  8.500000e+00  4.500000e+00  6.757534e-82
9  6  8.500000e+00  5.500000e+00  -6.716660e-81
9  7  8.500000e+00  6.500000e+00  -1.818375e-80
9  8  8.500000e+00  7.500000e+00  1.688268e-80
9  9  8.500000e+00  8.500000e+00  9.686552e-80
9  10  8.500000e+00  9.500000e+00  3.913486e-81
9  11  8.500000e+00  1.050000e+01  -1.223006e-80
9  12  8.500000e+00  1.150000e+01  -1.544689e-81
9  13  8.500000e+00  1.250000e+01  3.762611e-83
9  14  8.500000e+00  1.350000e+01  -7.886898e-84
9  15  8.500000e+00  1.450000e+01  -1.108846e-84
10  1  9.500000e+00  5.000000e-01  0.000000e+00
10  2  9.500000e+00  1.500000e+00  -1.707252e-84
10  3  9.500000e+00  2.500000e+00  -2.679010e-84
10  4  9.500000e+00  3.500000e+00  6.795563e-84
10  5  9.500000e+00  4.500000e+00  3.901001e-82
10  6  9.500000e+00  5.500000e+00  8.305378e-82
10  7  9.500000e+00  6.500000e+00  -4.138220e-81
10  8  9.500000e+00  7.500000e+00  -1.671270e-80
10  9  9.500000e+00  8.500000e+00  3.913486e-81
10  10  9.500000e+00  9.500000e+00  8.734797e-80
10  11  9.500000e+00  1.050000e+01  1.096901e-80
10  12  9.500000e+00  1.150000e+01  -7.431080e-81
10  13  9.500000e+00  1.250000e+01  -1.009866e-81
10  14  9.500000e+00  1.350000e+01  -2.663733e-83
10  15  9.500000e+00  1.450000e+01  7.288788e-85
11  1  1.050000e+01  5.000000e-01  0.000000e+00
11  2  1.050000e+01  1.500000e+00  3.225612e-84
11  3  1.050000e+01  2.500000e+00  -7.394392e-84
11  4  1.050000e+01  3.500000e+00  -1.684475e-84
11  5  1.050000e+01  4.500000e+00  -2.431976e-83
11  6  1.050000e+01  5.500000e+00  3.074692e-82
11  7  1.050000e+01  6.500000e+00  7.630584e-82
11  8  1.050000e+01  7.500000e+00  -2.551450e-81
11  9  1.050000e+01  8.500000e+00  -1.223006e-80
11  10  1.050000e+01  9.500000e+00  1.096901e-80
11  11  1.050000e+01  1.050000e+01  7.220217e-80
11  12  1.050000e+01  1.150000e+01  6.089842e-81
11  13  1.050000e+01  1.250000e+01  -3.119989e-81
11  14  1.050000e+01  1.350000e+01  -2.016155e-82
11  15  1.050000e+01  1.450000e+01  -2.186073e-84
12  1  1.150000e+01  5.000000e-01  0.000000e+00
12  2  1.150000e+01  1.500000e+00  -5.560016e-85
12  3  1.150000e+01  2.500000e+00  2.867540e-84
12  4  1.150000e+01  3.500000e+00  -1.387565e-83
12  5  1.150000e+01  4.500000e+00  -1.030121e-83
12  6  1.150000e+01  5.500000e+00  -3.410158e-83
12  7  1.150000e+01  6.500000e+00  1.561808e-82
12  8  1.150000e+01  7.500000e+00  3.425056e-82
12  9  1.150000e+01  8.500000e+00  -1.544689e-81
12  10  1.150000e+01  9.500000e+00  -7.431080e-81
12  11  1.150000e+01  1.050000e+01  6.089842e-81
12  12  1.150000e+01  1.150000e+01  2.704239e-80
12  13  1.150000e+01  1.250000e+01  2.431772e-81
12  14  1.150000e+01  1.350000e+01  -3.026343e-82
12  15  1.150000e+01  1.450000e+01  -1.067000e-83
13  1  1.250000e+01  5.000000e-01  0.000000e+00
13  2  1.250000e+01  1.500000e+00  3.904332e-85
13  3  1.250000e+01  2.500000e+00  4.665320e-85
13  4  1.250000e+01  3.500000e+00  -1.124010e-83
13  5  1.250000e+01  4.500000e+00  1.937930e-83
13  6  1.250000e+01  5.500000e+00  -3.715033e-83
13  7  1.250000e+01  6.500000e+00  -2.914365e-83
13  8  1.250000e+01  7.500000e+00  1.809685e-83
13  9  1.250000e+01  8.500000e+00  3.762611e-83
13  10  1.250000e+01  9.500000e+00  -1.009866e-81
13  11  1.250000e+01  1.050000e+01  -3.119989e-81
13  12  1.250000e+01  1.150000e+01  2.431772e-81
13  13  1.250000e+01  1.250000e+01  7.331994e-81
13  14  1.250000e+01  1.350000e+01  2.307070e-82
13  15  1.250000e+01  1.450000e+01  -1.161225e-83
14  1  1.350000e+01  5.000000e-01  0.000000e+00
14  2  1.350000e+01  1.500000e+00  4.620559e-86
14  3  1.350000e+01  2.500000e+00  1.988453e-85
14  4  1.350000e+01  3.500000e+00  1.078341e-85
14  5  1.350000e+01  4.500000e+00  -5.385397e-84
14  6  1.350000e+01  5.500000e+00  -2.337159e-84
14  7  1.350000e+01  6.500000e+00  -6.419694e-84
14  8  1.350000e+01  7.500000e+00  -1.045261e-83
14  9  1.350000e+01  8.500000e+00  -7.886898e-84
14  10  1.350000e+01  9.500000e+00  -2.663733e-83
14  11  1.350000e+01  1.050000e+01  -2.016155e-82
14  12  1.350000e+01  1.150000e+01  -3.026343e-82
14  13  1.350000e+01  1.250000e+01  2.307070e-82
14  14  1.350000e+01  1.350000e+01  2.927195e-82
14  15  1.350000e+01  1.450000e+01  7.821340e-84
15  1  1.450000e+01  5.000000e-01  0.000000e+00
15  2  1.450000e+01  1.500000e+00  6.045348e-87
15  3  1.450000e+01  2.500000e+00  -1.646552e-85
15  4  1.450000e+01  3.500000e+00  4.368642e-85
15  5  1.450000e+01  4.500000e+00  -9.353627e-85
15  6  1.450000e+01  5.500000e+00  1.121345e-84
15  7  1.450000e+01  6.500000e+00  -1.651934e-84
15  8  1.450000e+01  7.500000e+00  -2.997184e-85
15  9  1.450000e+01  8.500000e+00  -1.108846e-84
15  10  1.450000e+01  9.500000e+00  7.288788e-85
15  11  1.450000e+01  1.050000e+01  -2.186073e-84
15  12  1.450000e+01  1.150000e+01  -1.067000e-83
15  13  1.450000e+01  1.250000e+01  -1.161225e-83
15  14  1.450000e+01  1.350000e+01  7.821340e-84
15  15  1.450000e+01  1.450000e+01  1.519566e-83


==> anc/txt_outputs/xsec_ptmu_carbon_stat_covariance_svd.txt <==
# xsec_ptmu_carbon_stat_covariance_svd
# bin_i  bin_j  x_center  y_center  value
1  1  5.000000e-01  5.000000e-01  0.000000e+00
1  2  5.000000e-01  1.500000e+00  0.000000e+00
1  3  5.000000e-01  2.500000e+00  0.000000e+00
1  4  5.000000e-01  3.500000e+00  0.000000e+00
1  5  5.000000e-01  4.500000e+00  0.000000e+00
1  6  5.000000e-01  5.500000e+00  0.000000e+00
1  7  5.000000e-01  6.500000e+00  0.000000e+00
1  8  5.000000e-01  7.500000e+00  0.000000e+00
1  9  5.000000e-01  8.500000e+00  0.000000e+00
1  10  5.000000e-01  9.500000e+00  0.000000e+00
1  11  5.000000e-01  1.050000e+01  0.000000e+00
1  12  5.000000e-01  1.150000e+01  0.000000e+00
1  13  5.000000e-01  1.250000e+01  0.000000e+00
1  14  5.000000e-01  1.350000e+01  0.000000e+00
1  15  5.000000e-01  1.450000e+01  0.000000e+00
2  1  1.500000e+00  5.000000e-01  0.000000e+00
2  2  1.500000e+00  1.500000e+00  6.325753e-81
2  3  1.500000e+00  2.500000e+00  1.874856e-81
2  4  1.500000e+00  3.500000e+00  -2.381355e-81
2  5  1.500000e+00  4.500000e+00  -2.666098e-82
2  6  1.500000e+00  5.500000e+00  3.205830e-82
2  7  1.500000e+00  6.500000e+00  9.835879e-83
2  8  1.500000e+00  7.500000e+00  1.236917e-83
2  9  1.500000e+00  8.500000e+00  -7.815039e-84
2  10  1.500000e+00  9.500000e+00  -1.707252e-84
2  11  1.500000e+00  1.050000e+01  3.225612e-84
2  12  1.500000e+00  1.150000e+01  -5.560016e-85
2  13  1.500000e+00  1.250000e+01  3.904332e-85
2  14  1.500000e+00  1.350000e+01  4.620559e-86
2  15  1.500000e+00  1.450000e+01  6.045348e-87
3  1  2.500000e+00  5.000000e-01  0.000000e+00
3  2  2.500000e+00  1.500000e+00  1.874856e-81
3  3  2.500000e+00  2.500000e+00  2.050339e-80
3  4  2.500000e+00  3.500000e+00  1.429794e-81
3  5  2.500000e+00  4.500000e+00  -5.921432e-81
3  6  2.500000e+00  5.500000e+00  -6.698922e-82
3  7  2.500000e+00  6.500000e+00  6.197060e-82
3  8  2.500000e+00  7.500000e+00  2.463649e-82
3  9  2.500000e+00  8.500000e+00  7.787117e-84
3  10  2.500000e+00  9.500000e+00  -2.679010e-84
3  11  2.500000e+00  1.050000e+01  -7.394392e-84
3  12  2.500000e+00  1.150000e+01  2.867540e-84
3  13  2.500000e+00  1.250000e+01  4.665320e-85
3  14  2.500000e+00  1.350000e+01  1.988453e-85
3  15  2.500000e+00  1.450000e+01  -1.646552e-85
4  1  3.500000e+00  5.000000e-01  0.000000e+00
4  2  3.500000e+00  1.500000e+00  -2.381355e-81
4  3  3.500000e+00  2.500000e+00  1.429794e-81
4  4  3.500000e+00  3.500000e+00  3.669592e-80
4  5  3.500000e+00  4.500000e+00  4.997850e-81
4  6  3.500000e+00  5.500000e+00  -1.065507e-80
4  7  3.500000e+00  6.500000e+00  -2.651317e-81
4  8  3.500000e+00  7.500000e+00  7.895527e-82
4  9  3.500000e+00  8.500000e+00  3.290718e-82
4  10  3.500000e+00  9.500000e+00  6.795563e-84
4  11  3.500000e+00  1.050000e+01  -1.684475e-84
4  12  3.500000e+00  1.150000e+01  -1.387565e-83
4  13  3.500000e+00  1.250000e+01  -1.124010e-83
4  14  3.500000e+00  1.350000e+01  1.078341e-85
4  15  3.500000e+00  1.450000e+01  4.368642e-85
5  1  4.500000e+00  5.000000e-01  0.000000e+00
5  2  4.500000e+00  1.500000e+00  -2.666098e-82
5  3  4.500000e+00  2.500000e+00  -5.921432e-81
5  4  4.500000e+00  3.500000e+00  4.997850e-81
5  5  4.500000e+00  4.500000e+00  7.446650e-80
5  6  4.500000e+00  5.500000e+00  1.920604e-80
5  7  4.500000e+00  6.500000e+00  -1.727608e-80
5  8  4.500000e+00  7.500000e+00  -7.969524e-81
5  9  4.500000e+00  8.500000e+00  6.757534e-82
5  10  4.500000e+00  9.500000e+00  3.901001e-82
5  11  4.500000e+00  1.050000e+01  -2.431976e-83
5  12  4.500000e+00  1.150000e+01  -1.030121e-83
5  13  4.500000e+00  1.250000e+01  1.937930e-83
5  14  4.500000e+00  1.350000e+01  -5.385397e-84
5  15  4.500000e+00  1.450000e+01  -9.353627e-85
6  1  5.500000e+00  5.000000e-01  0.000000e+00
6  2  5.500000e+00  1.500000e+00  3.205830e-82
6  3  5.500000e+00  2.500000e+00  -6.698922e-82
6  4  5.500000e+00  3.500000e+00  -1.065507e-80
6  5  5.500000e+00  4.500000e+00  1.920604e-80
6  6  5.500000e+00  5.500000e+00  9.560581e-80
6  7  5.500000e+00  6.500000e+00  2.850780e-80
6  8  5.500000e+00  7.500000e+00  -1.987994e-80
6  9  5.500000e+00  8.500000e+00  -6.716660e-81
6  10  5.500000e+00  9.500000e+00  8.305378e-82
6  11  5.500000e+00  1.050000e+01  3.074692e-82
6  12  5.500000e+00  1.150000e+01  -3.410158e-83
6  13  5.500000e+00  1.250000e+01  -3.715033e-83
6  14  5.500000e+00  1.350000e+01  -2.337159e-84
6  15  5.500000e+00  1.450000e+01  1.121345e-84
7  1  6.500000e+00  5.000000e-01  0.000000e+00
7  2  6.500000e+00  1.500000e+00  9.835879e-83
7  3  6.500000e+00  2.500000e+00  6.197060e-82
7  4  6.500000e+00  3.500000e+00  -2.651317e-81
7  5  6.500000e+00  4.500000e+00  -1.727608e-80
7  6  6.500000e+00  5.500000e+00  2.850780e-80
7  7  6.500000e+00  6.500000e+00  1.128379e-79
7  8  6.500000e+00  7.500000e+00  4.304114e-80
7  9  6.500000e+00  8.500000e+00  -1.818375e-80
7  10  6.500000e+00  9.500000e+00  -4.138220e-81
7  11  6.500000e+00  1.050000e+01  7.630584e-82
7  12  6.500000e+00  1.150000e+01  1.561808e-82
7  13  6.500000e+00  1.250000e+01  -2.914365e-83
7  14  6.500000e+00  1.350000e+01  -6.419694e-84
7  15  6.500000e+00  1.450000e+01  -1.651934e-84
8  1  7.500000e+00  5.000000e-01  0.000000e+00
8  2  7.500000e+00  1.500000e+00  1.236917e-83
8  3  7.500000e+00  2.500000e+00  2.463649e-82
8  4  7.500000e+00  3.500000e+00  7.895527e-82
8  5  7.500000e+00  4.500000e+00  -7.969524e-81
8  6  7.500000e+00  5.500000e+00  -1.987994e-80
8  7  7.500000e+00  6.500000e+00  4.304114e-80
8  8  7.500000e+00  7.500000e+00  1.347482e-79
8  9  7.500000e+00  8.500000e+00  1.688268e-80
8  10  7.500000e+00  9.500000e+00  -1.671270e-80
8  11  7.500000e+00  1.050000e+01  -2.551450e-81
8  12  7.500000e+00  1.150000e+01  3.425056e-82
8  13  7.500000e+00  1.250000e+01  1.809685e-83
8  14  7.500000e+00  1.350000e+01  -1.045261e-83
8  15  7.500000e+00  1.450000e+01  -2.997184e-85
9  1  8.500000e+00  5.000000e-01  0.000000e+00
9  2  8.500000e+00  1.500000e+00  -7.815039e-84
9  3  8.500000e+00  2.500000e+00  7.787117e-84
9  4  8.500000e+00  3.500000e+00  3.290718e-82
9  5  8.500000e+00  4.500000e+00  6.757534e-82
9  6  8.500000e+00  5.500000e+00  -6.716660e-81
9  7  8.500000e+00  6.500000e+00  -1.818375e-80
9  8  8.500000e+00  7.500000e+00  1.688268e-80
9  9  8.500000e+00  8.500000e+00  9.686552e-80
9  10  8.500000e+00  9.500000e+00  3.913486e-81
9  11  8.500000e+00  1.050000e+01  -1.223006e-80
9  12  8.500000e+00  1.150000e+01  -1.544689e-81
9  13  8.500000e+00  1.250000e+01  3.762611e-83
9  14  8.500000e+00  1.350000e+01  -7.886898e-84
9  15  8.500000e+00  1.450000e+01  -1.108846e-84
10  1  9.500000e+00  5.000000e-01  0.000000e+00
10  2  9.500000e+00  1.500000e+00  -1.707252e-84
10  3  9.500000e+00  2.500000e+00  -2.679010e-84
10  4  9.500000e+00  3.500000e+00  6.795563e-84
10  5  9.500000e+00  4.500000e+00  3.901001e-82
10  6  9.500000e+00  5.500000e+00  8.305378e-82
10  7  9.500000e+00  6.500000e+00  -4.138220e-81
10  8  9.500000e+00  7.500000e+00  -1.671270e-80
10  9  9.500000e+00  8.500000e+00  3.913486e-81
10  10  9.500000e+00  9.500000e+00  8.734797e-80
10  11  9.500000e+00  1.050000e+01  1.096901e-80
10  12  9.500000e+00  1.150000e+01  -7.431080e-81
10  13  9.500000e+00  1.250000e+01  -1.009866e-81
10  14  9.500000e+00  1.350000e+01  -2.663733e-83
10  15  9.500000e+00  1.450000e+01  7.288788e-85
11  1  1.050000e+01  5.000000e-01  0.000000e+00
11  2  1.050000e+01  1.500000e+00  3.225612e-84
11  3  1.050000e+01  2.500000e+00  -7.394392e-84
11  4  1.050000e+01  3.500000e+00  -1.684475e-84
11  5  1.050000e+01  4.500000e+00  -2.431976e-83
11  6  1.050000e+01  5.500000e+00  3.074692e-82
11  7  1.050000e+01  6.500000e+00  7.630584e-82
11  8  1.050000e+01  7.500000e+00  -2.551450e-81
11  9  1.050000e+01  8.500000e+00  -1.223006e-80
11  10  1.050000e+01  9.500000e+00  1.096901e-80
11  11  1.050000e+01  1.050000e+01  7.220217e-80
11  12  1.050000e+01  1.150000e+01  6.089842e-81
11  13  1.050000e+01  1.250000e+01  -3.119989e-81
11  14  1.050000e+01  1.350000e+01  -2.016155e-82
11  15  1.050000e+01  1.450000e+01  -2.186073e-84
12  1  1.150000e+01  5.000000e-01  0.000000e+00
12  2  1.150000e+01  1.500000e+00  -5.560016e-85
12  3  1.150000e+01  2.500000e+00  2.867540e-84
12  4  1.150000e+01  3.500000e+00  -1.387565e-83
12  5  1.150000e+01  4.500000e+00  -1.030121e-83
12  6  1.150000e+01  5.500000e+00  -3.410158e-83
12  7  1.150000e+01  6.500000e+00  1.561808e-82
12  8  1.150000e+01  7.500000e+00  3.425056e-82
12  9  1.150000e+01  8.500000e+00  -1.544689e-81
12  10  1.150000e+01  9.500000e+00  -7.431080e-81
12  11  1.150000e+01  1.050000e+01  6.089842e-81
12  12  1.150000e+01  1.150000e+01  2.704239e-80
12  13  1.150000e+01  1.250000e+01  2.431772e-81
12  14  1.150000e+01  1.350000e+01  -3.026343e-82
12  15  1.150000e+01  1.450000e+01  -1.067000e-83
13  1  1.250000e+01  5.000000e-01  0.000000e+00
13  2  1.250000e+01  1.500000e+00  3.904332e-85
13  3  1.250000e+01  2.500000e+00  4.665320e-85
13  4  1.250000e+01  3.500000e+00  -1.124010e-83
13  5  1.250000e+01  4.500000e+00  1.937930e-83
13  6  1.250000e+01  5.500000e+00  -3.715033e-83
13  7  1.250000e+01  6.500000e+00  -2.914365e-83
13  8  1.250000e+01  7.500000e+00  1.809685e-83
13  9  1.250000e+01  8.500000e+00  3.762611e-83
13  10  1.250000e+01  9.500000e+00  -1.009866e-81
13  11  1.250000e+01  1.050000e+01  -3.119989e-81
13  12  1.250000e+01  1.150000e+01  2.431772e-81
13  13  1.250000e+01  1.250000e+01  7.331994e-81
13  14  1.250000e+01  1.350000e+01  2.307070e-82
13  15  1.250000e+01  1.450000e+01  -1.161225e-83
14  1  1.350000e+01  5.000000e-01  0.000000e+00
14  2  1.350000e+01  1.500000e+00  4.620559e-86
14  3  1.350000e+01  2.500000e+00  1.988453e-85
14  4  1.350000e+01  3.500000e+00  1.078341e-85
14  5  1.350000e+01  4.500000e+00  -5.385397e-84
14  6  1.350000e+01  5.500000e+00  -2.337159e-84
14  7  1.350000e+01  6.500000e+00  -6.419694e-84
14  8  1.350000e+01  7.500000e+00  -1.045261e-83
14  9  1.350000e+01  8.500000e+00  -7.886898e-84
14  10  1.350000e+01  9.500000e+00  -2.663733e-83
14  11  1.350000e+01  1.050000e+01  -2.016155e-82
14  12  1.350000e+01  1.150000e+01  -3.026343e-82
14  13  1.350000e+01  1.250000e+01  2.307070e-82
14  14  1.350000e+01  1.350000e+01  2.927195e-82
14  15  1.350000e+01  1.450000e+01  7.821340e-84
15  1  1.450000e+01  5.000000e-01  0.000000e+00
15  2  1.450000e+01  1.500000e+00  6.045348e-87
15  3  1.450000e+01  2.500000e+00  -1.646552e-85
15  4  1.450000e+01  3.500000e+00  4.368642e-85
15  5  1.450000e+01  4.500000e+00  -9.353627e-85
15  6  1.450000e+01  5.500000e+00  1.121345e-84
15  7  1.450000e+01  6.500000e+00  -1.651934e-84
15  8  1.450000e+01  7.500000e+00  -2.997184e-85
15  9  1.450000e+01  8.500000e+00  -1.108846e-84
15  10  1.450000e+01  9.500000e+00  7.288788e-85
15  11  1.450000e+01  1.050000e+01  -2.186073e-84
15  12  1.450000e+01  1.150000e+01  -1.067000e-83
15  13  1.450000e+01  1.250000e+01  -1.161225e-83
15  14  1.450000e+01  1.350000e+01  7.821340e-84
15  15  1.450000e+01  1.450000e+01  1.519566e-83


==> anc/txt_outputs/xsec_ptmu_carbon_stat_covariance_svd_S.txt <==
# xsec_ptmu_carbon_stat_covariance_svd_S
# bin  x_low  x_high  x_center  value
1  0.000000e+00  1.000000e+00  5.000000e-01  1.742230e-79
2  1.000000e+00  2.000000e+00  1.500000e+00  1.374161e-79
3  2.000000e+00  3.000000e+00  2.500000e+00  9.982285e-80
4  3.000000e+00  4.000000e+00  3.500000e+00  9.100907e-80
5  4.000000e+00  5.000000e+00  4.500000e+00  7.716128e-80
6  5.000000e+00  6.000000e+00  5.500000e+00  6.176714e-80
7  6.000000e+00  7.000000e+00  6.500000e+00  4.221806e-80
8  7.000000e+00  8.000000e+00  7.500000e+00  3.074100e-80
9  8.000000e+00  9.000000e+00  8.500000e+00  2.529371e-80
10  9.000000e+00  1.000000e+01  9.500000e+00  1.967948e-80
11  1.000000e+01  1.100000e+01  1.050000e+01  6.807046e-81
12  1.100000e+01  1.200000e+01  1.150000e+01  5.848101e-81
13  1.200000e+01  1.300000e+01  1.250000e+01  2.796558e-82
14  1.300000e+01  1.400000e+01  1.350000e+01  1.492800e-83
15  1.400000e+01  1.500000e+01  1.450000e+01  0.000000e+00


==> anc/txt_outputs/xsec_ptmu_carbon_stat_covariance_svd_U.txt <==
# xsec_ptmu_carbon_stat_covariance_svd_U
# bin_i  bin_j  x_center  y_center  value
1  1  5.000000e-01  5.000000e-01  0.000000e+00
1  2  5.000000e-01  1.500000e+00  0.000000e+00
1  3  5.000000e-01  2.500000e+00  0.000000e+00
1  4  5.000000e-01  3.500000e+00  0.000000e+00
1  5  5.000000e-01  4.500000e+00  0.000000e+00
1  6  5.000000e-01  5.500000e+00  0.000000e+00
1  7  5.000000e-01  6.500000e+00  0.000000e+00
1  8  5.000000e-01  7.500000e+00  0.000000e+00
1  9  5.000000e-01  8.500000e+00  0.000000e+00
1  10  5.000000e-01  9.500000e+00  0.000000e+00
1  11  5.000000e-01  1.050000e+01  0.000000e+00
1  12  5.000000e-01  1.150000e+01  0.000000e+00
1  13  5.000000e-01  1.250000e+01  0.000000e+00
1  14  5.000000e-01  1.350000e+01  0.000000e+00
1  15  5.000000e-01  1.450000e+01  1.000000e+00
2  1  1.500000e+00  5.000000e-01  -8.688077e-04
2  2  1.500000e+00  1.500000e+00  3.096205e-03
2  3  1.500000e+00  2.500000e+00  -1.240143e-03
2  4  1.500000e+00  3.500000e+00  -1.637758e-03
2  5  1.500000e+00  4.500000e+00  -8.015081e-03
2  6  1.500000e+00  5.500000e+00  9.913966e-03
2  7  1.500000e+00  6.500000e+00  -4.553882e-02
2  8  1.500000e+00  7.500000e+00  4.670515e-02
2  9  1.500000e+00  8.500000e+00  2.284707e-04
2  10  1.500000e+00  9.500000e+00  -1.558812e-01
2  11  1.500000e+00  1.050000e+01  -6.469762e-04
2  12  1.500000e+00  1.150000e+01  9.855295e-01
2  13  1.500000e+00  1.250000e+01  1.619437e-05
2  14  1.500000e+00  1.350000e+01  -1.227757e-05
2  15  1.500000e+00  1.450000e+01  0.000000e+00
3  1  2.500000e+00  5.000000e-01  -1.016387e-02
3  2  2.500000e+00  1.500000e+00  -6.483951e-03
3  3  2.500000e+00  2.500000e+00  3.736355e-02
3  4  2.500000e+00  3.500000e+00  -1.099637e-02
3  5  2.500000e+00  4.500000e+00  -6.980333e-02
3  6  2.500000e+00  5.500000e+00  3.934106e-02
3  7  2.500000e+00  6.500000e+00  -1.579872e-02
3  8  2.500000e+00  7.500000e+00  -2.345664e-01
3  9  2.500000e+00  8.500000e+00  -1.715037e-02
3  10  2.500000e+00  9.500000e+00  -9.571874e-01
3  11  2.500000e+00  1.050000e+01  -6.126561e-05
3  12  2.500000e+00  1.150000e+01  -1.419314e-01
3  13  2.500000e+00  1.250000e+01  -2.087407e-05
3  14  2.500000e+00  1.350000e+01  1.686298e-05
3  15  2.500000e+00  1.450000e+01  0.000000e+00
4  1  3.500000e+00  5.000000e-01  1.039840e-02
4  2  3.500000e+00  1.500000e+00  -7.943044e-02
4  3  3.500000e+00  2.500000e+00  5.486311e-02
4  4  3.500000e+00  3.500000e+00  2.440974e-02
4  5  3.500000e+00  4.500000e+00  1.015578e-01
4  6  3.500000e+00  5.500000e+00  -1.395170e-01
4  7  3.500000e+00  6.500000e+00  6.178983e-01
4  8  3.500000e+00  7.500000e+00  -7.404661e-01
4  9  3.500000e+00  8.500000e+00  -1.852449e-02
4  10  3.500000e+00  9.500000e+00  1.474576e-01
4  11  3.500000e+00  1.050000e+01  4.540278e-04
4  12  3.500000e+00  1.150000e+01  8.956858e-02
4  13  3.500000e+00  1.250000e+01  2.479789e-05
4  14  3.500000e+00  1.350000e+01  -2.269786e-05
4  15  3.500000e+00  1.450000e+01  0.000000e+00
5  1  4.500000e+00  5.000000e-01  1.696409e-01
5  2  4.500000e+00  1.500000e+00  7.888088e-02
5  3  4.500000e+00  2.500000e+00  -4.266804e-01
5  4  4.500000e+00  3.500000e+00  1.223691e-01
5  5  4.500000e+00  4.500000e+00  6.800877e-01
5  6  4.500000e+00  5.500000e+00  -3.343031e-01
5  7  4.500000e+00  6.500000e+00  2.663651e-01
5  8  4.500000e+00  7.500000e+00  3.100579e-01
5  9  4.500000e+00  8.500000e+00  1.263866e-02
5  10  4.500000e+00  9.500000e+00  -1.614516e-01
5  11  4.500000e+00  1.050000e+01  -2.519213e-04
5  12  4.500000e+00  1.150000e+01  -1.946367e-02
5  13  4.500000e+00  1.250000e+01  -1.102053e-04
5  14  4.500000e+00  1.350000e+01  2.667159e-05
5  15  4.500000e+00  1.450000e+01  0.000000e+00
6  1  5.500000e+00  5.000000e-01  3.026358e-02
6  2  5.500000e+00  1.500000e+00  6.234152e-01
6  3  5.500000e+00  2.500000e+00  -5.507555e-01
6  4  5.500000e+00  3.500000e+00  -4.394650e-02
6  5  5.500000e+00  4.500000e+00  2.498617e-03
6  6  5.500000e+00  5.500000e+00  1.856604e-01
6  7  5.500000e+00  6.500000e+00  -3.255590e-01
6  8  5.500000e+00  7.500000e+00  -3.964230e-01
6  9  5.500000e+00  8.500000e+00  -2.271867e-02
6  10  5.500000e+00  9.500000e+00  8.300886e-02
6  11  5.500000e+00  1.050000e+01  2.845320e-04
6  12  5.500000e+00  1.150000e+01  1.233327e-02
6  13  5.500000e+00  1.250000e+01  -5.851704e-06
6  14  5.500000e+00  1.350000e+01  -3.167369e-05
6  15  5.500000e+00  1.450000e+01  0.000000e+00
7  1  6.500000e+00  5.000000e-01  -5.795988e-01
7  2  6.500000e+00  1.500000e+00  5.050973e-01
7  3  6.500000e+00  2.500000e+00  2.656955e-02
7  4  6.500000e+00  3.500000e+00  -1.596681e-01
7  5  6.500000e+00  4.500000e+00  -2.277087e-01
7  6  6.500000e+00  5.500000e+00  -3.487037e-02
7  7  6.500000e+00  6.500000e+00  4.846435e-01
7  8  6.500000e+00  7.500000e+00  3.008266e-01
7  9  6.500000e+00  8.500000e+00  2.445235e-02
7  10  6.500000e+00  9.500000e+00  -6.059709e-02
7  11  6.500000e+00  1.050000e+01  1.064465e-03
7  12  6.500000e+00  1.150000e+01  -5.282741e-03
7  13  6.500000e+00  1.250000e+01  -7.242079e-05
7  14  6.500000e+00  1.350000e+01  3.451888e-05
7  15  6.500000e+00  1.450000e+01  0.000000e+00
8  1  7.500000e+00  5.000000e-01  -7.737444e-01
8  2  7.500000e+00  1.500000e+00  -2.994915e-01
8  3  7.500000e+00  2.500000e+00  -6.885907e-02
8  4  7.500000e+00  3.500000e+00  -6.074467e-02
8  5  7.500000e+00  4.500000e+00  3.669267e-01
8  6  7.500000e+00  5.500000e+00  -1.162101e-01
8  7  7.500000e+00  6.500000e+00  -3.412132e-01
8  8  7.500000e+00  7.500000e+00  -1.913699e-01
8  9  7.500000e+00  8.500000e+00  -3.356440e-02
8  10  7.500000e+00  9.500000e+00  2.952331e-02
8  11  7.500000e+00  1.050000e+01  -9.566416e-04
8  12  7.500000e+00  1.150000e+01  2.203806e-03
8  13  7.500000e+00  1.250000e+01  -1.434467e-04
8  14  7.500000e+00  1.350000e+01  -1.749452e-05
8  15  7.500000e+00  1.450000e+01  0.000000e+00
9  1  8.500000e+00  5.000000e-01  -3.029863e-02
9  2  8.500000e+00  1.500000e+00  -4.855062e-01
9  3  8.500000e+00  2.500000e+00  -6.199412e-01
9  4  8.500000e+00  3.500000e+00  -3.364088e-01
9  5  8.500000e+00  4.500000e+00  -2.257236e-01
9  6  8.500000e+00  5.500000e+00  3.766214e-01
9  7  8.500000e+00  6.500000e+00  2.500981e-01
9  8  8.500000e+00  7.500000e+00  9.802597e-02
9  9  8.500000e+00  8.500000e+00  2.634138e-02
9  10  8.500000e+00  9.500000e+00  -1.330799e-02
9  11  8.500000e+00  1.050000e+01  6.583668e-03
9  12  8.500000e+00  1.150000e+01  -6.608027e-04
9  13  8.500000e+00  1.250000e+01  -2.451162e-04
9  14  8.500000e+00  1.350000e+01  2.301520e-05
9  15  8.500000e+00  1.450000e+01  0.000000e+00
10  1  9.500000e+00  5.000000e-01  1.817662e-01
10  2  9.500000e+00  1.500000e+00  5.668642e-02
10  3  9.500000e+00  2.500000e+00  1.106077e-01
10  4  9.500000e+00  3.500000e+00  -8.727559e-01
10  5  9.500000e+00  4.500000e+00  4.717652e-02
10  6  9.500000e+00  5.500000e+00  -3.874188e-01
10  7  9.500000e+00  6.500000e+00  -1.119737e-01
10  8  9.500000e+00  7.500000e+00  -3.313244e-02
10  9  9.500000e+00  8.500000e+00  -1.540581e-01
10  10  9.500000e+00  9.500000e+00  5.361391e-03
10  11  9.500000e+00  1.050000e+01  -9.581155e-03
10  12  9.500000e+00  1.150000e+01  2.255221e-04
10  13  9.500000e+00  1.250000e+01  -1.211902e-03
10  14  9.500000e+00  1.350000e+01  -1.764237e-05
10  15  9.500000e+00  1.450000e+01  0.000000e+00
11  1  1.050000e+01  5.000000e-01  3.771793e-02
11  2  1.050000e+01  1.500000e+00  1.221631e-01
11  3  1.050000e+01  2.500000e+00  3.274500e-01
11  4  1.050000e+01  3.500000e+00  -2.658584e-01
11  5  1.050000e+01  4.500000e+00  5.271729e-01
11  6  1.050000e+01  5.500000e+00  7.005666e-01
11  7  1.050000e+01  6.500000e+00  9.221606e-02
11  8  1.050000e+01  7.500000e+00  1.566843e-02
11  9  1.050000e+01  8.500000e+00  1.559146e-01
11  10  1.050000e+01  9.500000e+00  -3.183987e-03
11  11  1.050000e+01  1.050000e+01  6.305256e-02
11  12  1.050000e+01  1.150000e+01  -1.201385e-04
11  13  1.050000e+01  1.250000e+01  2.599686e-04
11  14  1.050000e+01  1.350000e+01  8.285230e-05
11  15  1.050000e+01  1.450000e+01  0.000000e+00
12  1  1.150000e+01  5.000000e-01  -9.766161e-03
12  2  1.150000e+01  1.500000e+00  9.233785e-03
12  3  1.150000e+01  2.500000e+00  2.891973e-02
12  4  1.150000e+01  3.500000e+00  8.434993e-02
12  5  1.150000e+01  4.500000e+00  6.459744e-02
12  6  1.150000e+01  5.500000e+00  1.859895e-01
12  7  1.150000e+01  6.500000e+00  6.357198e-02
12  8  1.150000e+01  7.500000e+00  5.578787e-02
12  9  1.150000e+01  8.500000e+00  -9.623293e-01
12  10  1.150000e+01  9.500000e+00  5.649146e-03
12  11  1.150000e+01  1.050000e+01  -1.400374e-01
12  12  1.150000e+01  1.150000e+01  1.119285e-04
12  13  1.150000e+01  1.250000e+01  -1.514660e-02
12  14  1.150000e+01  1.350000e+01  -2.076799e-04
12  15  1.150000e+01  1.450000e+01  0.000000e+00
13  1  1.250000e+01  5.000000e-01  -1.924586e-03
13  2  1.250000e+01  1.500000e+00  -3.652515e-03
13  3  1.250000e+01  2.500000e+00  -1.164367e-02
13  4  1.250000e+01  3.500000e+00  2.283463e-02
13  5  1.250000e+01  4.500000e+00  -2.175370e-02
13  6  1.250000e+01  5.500000e+00  -2.464696e-02
13  7  1.250000e+01  6.500000e+00  -5.976182e-04
13  8  1.250000e+01  7.500000e+00  6.002700e-03
13  9  1.250000e+01  8.500000e+00  -1.485362e-01
13  10  1.250000e+01  9.500000e+00  9.455540e-04
13  11  1.250000e+01  1.050000e+01  9.872739e-01
13  12  1.250000e+01  1.150000e+01  6.235306e-04
13  13  1.250000e+01  1.250000e+01  3.778670e-02
13  14  1.250000e+01  1.350000e+01  2.649948e-03
13  15  1.250000e+01  1.450000e+01  0.000000e+00
14  1  1.350000e+01  5.000000e-01  6.482700e-06
14  2  1.350000e+01  1.500000e+00  -2.038425e-04
14  3  1.350000e+01  2.500000e+00  -7.170370e-04
14  4  1.350000e+01  3.500000e+00  6.652295e-04
14  5  1.350000e+01  4.500000e+00  -1.774147e-03
14  6  1.350000e+01  5.500000e+00  -3.140671e-03
14  7  1.350000e+01  6.500000e+00  -8.852946e-04
14  8  1.350000e+01  7.500000e+00  -6.354091e-04
14  9  1.350000e+01  8.500000e+00  9.183783e-03
14  10  1.350000e+01  9.500000e+00  -1.614132e-05
14  11  1.350000e+01  1.050000e+01  3.954893e-02
14  12  1.350000e+01  1.150000e+01  4.453122e-05
14  13  1.350000e+01  1.250000e+01  -9.987019e-01
14  14  1.350000e+01  1.350000e+01  -3.050979e-02
14  15  1.350000e+01  1.450000e+01  0.000000e+00
15  1  1.450000e+01  5.000000e-01  7.353676e-06
15  2  1.450000e+01  1.500000e+00  7.419860e-07
15  3  1.450000e+01  2.500000e+00  -3.513699e-06
15  4  1.450000e+01  3.500000e+00  -7.815926e-06
15  5  1.450000e+01  4.500000e+00  -2.112371e-05
15  6  1.450000e+01  5.500000e+00  -5.519506e-05
15  7  1.450000e+01  6.500000e+00  -5.400354e-05
15  8  1.450000e+01  7.500000e+00  -7.471698e-05
15  9  1.450000e+01  8.500000e+00  4.553072e-04
15  10  1.450000e+01  9.500000e+00  2.596970e-05
15  11  1.450000e+01  1.050000e+01  -1.444934e-03
15  12  1.450000e+01  1.150000e+01  1.742386e-05
15  13  1.450000e+01  1.250000e+01  -3.058785e-02
15  14  1.450000e+01  1.350000e+01  9.995309e-01
15  15  1.450000e+01  1.450000e+01  0.000000e+00


==> anc/txt_outputs/xsec_ptmu_carbon_stat_covariance_svd_Vt.txt <==
# xsec_ptmu_carbon_stat_covariance_svd_Vt
# bin_i  bin_j  x_center  y_center  value
1  1  5.000000e-01  5.000000e-01  -0.000000e+00
1  2  5.000000e-01  1.500000e+00  -8.688077e-04
1  3  5.000000e-01  2.500000e+00  -1.016387e-02
1  4  5.000000e-01  3.500000e+00  1.039840e-02
1  5  5.000000e-01  4.500000e+00  1.696409e-01
1  6  5.000000e-01  5.500000e+00  3.026358e-02
1  7  5.000000e-01  6.500000e+00  -5.795988e-01
1  8  5.000000e-01  7.500000e+00  -7.737444e-01
1  9  5.000000e-01  8.500000e+00  -3.029863e-02
1  10  5.000000e-01  9.500000e+00  1.817662e-01
1  11  5.000000e-01  1.050000e+01  3.771793e-02
1  12  5.000000e-01  1.150000e+01  -9.766161e-03
1  13  5.000000e-01  1.250000e+01  -1.924586e-03
1  14  5.000000e-01  1.350000e+01  6.482700e-06
1  15  5.000000e-01  1.450000e+01  7.353676e-06
2  1  1.500000e+00  5.000000e-01  0.000000e+00
2  2  1.500000e+00  1.500000e+00  3.096205e-03
2  3  1.500000e+00  2.500000e+00  -6.483951e-03
2  4  1.500000e+00  3.500000e+00  -7.943044e-02
2  5  1.500000e+00  4.500000e+00  7.888088e-02
2  6  1.500000e+00  5.500000e+00  6.234152e-01
2  7  1.500000e+00  6.500000e+00  5.050973e-01
2  8  1.500000e+00  7.500000e+00  -2.994915e-01
2  9  1.500000e+00  8.500000e+00  -4.855062e-01
2  10  1.500000e+00  9.500000e+00  5.668642e-02
2  11  1.500000e+00  1.050000e+01  1.221631e-01
2  12  1.500000e+00  1.150000e+01  9.233785e-03
2  13  1.500000e+00  1.250000e+01  -3.652515e-03
2  14  1.500000e+00  1.350000e+01  -2.038425e-04
2  15  1.500000e+00  1.450000e+01  7.419860e-07
3  1  2.500000e+00  5.000000e-01  0.000000e+00
3  2  2.500000e+00  1.500000e+00  -1.240143e-03
3  3  2.500000e+00  2.500000e+00  3.736355e-02
3  4  2.500000e+00  3.500000e+00  5.486311e-02
3  5  2.500000e+00  4.500000e+00  -4.266804e-01
3  6  2.500000e+00  5.500000e+00  -5.507555e-01
3  7  2.500000e+00  6.500000e+00  2.656955e-02
3  8  2.500000e+00  7.500000e+00  -6.885907e-02
3  9  2.500000e+00  8.500000e+00  -6.199412e-01
3  10  2.500000e+00  9.500000e+00  1.106077e-01
3  11  2.500000e+00  1.050000e+01  3.274500e-01
3  12  2.500000e+00  1.150000e+01  2.891973e-02
3  13  2.500000e+00  1.250000e+01  -1.164367e-02
3  14  2.500000e+00  1.350000e+01  -7.170370e-04
3  15  2.500000e+00  1.450000e+01  -3.513699e-06
4  1  3.500000e+00  5.000000e-01  -0.000000e+00
4  2  3.500000e+00  1.500000e+00  -1.637758e-03
4  3  3.500000e+00  2.500000e+00  -1.099637e-02
4  4  3.500000e+00  3.500000e+00  2.440974e-02
4  5  3.500000e+00  4.500000e+00  1.223691e-01
4  6  3.500000e+00  5.500000e+00  -4.394650e-02
4  7  3.500000e+00  6.500000e+00  -1.596681e-01
4  8  3.500000e+00  7.500000e+00  -6.074467e-02
4  9  3.500000e+00  8.500000e+00  -3.364088e-01
4  10  3.500000e+00  9.500000e+00  -8.727559e-01
4  11  3.500000e+00  1.050000e+01  -2.658584e-01
4  12  3.500000e+00  1.150000e+01  8.434993e-02
4  13  3.500000e+00  1.250000e+01  2.283463e-02
4  14  3.500000e+00  1.350000e+01  6.652295e-04
4  15  3.500000e+00  1.450000e+01  -7.815926e-06
5  1  4.500000e+00  5.000000e-01  -0.000000e+00
5  2  4.500000e+00  1.500000e+00  -8.015081e-03
5  3  4.500000e+00  2.500000e+00  -6.980333e-02
5  4  4.500000e+00  3.500000e+00  1.015578e-01
5  5  4.500000e+00  4.500000e+00  6.800877e-01
5  6  4.500000e+00  5.500000e+00  2.498617e-03
5  7  4.500000e+00  6.500000e+00  -2.277087e-01
5  8  4.500000e+00  7.500000e+00  3.669267e-01
5  9  4.500000e+00  8.500000e+00  -2.257236e-01
5  10  4.500000e+00  9.500000e+00  4.717652e-02
5  11  4.500000e+00  1.050000e+01  5.271729e-01
5  12  4.500000e+00  1.150000e+01  6.459744e-02
5  13  4.500000e+00  1.250000e+01  -2.175370e-02
5  14  4.500000e+00  1.350000e+01  -1.774147e-03
5  15  4.500000e+00  1.450000e+01  -2.112371e-05
6  1  5.500000e+00  5.000000e-01  -0.000000e+00
6  2  5.500000e+00  1.500000e+00  9.913966e-03
6  3  5.500000e+00  2.500000e+00  3.934106e-02
6  4  5.500000e+00  3.500000e+00  -1.395170e-01
6  5  5.500000e+00  4.500000e+00  -3.343031e-01
6  6  5.500000e+00  5.500000e+00  1.856604e-01
6  7  5.500000e+00  6.500000e+00  -3.487037e-02
6  8  5.500000e+00  7.500000e+00  -1.162101e-01
6  9  5.500000e+00  8.500000e+00  3.766214e-01
6  10  5.500000e+00  9.500000e+00  -3.874188e-01
6  11  5.500000e+00  1.050000e+01  7.005666e-01
6  12  5.500000e+00  1.150000e+01  1.859895e-01
6  13  5.500000e+00  1.250000e+01  -2.464696e-02
6  14  5.500000e+00  1.350000e+01  -3.140671e-03
6  15  5.500000e+00  1.450000e+01  -5.519506e-05
7  1  6.500000e+00  5.000000e-01  0.000000e+00
7  2  6.500000e+00  1.500000e+00  -4.553882e-02
7  3  6.500000e+00  2.500000e+00  -1.579872e-02
7  4  6.500000e+00  3.500000e+00  6.178983e-01
7  5  6.500000e+00  4.500000e+00  2.663651e-01
7  6  6.500000e+00  5.500000e+00  -3.255590e-01
7  7  6.500000e+00  6.500000e+00  4.846435e-01
7  8  6.500000e+00  7.500000e+00  -3.412132e-01
7  9  6.500000e+00  8.500000e+00  2.500981e-01
7  10  6.500000e+00  9.500000e+00  -1.119737e-01
7  11  6.500000e+00  1.050000e+01  9.221606e-02
7  12  6.500000e+00  1.150000e+01  6.357198e-02
7  13  6.500000e+00  1.250000e+01  -5.976182e-04
7  14  6.500000e+00  1.350000e+01  -8.852946e-04
7  15  6.500000e+00  1.450000e+01  -5.400354e-05
8  1  7.500000e+00  5.000000e-01  0.000000e+00
8  2  7.500000e+00  1.500000e+00  4.670515e-02
8  3  7.500000e+00  2.500000e+00  -2.345664e-01
8  4  7.500000e+00  3.500000e+00  -7.404661e-01
8  5  7.500000e+00  4.500000e+00  3.100579e-01
8  6  7.500000e+00  5.500000e+00  -3.964230e-01
8  7  7.500000e+00  6.500000e+00  3.008266e-01
8  8  7.500000e+00  7.500000e+00  -1.913699e-01
8  9  7.500000e+00  8.500000e+00  9.802597e-02
8  10  7.500000e+00  9.500000e+00  -3.313244e-02
8  11  7.500000e+00  1.050000e+01  1.566843e-02
8  12  7.500000e+00  1.150000e+01  5.578787e-02
8  13  7.500000e+00  1.250000e+01  6.002700e-03
8  14  7.500000e+00  1.350000e+01  -6.354091e-04
8  15  7.500000e+00  1.450000e+01  -7.471698e-05
9  1  8.500000e+00  5.000000e-01  0.000000e+00
9  2  8.500000e+00  1.500000e+00  2.284707e-04
9  3  8.500000e+00  2.500000e+00  -1.715037e-02
9  4  8.500000e+00  3.500000e+00  -1.852449e-02
9  5  8.500000e+00  4.500000e+00  1.263866e-02
9  6  8.500000e+00  5.500000e+00  -2.271867e-02
9  7  8.500000e+00  6.500000e+00  2.445235e-02
9  8  8.500000e+00  7.500000e+00  -3.356440e-02
9  9  8.500000e+00  8.500000e+00  2.634138e-02
9  10  8.500000e+00  9.500000e+00  -1.540581e-01
9  11  8.500000e+00  1.050000e+01  1.559146e-01
9  12  8.500000e+00  1.150000e+01  -9.623293e-01
9  13  8.500000e+00  1.250000e+01  -1.485362e-01
9  14  8.500000e+00  1.350000e+01  9.183783e-03
9  15  8.500000e+00  1.450000e+01  4.553072e-04
10  1  9.500000e+00  5.000000e-01  -0.000000e+00
10  2  9.500000e+00  1.500000e+00  -1.558812e-01
10  3  9.500000e+00  2.500000e+00  -9.571874e-01
10  4  9.500000e+00  3.500000e+00  1.474576e-01
10  5  9.500000e+00  4.500000e+00  -1.614516e-01
10  6  9.500000e+00  5.500000e+00  8.300886e-02
10  7  9.500000e+00  6.500000e+00  -6.059709e-02
10  8  9.500000e+00  7.500000e+00  2.952331e-02
10  9  9.500000e+00  8.500000e+00  -1.330799e-02
10  10  9.500000e+00  9.500000e+00  5.361391e-03
10  11  9.500000e+00  1.050000e+01  -3.183987e-03
10  12  9.500000e+00  1.150000e+01  5.649146e-03
10  13  9.500000e+00  1.250000e+01  9.455540e-04
10  14  9.500000e+00  1.350000e+01  -1.614132e-05
10  15  9.500000e+00  1.450000e+01  2.596970e-05
11  1  1.050000e+01  5.000000e-01  0.000000e+00
11  2  1.050000e+01  1.500000e+00  -6.469762e-04
11  3  1.050000e+01  2.500000e+00  -6.126561e-05
11  4  1.050000e+01  3.500000e+00  4.540278e-04
11  5  1.050000e+01  4.500000e+00  -2.519213e-04
11  6  1.050000e+01  5.500000e+00  2.845320e-04
11  7  1.050000e+01  6.500000e+00  1.064465e-03
11  8  1.050000e+01  7.500000e+00  -9.566416e-04
11  9  1.050000e+01  8.500000e+00  6.583668e-03
11  10  1.050000e+01  9.500000e+00  -9.581155e-03
11  11  1.050000e+01  1.050000e+01  6.305256e-02
11  12  1.050000e+01  1.150000e+01  -1.400374e-01
11  13  1.050000e+01  1.250000e+01  9.872739e-01
11  14  1.050000e+01  1.350000e+01  3.954893e-02
11  15  1.050000e+01  1.450000e+01  -1.444934e-03
12  1  1.150000e+01  5.000000e-01  0.000000e+00
12  2  1.150000e+01  1.500000e+00  9.855295e-01
12  3  1.150000e+01  2.500000e+00  -1.419314e-01
12  4  1.150000e+01  3.500000e+00  8.956858e-02
12  5  1.150000e+01  4.500000e+00  -1.946367e-02
12  6  1.150000e+01  5.500000e+00  1.233327e-02
12  7  1.150000e+01  6.500000e+00  -5.282741e-03
12  8  1.150000e+01  7.500000e+00  2.203806e-03
12  9  1.150000e+01  8.500000e+00  -6.608027e-04
12  10  1.150000e+01  9.500000e+00  2.255221e-04
12  11  1.150000e+01  1.050000e+01  -1.201385e-04
12  12  1.150000e+01  1.150000e+01  1.119285e-04
12  13  1.150000e+01  1.250000e+01  6.235306e-04
12  14  1.150000e+01  1.350000e+01  4.453122e-05
12  15  1.150000e+01  1.450000e+01  1.742386e-05
13  1  1.250000e+01  5.000000e-01  0.000000e+00
13  2  1.250000e+01  1.500000e+00  1.619437e-05
13  3  1.250000e+01  2.500000e+00  -2.087407e-05
13  4  1.250000e+01  3.500000e+00  2.479789e-05
13  5  1.250000e+01  4.500000e+00  -1.102053e-04
13  6  1.250000e+01  5.500000e+00  -5.851704e-06
13  7  1.250000e+01  6.500000e+00  -7.242079e-05
13  8  1.250000e+01  7.500000e+00  -1.434467e-04
13  9  1.250000e+01  8.500000e+00  -2.451162e-04
13  10  1.250000e+01  9.500000e+00  -1.211902e-03
13  11  1.250000e+01  1.050000e+01  2.599686e-04
13  12  1.250000e+01  1.150000e+01  -1.514660e-02
13  13  1.250000e+01  1.250000e+01  3.778670e-02
13  14  1.250000e+01  1.350000e+01  -9.987019e-01
13  15  1.250000e+01  1.450000e+01  -3.058785e-02
14  1  1.350000e+01  5.000000e-01  0.000000e+00
14  2  1.350000e+01  1.500000e+00  -1.227757e-05
14  3  1.350000e+01  2.500000e+00  1.686298e-05
14  4  1.350000e+01  3.500000e+00  -2.269786e-05
14  5  1.350000e+01  4.500000e+00  2.667159e-05
14  6  1.350000e+01  5.500000e+00  -3.167369e-05
14  7  1.350000e+01  6.500000e+00  3.451888e-05
14  8  1.350000e+01  7.500000e+00  -1.749452e-05
14  9  1.350000e+01  8.500000e+00  2.301520e-05
14  10  1.350000e+01  9.500000e+00  -1.764237e-05
14  11  1.350000e+01  1.050000e+01  8.285230e-05
14  12  1.350000e+01  1.150000e+01  -2.076799e-04
14  13  1.350000e+01  1.250000e+01  2.649948e-03
14  14  1.350000e+01  1.350000e+01  -3.050979e-02
14  15  1.350000e+01  1.450000e+01  9.995309e-01
15  1  1.450000e+01  5.000000e-01  1.000000e+00
15  2  1.450000e+01  1.500000e+00  0.000000e+00
15  3  1.450000e+01  2.500000e+00  0.000000e+00
15  4  1.450000e+01  3.500000e+00  0.000000e+00
15  5  1.450000e+01  4.500000e+00  0.000000e+00
15  6  1.450000e+01  5.500000e+00  0.000000e+00
15  7  1.450000e+01  6.500000e+00  0.000000e+00
15  8  1.450000e+01  7.500000e+00  0.000000e+00
15  9  1.450000e+01  8.500000e+00  0.000000e+00
15  10  1.450000e+01  9.500000e+00  0.000000e+00
15  11  1.450000e+01  1.050000e+01  0.000000e+00
15  12  1.450000e+01  1.150000e+01  0.000000e+00
15  13  1.450000e+01  1.250000e+01  0.000000e+00
15  14  1.450000e+01  1.350000e+01  0.000000e+00
15  15  1.450000e+01  1.450000e+01  0.000000e+00


==> anc/txt_outputs/xsec_ptmu_hydrocarbon.txt <==
# xsec_ptmu_hydrocarbon
# stat_error: statistical uncertainty; total_error: statistical + systematic uncertainty
# bin  x_low  x_high  x_center  value  stat_error  total_error
1  0.000000e+00  7.500000e-02  3.750000e-02  1.166121e-39  1.409719e-41  7.022658e-41
2  7.500000e-02  1.500000e-01  1.125000e-01  4.145473e-39  2.554577e-41  2.457958e-40
3  1.500000e-01  2.500000e-01  2.000000e-01  8.861333e-39  3.282778e-41  5.168471e-40
4  2.500000e-01  3.250000e-01  2.875000e-01  1.398569e-38  4.612411e-41  8.091363e-40
5  3.250000e-01  4.000000e-01  3.625000e-01  1.814348e-38  5.174256e-41  1.027245e-39
6  4.000000e-01  4.750000e-01  4.375000e-01  2.129995e-38  5.589419e-41  1.184190e-39
7  4.750000e-01  5.500000e-01  5.125000e-01  2.288340e-38  5.872755e-41  1.252370e-39
8  5.500000e-01  7.000000e-01  6.250000e-01  2.224610e-38  4.694186e-41  1.206850e-39
9  7.000000e-01  8.500000e-01  7.750000e-01  1.745525e-38  4.288910e-41  9.803583e-40
10  8.500000e-01  1.000000e+00  9.250000e-01  1.155249e-38  3.508716e-41  7.129870e-40
11  1.000000e+00  1.250000e+00  1.125000e+00  5.390796e-39  2.040520e-41  3.845497e-40
12  1.250000e+00  1.500000e+00  1.375000e+00  1.618452e-39  1.107505e-41  1.318042e-40
13  1.500000e+00  2.500000e+00  2.000000e+00  2.076008e-40  2.258530e-42  1.713293e-41


==> anc/txt_outputs/xsec_ptmu_hydrocarbon_correlation.txt <==
# xsec_ptmu_hydrocarbon_correlation
# bin_i  bin_j  x_center  y_center  value
1  1  5.000000e-01  5.000000e-01  0.000000e+00
1  2  5.000000e-01  1.500000e+00  0.000000e+00
1  3  5.000000e-01  2.500000e+00  0.000000e+00
1  4  5.000000e-01  3.500000e+00  0.000000e+00
1  5  5.000000e-01  4.500000e+00  0.000000e+00
1  6  5.000000e-01  5.500000e+00  0.000000e+00
1  7  5.000000e-01  6.500000e+00  0.000000e+00
1  8  5.000000e-01  7.500000e+00  0.000000e+00
1  9  5.000000e-01  8.500000e+00  0.000000e+00
1  10  5.000000e-01  9.500000e+00  0.000000e+00
1  11  5.000000e-01  1.050000e+01  0.000000e+00
1  12  5.000000e-01  1.150000e+01  0.000000e+00
1  13  5.000000e-01  1.250000e+01  0.000000e+00
1  14  5.000000e-01  1.350000e+01  0.000000e+00
1  15  5.000000e-01  1.450000e+01  0.000000e+00
2  1  1.500000e+00  5.000000e-01  0.000000e+00
2  2  1.500000e+00  1.500000e+00  1.000000e+00
2  3  1.500000e+00  2.500000e+00  9.671423e-01
2  4  1.500000e+00  3.500000e+00  9.584637e-01
2  5  1.500000e+00  4.500000e+00  9.557601e-01
2  6  1.500000e+00  5.500000e+00  9.562148e-01
2  7  1.500000e+00  6.500000e+00  9.500346e-01
2  8  1.500000e+00  7.500000e+00  9.352812e-01
2  9  1.500000e+00  8.500000e+00  8.871737e-01
2  10  1.500000e+00  9.500000e+00  7.892298e-01
2  11  1.500000e+00  1.050000e+01  6.422653e-01
2  12  1.500000e+00  1.150000e+01  4.846142e-01
2  13  1.500000e+00  1.250000e+01  3.927197e-01
2  14  1.500000e+00  1.350000e+01  4.153265e-01
2  15  1.500000e+00  1.450000e+01  3.717020e-01
3  1  2.500000e+00  5.000000e-01  0.000000e+00
3  2  2.500000e+00  1.500000e+00  9.671423e-01
3  3  2.500000e+00  2.500000e+00  1.000000e+00
3  4  2.500000e+00  3.500000e+00  9.881491e-01
3  5  2.500000e+00  4.500000e+00  9.827974e-01
3  6  2.500000e+00  5.500000e+00  9.803338e-01
3  7  2.500000e+00  6.500000e+00  9.716058e-01
3  8  2.500000e+00  7.500000e+00  9.521904e-01
3  9  2.500000e+00  8.500000e+00  8.961490e-01
3  10  2.500000e+00  9.500000e+00  7.875136e-01
3  11  2.500000e+00  1.050000e+01  6.279022e-01
3  12  2.500000e+00  1.150000e+01  4.585662e-01
3  13  2.500000e+00  1.250000e+01  3.606067e-01
3  14  2.500000e+00  1.350000e+01  3.864597e-01
3  15  2.500000e+00  1.450000e+01  3.492674e-01
4  1  3.500000e+00  5.000000e-01  0.000000e+00
4  2  3.500000e+00  1.500000e+00  9.584637e-01
4  3  3.500000e+00  2.500000e+00  9.881491e-01
4  4  3.500000e+00  3.500000e+00  1.000000e+00
4  5  3.500000e+00  4.500000e+00  9.936225e-01
4  6  3.500000e+00  5.500000e+00  9.903967e-01
4  7  3.500000e+00  6.500000e+00  9.832505e-01
4  8  3.500000e+00  7.500000e+00  9.652911e-01
4  9  3.500000e+00  8.500000e+00  9.111848e-01
4  10  3.500000e+00  9.500000e+00  8.044764e-01
4  11  3.500000e+00  1.050000e+01  6.458847e-01
4  12  3.500000e+00  1.150000e+01  4.757980e-01
4  13  3.500000e+00  1.250000e+01  3.742306e-01
4  14  3.500000e+00  1.350000e+01  4.021402e-01
4  15  3.500000e+00  1.450000e+01  3.655987e-01
5  1  4.500000e+00  5.000000e-01  0.000000e+00
5  2  4.500000e+00  1.500000e+00  9.557601e-01
5  3  4.500000e+00  2.500000e+00  9.827974e-01
5  4  4.500000e+00  3.500000e+00  9.936225e-01
5  5  4.500000e+00  4.500000e+00  1.000000e+00
5  6  4.500000e+00  5.500000e+00  9.950902e-01
5  7  4.500000e+00  6.500000e+00  9.869900e-01
5  8  4.500000e+00  7.500000e+00  9.713984e-01
5  9  4.500000e+00  8.500000e+00  9.199234e-01
5  10  4.500000e+00  9.500000e+00  8.153095e-01
5  11  4.500000e+00  1.050000e+01  6.609005e-01
5  12  4.500000e+00  1.150000e+01  4.925717e-01
5  13  4.500000e+00  1.250000e+01  3.895459e-01
5  14  4.500000e+00  1.350000e+01  4.176919e-01
5  15  4.500000e+00  1.450000e+01  3.777202e-01
6  1  5.500000e+00  5.000000e-01  0.000000e+00
6  2  5.500000e+00  1.500000e+00  9.562148e-01
6  3  5.500000e+00  2.500000e+00  9.803338e-01
6  4  5.500000e+00  3.500000e+00  9.903967e-01
6  5  5.500000e+00  4.500000e+00  9.950902e-01
6  6  5.500000e+00  5.500000e+00  1.000000e+00
6  7  5.500000e+00  6.500000e+00  9.949878e-01
6  8  5.500000e+00  7.500000e+00  9.840073e-01
6  9  5.500000e+00  8.500000e+00  9.430472e-01
6  10  5.500000e+00  9.500000e+00  8.504649e-01
6  11  5.500000e+00  1.050000e+01  7.064605e-01
6  12  5.500000e+00  1.150000e+01  5.444092e-01
6  13  5.500000e+00  1.250000e+01  4.393128e-01
6  14  5.500000e+00  1.350000e+01  4.660891e-01
6  15  5.500000e+00  1.450000e+01  4.154277e-01
7  1  6.500000e+00  5.000000e-01  0.000000e+00
7  2  6.500000e+00  1.500000e+00  9.500346e-01
7  3  6.500000e+00  2.500000e+00  9.716058e-01
7  4  6.500000e+00  3.500000e+00  9.832505e-01
7  5  6.500000e+00  4.500000e+00  9.869900e-01
7  6  6.500000e+00  5.500000e+00  9.949878e-01
7  7  6.500000e+00  6.500000e+00  1.000000e+00
7  8  6.500000e+00  7.500000e+00  9.940321e-01
7  9  6.500000e+00  8.500000e+00  9.633648e-01
7  10  6.500000e+00  9.500000e+00  8.846079e-01
7  11  6.500000e+00  1.050000e+01  7.525304e-01
7  12  6.500000e+00  1.150000e+01  5.983685e-01
7  13  6.500000e+00  1.250000e+01  4.924945e-01
7  14  6.500000e+00  1.350000e+01  5.160360e-01
7  15  6.500000e+00  1.450000e+01  4.510495e-01
8  1  7.500000e+00  5.000000e-01  0.000000e+00
8  2  7.500000e+00  1.500000e+00  9.352812e-01
8  3  7.500000e+00  2.500000e+00  9.521904e-01
8  4  7.500000e+00  3.500000e+00  9.652911e-01
8  5  7.500000e+00  4.500000e+00  9.713984e-01
8  6  7.500000e+00  5.500000e+00  9.840073e-01
8  7  7.500000e+00  6.500000e+00  9.940321e-01
8  8  7.500000e+00  7.500000e+00  1.000000e+00
8  9  7.500000e+00  8.500000e+00  9.835274e-01
8  10  7.500000e+00  9.500000e+00  9.224273e-01
8  11  7.500000e+00  1.050000e+01  8.084936e-01
8  12  7.500000e+00  1.150000e+01  6.660199e-01
8  13  7.500000e+00  1.250000e+01  5.591860e-01
8  14  7.500000e+00  1.350000e+01  5.803822e-01
8  15  7.500000e+00  1.450000e+01  4.983452e-01
9  1  8.500000e+00  5.000000e-01  0.000000e+00
9  2  8.500000e+00  1.500000e+00  8.871737e-01
9  3  8.500000e+00  2.500000e+00  8.961490e-01
9  4  8.500000e+00  3.500000e+00  9.111848e-01
9  5  8.500000e+00  4.500000e+00  9.199234e-01
9  6  8.500000e+00  5.500000e+00  9.430472e-01
9  7  8.500000e+00  6.500000e+00  9.633648e-01
9  8  8.500000e+00  7.500000e+00  9.835274e-01
9  9  8.500000e+00  8.500000e+00  1.000000e+00
9  10  8.500000e+00  9.500000e+00  9.744473e-01
9  11  8.500000e+00  1.050000e+01  8.962226e-01
9  12  8.500000e+00  1.150000e+01  7.794275e-01
9  13  8.500000e+00  1.250000e+01  6.742524e-01
9  14  8.500000e+00  1.350000e+01  6.902329e-01
9  15  8.500000e+00  1.450000e+01  5.760618e-01
10  1  9.500000e+00  5.000000e-01  0.000000e+00
10  2  9.500000e+00  1.500000e+00  7.892298e-01
10  3  9.500000e+00  2.500000e+00  7.875136e-01
10  4  9.500000e+00  3.500000e+00  8.044764e-01
10  5  9.500000e+00  4.500000e+00  8.153095e-01
10  6  9.500000e+00  5.500000e+00  8.504649e-01
10  7  9.500000e+00  6.500000e+00  8.846079e-01
10  8  9.500000e+00  7.500000e+00  9.224273e-01
10  9  9.500000e+00  8.500000e+00  9.744473e-01
10  10  9.500000e+00  9.500000e+00  1.000000e+00
10  11  9.500000e+00  1.050000e+01  9.691294e-01
10  12  9.500000e+00  1.150000e+01  8.881536e-01
10  13  9.500000e+00  1.250000e+01  7.893083e-01
10  14  9.500000e+00  1.350000e+01  7.983380e-01
10  15  9.500000e+00  1.450000e+01  6.484636e-01
11  1  1.050000e+01  5.000000e-01  0.000000e+00
11  2  1.050000e+01  1.500000e+00  6.422653e-01
11  3  1.050000e+01  2.500000e+00  6.279022e-01
11  4  1.050000e+01  3.500000e+00  6.458847e-01
11  5  1.050000e+01  4.500000e+00  6.609005e-01
11  6  1.050000e+01  5.500000e+00  7.064605e-01
11  7  1.050000e+01  6.500000e+00  7.525304e-01
11  8  1.050000e+01  7.500000e+00  8.084936e-01
11  9  1.050000e+01  8.500000e+00  8.962226e-01
11  10  1.050000e+01  9.500000e+00  9.691294e-01
11  11  1.050000e+01  1.050000e+01  1.000000e+00
11  12  1.050000e+01  1.150000e+01  9.672625e-01
11  13  1.050000e+01  1.250000e+01  8.880316e-01
11  14  1.050000e+01  1.350000e+01  8.898299e-01
11  15  1.050000e+01  1.450000e+01  7.069833e-01
12  1  1.150000e+01  5.000000e-01  0.000000e+00
12  2  1.150000e+01  1.500000e+00  4.846142e-01
12  3  1.150000e+01  2.500000e+00  4.585662e-01
12  4  1.150000e+01  3.500000e+00  4.757980e-01
12  5  1.150000e+01  4.500000e+00  4.925717e-01
12  6  1.150000e+01  5.500000e+00  5.444092e-01
12  7  1.150000e+01  6.500000e+00  5.983685e-01
12  8  1.150000e+01  7.500000e+00  6.660199e-01
12  9  1.150000e+01  8.500000e+00  7.794275e-01
12  10  1.150000e+01  9.500000e+00  8.881536e-01
12  11  1.150000e+01  1.050000e+01  9.672625e-01
12  12  1.150000e+01  1.150000e+01  1.000000e+00
12  13  1.150000e+01  1.250000e+01  9.646460e-01
12  14  1.150000e+01  1.350000e+01  9.543316e-01
12  15  1.150000e+01  1.450000e+01  7.497345e-01
13  1  1.250000e+01  5.000000e-01  0.000000e+00
13  2  1.250000e+01  1.500000e+00  3.927197e-01
13  3  1.250000e+01  2.500000e+00  3.606067e-01
13  4  1.250000e+01  3.500000e+00  3.742306e-01
13  5  1.250000e+01  4.500000e+00  3.895459e-01
13  6  1.250000e+01  5.500000e+00  4.393128e-01
13  7  1.250000e+01  6.500000e+00  4.924945e-01
13  8  1.250000e+01  7.500000e+00  5.591860e-01
13  9  1.250000e+01  8.500000e+00  6.742524e-01
13  10  1.250000e+01  9.500000e+00  7.893083e-01
13  11  1.250000e+01  1.050000e+01  8.880316e-01
13  12  1.250000e+01  1.150000e+01  9.646460e-01
13  13  1.250000e+01  1.250000e+01  1.000000e+00
13  14  1.250000e+01  1.350000e+01  9.765095e-01
13  15  1.250000e+01  1.450000e+01  7.504985e-01
14  1  1.350000e+01  5.000000e-01  0.000000e+00
14  2  1.350000e+01  1.500000e+00  4.153265e-01
14  3  1.350000e+01  2.500000e+00  3.864597e-01
14  4  1.350000e+01  3.500000e+00  4.021402e-01
14  5  1.350000e+01  4.500000e+00  4.176919e-01
14  6  1.350000e+01  5.500000e+00  4.660891e-01
14  7  1.350000e+01  6.500000e+00  5.160360e-01
14  8  1.350000e+01  7.500000e+00  5.803822e-01
14  9  1.350000e+01  8.500000e+00  6.902329e-01
14  10  1.350000e+01  9.500000e+00  7.983380e-01
14  11  1.350000e+01  1.050000e+01  8.898299e-01
14  12  1.350000e+01  1.150000e+01  9.543316e-01
14  13  1.350000e+01  1.250000e+01  9.765095e-01
14  14  1.350000e+01  1.350000e+01  1.000000e+00
14  15  1.350000e+01  1.450000e+01  7.824871e-01
15  1  1.450000e+01  5.000000e-01  0.000000e+00
15  2  1.450000e+01  1.500000e+00  3.717020e-01
15  3  1.450000e+01  2.500000e+00  3.492674e-01
15  4  1.450000e+01  3.500000e+00  3.655987e-01
15  5  1.450000e+01  4.500000e+00  3.777202e-01
15  6  1.450000e+01  5.500000e+00  4.154277e-01
15  7  1.450000e+01  6.500000e+00  4.510495e-01
15  8  1.450000e+01  7.500000e+00  4.983452e-01
15  9  1.450000e+01  8.500000e+00  5.760618e-01
15  10  1.450000e+01  9.500000e+00  6.484636e-01
15  11  1.450000e+01  1.050000e+01  7.069833e-01
15  12  1.450000e+01  1.150000e+01  7.497345e-01
15  13  1.450000e+01  1.250000e+01  7.504985e-01
15  14  1.450000e+01  1.350000e+01  7.824871e-01
15  15  1.450000e+01  1.450000e+01  1.000000e+00


==> anc/txt_outputs/xsec_ptmu_hydrocarbon_covariance.txt <==
# xsec_ptmu_hydrocarbon_covariance
# bin_i  bin_j  x_center  y_center  value
1  1  5.000000e-01  5.000000e-01  0.000000e+00
1  2  5.000000e-01  1.500000e+00  0.000000e+00
1  3  5.000000e-01  2.500000e+00  0.000000e+00
1  4  5.000000e-01  3.500000e+00  0.000000e+00
1  5  5.000000e-01  4.500000e+00  0.000000e+00
1  6  5.000000e-01  5.500000e+00  0.000000e+00
1  7  5.000000e-01  6.500000e+00  0.000000e+00
1  8  5.000000e-01  7.500000e+00  0.000000e+00
1  9  5.000000e-01  8.500000e+00  0.000000e+00
1  10  5.000000e-01  9.500000e+00  0.000000e+00
1  11  5.000000e-01  1.050000e+01  0.000000e+00
1  12  5.000000e-01  1.150000e+01  0.000000e+00
1  13  5.000000e-01  1.250000e+01  0.000000e+00
1  14  5.000000e-01  1.350000e+01  0.000000e+00
1  15  5.000000e-01  1.450000e+01  0.000000e+00
2  1  1.500000e+00  5.000000e-01  0.000000e+00
2  2  1.500000e+00  1.500000e+00  4.931773e-81
2  3  1.500000e+00  2.500000e+00  1.669423e-80
2  4  1.500000e+00  3.500000e+00  3.478879e-80
2  5  1.500000e+00  4.500000e+00  5.430904e-80
2  6  1.500000e+00  5.500000e+00  6.898123e-80
2  7  1.500000e+00  6.500000e+00  7.900639e-80
2  8  1.500000e+00  7.500000e+00  8.225765e-80
2  9  1.500000e+00  8.500000e+00  7.519057e-80
2  10  1.500000e+00  9.500000e+00  5.433627e-80
2  11  1.500000e+00  1.050000e+01  3.215863e-80
2  12  1.500000e+00  1.150000e+01  1.308730e-80
2  13  1.500000e+00  1.250000e+01  3.635076e-81
2  14  1.500000e+00  1.350000e+01  4.997155e-82
2  15  1.500000e+00  1.450000e+01  2.172450e-83
3  1  2.500000e+00  5.000000e-01  0.000000e+00
3  2  2.500000e+00  1.500000e+00  1.669423e-80
3  3  2.500000e+00  2.500000e+00  6.041557e-80
3  4  2.500000e+00  3.500000e+00  1.255333e-79
3  5  2.500000e+00  4.500000e+00  1.954610e-79
3  6  2.500000e+00  5.500000e+00  2.475269e-79
3  7  2.500000e+00  6.500000e+00  2.828042e-79
3  8  2.500000e+00  7.500000e+00  2.931101e-79
3  9  2.500000e+00  8.500000e+00  2.658323e-79
3  10  2.500000e+00  9.500000e+00  1.897655e-79
3  11  2.500000e+00  1.050000e+01  1.100394e-79
3  12  2.500000e+00  1.150000e+01  4.334400e-80
3  13  2.500000e+00  1.250000e+01  1.168255e-80
3  14  2.500000e+00  1.350000e+01  1.627460e-81
3  15  2.500000e+00  1.450000e+01  7.144730e-83
4  1  3.500000e+00  5.000000e-01  0.000000e+00
4  2  3.500000e+00  1.500000e+00  3.478879e-80
4  3  3.500000e+00  2.500000e+00  1.255333e-79
4  4  3.500000e+00  3.500000e+00  2.671309e-79
4  5  3.500000e+00  4.500000e+00  4.155327e-79
4  6  3.500000e+00  5.500000e+00  5.258298e-79
4  7  3.500000e+00  6.500000e+00  6.017935e-79
4  8  3.500000e+00  7.500000e+00  6.248171e-79
4  9  3.500000e+00  8.500000e+00  5.683576e-79
4  10  3.500000e+00  9.500000e+00  4.076245e-79
4  11  3.500000e+00  1.050000e+01  2.380119e-79
4  12  3.500000e+00  1.150000e+01  9.456646e-80
4  13  3.500000e+00  1.250000e+01  2.549357e-80
4  14  3.500000e+00  1.350000e+01  3.560994e-81
4  15  3.500000e+00  1.450000e+01  1.572606e-82
5  1  4.500000e+00  5.000000e-01  0.000000e+00
5  2  4.500000e+00  1.500000e+00  5.430904e-80
5  3  4.500000e+00  2.500000e+00  1.954610e-79
5  4  4.500000e+00  3.500000e+00  4.155327e-79
5  5  4.500000e+00  4.500000e+00  6.547016e-79
5  6  4.500000e+00  5.500000e+00  8.271001e-79
5  7  4.500000e+00  6.500000e+00  9.457051e-79
5  8  4.500000e+00  7.500000e+00  9.843547e-79
5  9  4.500000e+00  8.500000e+00  8.983106e-79
5  10  4.500000e+00  9.500000e+00  6.467389e-79
5  11  4.500000e+00  1.050000e+01  3.812759e-79
5  12  4.500000e+00  1.150000e+01  1.532652e-79
5  13  4.500000e+00  1.250000e+01  4.154413e-80
5  14  4.500000e+00  1.350000e+01  5.790411e-81
5  15  4.500000e+00  1.450000e+01  2.543579e-82
6  1  5.500000e+00  5.000000e-01  0.000000e+00
6  2  5.500000e+00  1.500000e+00  6.898123e-80
6  3  5.500000e+00  2.500000e+00  2.475269e-79
6  4  5.500000e+00  3.500000e+00  5.258298e-79
6  5  5.500000e+00  4.500000e+00  8.271001e-79
6  6  5.500000e+00  5.500000e+00  1.055232e-78
6  7  5.500000e+00  6.500000e+00  1.210355e-78
6  8  5.500000e+00  7.500000e+00  1.265916e-78
6  9  5.500000e+00  8.500000e+00  1.169124e-78
6  10  5.500000e+00  9.500000e+00  8.564759e-79
6  11  5.500000e+00  1.050000e+01  5.174202e-79
6  12  5.500000e+00  1.150000e+01  2.150561e-79
6  13  5.500000e+00  1.250000e+01  5.948084e-80
6  14  5.500000e+00  1.350000e+01  8.203034e-81
6  15  5.500000e+00  1.450000e+01  3.551589e-82
7  1  6.500000e+00  5.000000e-01  0.000000e+00
7  2  6.500000e+00  1.500000e+00  7.900639e-80
7  3  6.500000e+00  2.500000e+00  2.828042e-79
7  4  6.500000e+00  3.500000e+00  6.017935e-79
7  5  6.500000e+00  4.500000e+00  9.457051e-79
7  6  6.500000e+00  5.500000e+00  1.210355e-78
7  7  6.500000e+00  6.500000e+00  1.402305e-78
7  8  6.500000e+00  7.500000e+00  1.474192e-78
7  9  6.500000e+00  8.500000e+00  1.376782e-78
7  10  6.500000e+00  9.500000e+00  1.026968e-78
7  11  6.500000e+00  1.050000e+01  6.353703e-79
7  12  6.500000e+00  1.150000e+01  2.724849e-79
7  13  6.500000e+00  1.250000e+01  7.686914e-80
7  14  6.500000e+00  1.350000e+01  1.046967e-80
7  15  6.500000e+00  1.450000e+01  4.445276e-82
8  1  7.500000e+00  5.000000e-01  0.000000e+00
8  2  7.500000e+00  1.500000e+00  8.225765e-80
8  3  7.500000e+00  2.500000e+00  2.931101e-79
8  4  7.500000e+00  3.500000e+00  6.248171e-79
8  5  7.500000e+00  4.500000e+00  9.843547e-79
8  6  7.500000e+00  5.500000e+00  1.265916e-78
8  7  7.500000e+00  6.500000e+00  1.474192e-78
8  8  7.500000e+00  7.500000e+00  1.568430e-78
8  9  7.500000e+00  8.500000e+00  1.486525e-78
8  10  7.500000e+00  9.500000e+00  1.132529e-78
8  11  7.500000e+00  1.050000e+01  7.219227e-79
8  12  7.500000e+00  1.150000e+01  3.207540e-79
8  13  7.500000e+00  1.250000e+01  9.230350e-80
8  14  7.500000e+00  1.350000e+01  1.245312e-80
8  15  7.500000e+00  1.450000e+01  5.194169e-82
9  1  8.500000e+00  5.000000e-01  0.000000e+00
9  2  8.500000e+00  1.500000e+00  7.519057e-80
9  3  8.500000e+00  2.500000e+00  2.658323e-79
9  4  8.500000e+00  3.500000e+00  5.683576e-79
9  5  8.500000e+00  4.500000e+00  8.983106e-79
9  6  8.500000e+00  5.500000e+00  1.169124e-78
9  7  8.500000e+00  6.500000e+00  1.376782e-78
9  8  8.500000e+00  7.500000e+00  1.486525e-78
9  9  8.500000e+00  8.500000e+00  1.456486e-78
9  10  8.500000e+00  9.500000e+00  1.152912e-78
9  11  8.500000e+00  1.050000e+01  7.711709e-79
9  12  8.500000e+00  1.150000e+01  3.617273e-79
9  13  8.500000e+00  1.250000e+01  1.072519e-79
9  14  8.500000e+00  1.350000e+01  1.427185e-80
9  15  8.500000e+00  1.450000e+01  5.785962e-82
10  1  9.500000e+00  5.000000e-01  0.000000e+00
10  2  9.500000e+00  1.500000e+00  5.433627e-80
10  3  9.500000e+00  2.500000e+00  1.897655e-79
10  4  9.500000e+00  3.500000e+00  4.076245e-79
10  5  9.500000e+00  4.500000e+00  6.467389e-79
10  6  9.500000e+00  5.500000e+00  8.564759e-79
10  7  9.500000e+00  6.500000e+00  1.026968e-78
10  8  9.500000e+00  7.500000e+00  1.132529e-78
10  9  9.500000e+00  8.500000e+00  1.152912e-78
10  10  9.500000e+00  9.500000e+00  9.611024e-79
10  11  9.500000e+00  1.050000e+01  6.774047e-79
10  12  9.500000e+00  1.150000e+01  3.348307e-79
10  13  9.500000e+00  1.250000e+01  1.019908e-79
10  14  9.500000e+00  1.350000e+01  1.340921e-80
10  15  9.500000e+00  1.450000e+01  5.290829e-82
11  1  1.050000e+01  5.000000e-01  0.000000e+00
11  2  1.050000e+01  1.500000e+00  3.215863e-80
11  3  1.050000e+01  2.500000e+00  1.100394e-79
11  4  1.050000e+01  3.500000e+00  2.380119e-79
11  5  1.050000e+01  4.500000e+00  3.812759e-79
11  6  1.050000e+01  5.500000e+00  5.174202e-79
11  7  1.050000e+01  6.500000e+00  6.353703e-79
11  8  1.050000e+01  7.500000e+00  7.219227e-79
11  9  1.050000e+01  8.500000e+00  7.711709e-79
11  10  1.050000e+01  9.500000e+00  6.774047e-79
11  11  1.050000e+01  1.050000e+01  5.083504e-79
11  12  1.050000e+01  1.150000e+01  2.652030e-79
11  13  1.050000e+01  1.250000e+01  8.345250e-80
11  14  1.050000e+01  1.350000e+01  1.086977e-80
11  15  1.050000e+01  1.450000e+01  4.195117e-82
12  1  1.150000e+01  5.000000e-01  0.000000e+00
12  2  1.150000e+01  1.500000e+00  1.308730e-80
12  3  1.150000e+01  2.500000e+00  4.334400e-80
12  4  1.150000e+01  3.500000e+00  9.456646e-80
12  5  1.150000e+01  4.500000e+00  1.532652e-79
12  6  1.150000e+01  5.500000e+00  2.150561e-79
12  7  1.150000e+01  6.500000e+00  2.724849e-79
12  8  1.150000e+01  7.500000e+00  3.207540e-79
12  9  1.150000e+01  8.500000e+00  3.617273e-79
12  10  1.150000e+01  9.500000e+00  3.348307e-79
12  11  1.150000e+01  1.050000e+01  2.652030e-79
12  12  1.150000e+01  1.150000e+01  1.478784e-79
12  13  1.150000e+01  1.250000e+01  4.889334e-80
12  14  1.150000e+01  1.350000e+01  6.287577e-81
12  15  1.150000e+01  1.450000e+01  2.399458e-82
13  1  1.250000e+01  5.000000e-01  0.000000e+00
13  2  1.250000e+01  1.500000e+00  3.635076e-81
13  3  1.250000e+01  2.500000e+00  1.168255e-80
13  4  1.250000e+01  3.500000e+00  2.549357e-80
13  5  1.250000e+01  4.500000e+00  4.154413e-80
13  6  1.250000e+01  5.500000e+00  5.948084e-80
13  7  1.250000e+01  6.500000e+00  7.686914e-80
13  8  1.250000e+01  7.500000e+00  9.230350e-80
13  9  1.250000e+01  8.500000e+00  1.072519e-79
13  10  1.250000e+01  9.500000e+00  1.019908e-79
13  11  1.250000e+01  1.050000e+01  8.345250e-80
13  12  1.250000e+01  1.150000e+01  4.889334e-80
13  13  1.250000e+01  1.250000e+01  1.737235e-80
13  14  1.250000e+01  1.350000e+01  2.205146e-81
13  15  1.250000e+01  1.450000e+01  8.232514e-83
14  1  1.350000e+01  5.000000e-01  0.000000e+00
14  2  1.350000e+01  1.500000e+00  4.997155e-82
14  3  1.350000e+01  2.500000e+00  1.627460e-81
14  4  1.350000e+01  3.500000e+00  3.560994e-81
14  5  1.350000e+01  4.500000e+00  5.790411e-81
14  6  1.350000e+01  5.500000e+00  8.203034e-81
14  7  1.350000e+01  6.500000e+00  1.046967e-80
14  8  1.350000e+01  7.500000e+00  1.245312e-80
14  9  1.350000e+01  8.500000e+00  1.427185e-80
14  10  1.350000e+01  9.500000e+00  1.340921e-80
14  11  1.350000e+01  1.050000e+01  1.086977e-80
14  12  1.350000e+01  1.150000e+01  6.287577e-81
14  13  1.350000e+01  1.250000e+01  2.205146e-81
14  14  1.350000e+01  1.350000e+01  2.935373e-82
14  15  1.350000e+01  1.450000e+01  1.115738e-83
15  1  1.450000e+01  5.000000e-01  0.000000e+00
15  2  1.450000e+01  1.500000e+00  2.172450e-83
15  3  1.450000e+01  2.500000e+00  7.144730e-83
15  4  1.450000e+01  3.500000e+00  1.572606e-82
15  5  1.450000e+01  4.500000e+00  2.543579e-82
15  6  1.450000e+01  5.500000e+00  3.551589e-82
15  7  1.450000e+01  6.500000e+00  4.445276e-82
15  8  1.450000e+01  7.500000e+00  5.194169e-82
15  9  1.450000e+01  8.500000e+00  5.785962e-82
15  10  1.450000e+01  9.500000e+00  5.290829e-82
15  11  1.450000e+01  1.050000e+01  4.195117e-82
15  12  1.450000e+01  1.150000e+01  2.399458e-82
15  13  1.450000e+01  1.250000e+01  8.232514e-83
15  14  1.450000e+01  1.350000e+01  1.115738e-83
15  15  1.450000e+01  1.450000e+01  6.926384e-85


==> anc/txt_outputs/xsec_ptmu_hydrocarbon_covariance_svd.txt <==
# xsec_ptmu_hydrocarbon_covariance_svd
# bin_i  bin_j  x_center  y_center  value
1  1  5.000000e-01  5.000000e-01  0.000000e+00
1  2  5.000000e-01  1.500000e+00  0.000000e+00
1  3  5.000000e-01  2.500000e+00  0.000000e+00
1  4  5.000000e-01  3.500000e+00  0.000000e+00
1  5  5.000000e-01  4.500000e+00  0.000000e+00
1  6  5.000000e-01  5.500000e+00  0.000000e+00
1  7  5.000000e-01  6.500000e+00  0.000000e+00
1  8  5.000000e-01  7.500000e+00  0.000000e+00
1  9  5.000000e-01  8.500000e+00  0.000000e+00
1  10  5.000000e-01  9.500000e+00  0.000000e+00
1  11  5.000000e-01  1.050000e+01  0.000000e+00
1  12  5.000000e-01  1.150000e+01  0.000000e+00
1  13  5.000000e-01  1.250000e+01  0.000000e+00
1  14  5.000000e-01  1.350000e+01  0.000000e+00
1  15  5.000000e-01  1.450000e+01  0.000000e+00
2  1  1.500000e+00  5.000000e-01  0.000000e+00
2  2  1.500000e+00  1.500000e+00  4.931773e-81
2  3  1.500000e+00  2.500000e+00  1.669423e-80
2  4  1.500000e+00  3.500000e+00  3.478879e-80
2  5  1.500000e+00  4.500000e+00  5.430904e-80
2  6  1.500000e+00  5.500000e+00  6.898123e-80
2  7  1.500000e+00  6.500000e+00  7.900639e-80
2  8  1.500000e+00  7.500000e+00  8.225765e-80
2  9  1.500000e+00  8.500000e+00  7.519057e-80
2  10  1.500000e+00  9.500000e+00  5.433627e-80
2  11  1.500000e+00  1.050000e+01  3.215863e-80
2  12  1.500000e+00  1.150000e+01  1.308730e-80
2  13  1.500000e+00  1.250000e+01  3.635076e-81
2  14  1.500000e+00  1.350000e+01  4.997155e-82
2  15  1.500000e+00  1.450000e+01  2.172450e-83
3  1  2.500000e+00  5.000000e-01  0.000000e+00
3  2  2.500000e+00  1.500000e+00  1.669423e-80
3  3  2.500000e+00  2.500000e+00  6.041557e-80
3  4  2.500000e+00  3.500000e+00  1.255333e-79
3  5  2.500000e+00  4.500000e+00  1.954610e-79
3  6  2.500000e+00  5.500000e+00  2.475269e-79
3  7  2.500000e+00  6.500000e+00  2.828042e-79
3  8  2.500000e+00  7.500000e+00  2.931101e-79
3  9  2.500000e+00  8.500000e+00  2.658323e-79
3  10  2.500000e+00  9.500000e+00  1.897655e-79
3  11  2.500000e+00  1.050000e+01  1.100394e-79
3  12  2.500000e+00  1.150000e+01  4.334400e-80
3  13  2.500000e+00  1.250000e+01  1.168255e-80
3  14  2.500000e+00  1.350000e+01  1.627460e-81
3  15  2.500000e+00  1.450000e+01  7.144730e-83
4  1  3.500000e+00  5.000000e-01  0.000000e+00
4  2  3.500000e+00  1.500000e+00  3.478879e-80
4  3  3.500000e+00  2.500000e+00  1.255333e-79
4  4  3.500000e+00  3.500000e+00  2.671309e-79
4  5  3.500000e+00  4.500000e+00  4.155327e-79
4  6  3.500000e+00  5.500000e+00  5.258298e-79
4  7  3.500000e+00  6.500000e+00  6.017935e-79
4  8  3.500000e+00  7.500000e+00  6.248171e-79
4  9  3.500000e+00  8.500000e+00  5.683576e-79
4  10  3.500000e+00  9.500000e+00  4.076245e-79
4  11  3.500000e+00  1.050000e+01  2.380119e-79
4  12  3.500000e+00  1.150000e+01  9.456646e-80
4  13  3.500000e+00  1.250000e+01  2.549357e-80
4  14  3.500000e+00  1.350000e+01  3.560994e-81
4  15  3.500000e+00  1.450000e+01  1.572606e-82
5  1  4.500000e+00  5.000000e-01  0.000000e+00
5  2  4.500000e+00  1.500000e+00  5.430904e-80
5  3  4.500000e+00  2.500000e+00  1.954610e-79
5  4  4.500000e+00  3.500000e+00  4.155327e-79
5  5  4.500000e+00  4.500000e+00  6.547016e-79
5  6  4.500000e+00  5.500000e+00  8.271001e-79
5  7  4.500000e+00  6.500000e+00  9.457051e-79
5  8  4.500000e+00  7.500000e+00  9.843547e-79
5  9  4.500000e+00  8.500000e+00  8.983106e-79
5  10  4.500000e+00  9.500000e+00  6.467389e-79
5  11  4.500000e+00  1.050000e+01  3.812759e-79
5  12  4.500000e+00  1.150000e+01  1.532652e-79
5  13  4.500000e+00  1.250000e+01  4.154413e-80
5  14  4.500000e+00  1.350000e+01  5.790411e-81
5  15  4.500000e+00  1.450000e+01  2.543579e-82
6  1  5.500000e+00  5.000000e-01  0.000000e+00
6  2  5.500000e+00  1.500000e+00  6.898123e-80
6  3  5.500000e+00  2.500000e+00  2.475269e-79
6  4  5.500000e+00  3.500000e+00  5.258298e-79
6  5  5.500000e+00  4.500000e+00  8.271001e-79
6  6  5.500000e+00  5.500000e+00  1.055232e-78
6  7  5.500000e+00  6.500000e+00  1.210355e-78
6  8  5.500000e+00  7.500000e+00  1.265916e-78
6  9  5.500000e+00  8.500000e+00  1.169124e-78
6  10  5.500000e+00  9.500000e+00  8.564759e-79
6  11  5.500000e+00  1.050000e+01  5.174202e-79
6  12  5.500000e+00  1.150000e+01  2.150561e-79
6  13  5.500000e+00  1.250000e+01  5.948084e-80
6  14  5.500000e+00  1.350000e+01  8.203034e-81
6  15  5.500000e+00  1.450000e+01  3.551589e-82
7  1  6.500000e+00  5.000000e-01  0.000000e+00
7  2  6.500000e+00  1.500000e+00  7.900639e-80
7  3  6.500000e+00  2.500000e+00  2.828042e-79
7  4  6.500000e+00  3.500000e+00  6.017935e-79
7  5  6.500000e+00  4.500000e+00  9.457051e-79
7  6  6.500000e+00  5.500000e+00  1.210355e-78
7  7  6.500000e+00  6.500000e+00  1.402305e-78
7  8  6.500000e+00  7.500000e+00  1.474192e-78
7  9  6.500000e+00  8.500000e+00  1.376782e-78
7  10  6.500000e+00  9.500000e+00  1.026968e-78
7  11  6.500000e+00  1.050000e+01  6.353703e-79
7  12  6.500000e+00  1.150000e+01  2.724849e-79
7  13  6.500000e+00  1.250000e+01  7.686914e-80
7  14  6.500000e+00  1.350000e+01  1.046967e-80
7  15  6.500000e+00  1.450000e+01  4.445276e-82
8  1  7.500000e+00  5.000000e-01  0.000000e+00
8  2  7.500000e+00  1.500000e+00  8.225765e-80
8  3  7.500000e+00  2.500000e+00  2.931101e-79
8  4  7.500000e+00  3.500000e+00  6.248171e-79
8  5  7.500000e+00  4.500000e+00  9.843547e-79
8  6  7.500000e+00  5.500000e+00  1.265916e-78
8  7  7.500000e+00  6.500000e+00  1.474192e-78
8  8  7.500000e+00  7.500000e+00  1.568430e-78
8  9  7.500000e+00  8.500000e+00  1.486525e-78
8  10  7.500000e+00  9.500000e+00  1.132529e-78
8  11  7.500000e+00  1.050000e+01  7.219227e-79
8  12  7.500000e+00  1.150000e+01  3.207540e-79
8  13  7.500000e+00  1.250000e+01  9.230350e-80
8  14  7.500000e+00  1.350000e+01  1.245312e-80
8  15  7.500000e+00  1.450000e+01  5.194169e-82
9  1  8.500000e+00  5.000000e-01  0.000000e+00
9  2  8.500000e+00  1.500000e+00  7.519057e-80
9  3  8.500000e+00  2.500000e+00  2.658323e-79
9  4  8.500000e+00  3.500000e+00  5.683576e-79
9  5  8.500000e+00  4.500000e+00  8.983106e-79
9  6  8.500000e+00  5.500000e+00  1.169124e-78
9  7  8.500000e+00  6.500000e+00  1.376782e-78
9  8  8.500000e+00  7.500000e+00  1.486525e-78
9  9  8.500000e+00  8.500000e+00  1.456486e-78
9  10  8.500000e+00  9.500000e+00  1.152912e-78
9  11  8.500000e+00  1.050000e+01  7.711709e-79
9  12  8.500000e+00  1.150000e+01  3.617273e-79
9  13  8.500000e+00  1.250000e+01  1.072519e-79
9  14  8.500000e+00  1.350000e+01  1.427185e-80
9  15  8.500000e+00  1.450000e+01  5.785962e-82
10  1  9.500000e+00  5.000000e-01  0.000000e+00
10  2  9.500000e+00  1.500000e+00  5.433627e-80
10  3  9.500000e+00  2.500000e+00  1.897655e-79
10  4  9.500000e+00  3.500000e+00  4.076245e-79
10  5  9.500000e+00  4.500000e+00  6.467389e-79
10  6  9.500000e+00  5.500000e+00  8.564759e-79
10  7  9.500000e+00  6.500000e+00  1.026968e-78
10  8  9.500000e+00  7.500000e+00  1.132529e-78
10  9  9.500000e+00  8.500000e+00  1.152912e-78
10  10  9.500000e+00  9.500000e+00  9.611024e-79
10  11  9.500000e+00  1.050000e+01  6.774047e-79
10  12  9.500000e+00  1.150000e+01  3.348307e-79
10  13  9.500000e+00  1.250000e+01  1.019908e-79
10  14  9.500000e+00  1.350000e+01  1.340921e-80
10  15  9.500000e+00  1.450000e+01  5.290829e-82
11  1  1.050000e+01  5.000000e-01  0.000000e+00
11  2  1.050000e+01  1.500000e+00  3.215863e-80
11  3  1.050000e+01  2.500000e+00  1.100394e-79
11  4  1.050000e+01  3.500000e+00  2.380119e-79
11  5  1.050000e+01  4.500000e+00  3.812759e-79
11  6  1.050000e+01  5.500000e+00  5.174202e-79
11  7  1.050000e+01  6.500000e+00  6.353703e-79
11  8  1.050000e+01  7.500000e+00  7.219227e-79
11  9  1.050000e+01  8.500000e+00  7.711709e-79
11  10  1.050000e+01  9.500000e+00  6.774047e-79
11  11  1.050000e+01  1.050000e+01  5.083504e-79
11  12  1.050000e+01  1.150000e+01  2.652030e-79
11  13  1.050000e+01  1.250000e+01  8.345250e-80
11  14  1.050000e+01  1.350000e+01  1.086977e-80
11  15  1.050000e+01  1.450000e+01  4.195117e-82
12  1  1.150000e+01  5.000000e-01  0.000000e+00
12  2  1.150000e+01  1.500000e+00  1.308730e-80
12  3  1.150000e+01  2.500000e+00  4.334400e-80
12  4  1.150000e+01  3.500000e+00  9.456646e-80
12  5  1.150000e+01  4.500000e+00  1.532652e-79
12  6  1.150000e+01  5.500000e+00  2.150561e-79
12  7  1.150000e+01  6.500000e+00  2.724849e-79
12  8  1.150000e+01  7.500000e+00  3.207540e-79
12  9  1.150000e+01  8.500000e+00  3.617273e-79
12  10  1.150000e+01  9.500000e+00  3.348307e-79
12  11  1.150000e+01  1.050000e+01  2.652030e-79
12  12  1.150000e+01  1.150000e+01  1.478784e-79
12  13  1.150000e+01  1.250000e+01  4.889334e-80
12  14  1.150000e+01  1.350000e+01  6.287577e-81
12  15  1.150000e+01  1.450000e+01  2.399458e-82
13  1  1.250000e+01  5.000000e-01  0.000000e+00
13  2  1.250000e+01  1.500000e+00  3.635076e-81
13  3  1.250000e+01  2.500000e+00  1.168255e-80
13  4  1.250000e+01  3.500000e+00  2.549357e-80
13  5  1.250000e+01  4.500000e+00  4.154413e-80
13  6  1.250000e+01  5.500000e+00  5.948084e-80
13  7  1.250000e+01  6.500000e+00  7.686914e-80
13  8  1.250000e+01  7.500000e+00  9.230350e-80
13  9  1.250000e+01  8.500000e+00  1.072519e-79
13  10  1.250000e+01  9.500000e+00  1.019908e-79
13  11  1.250000e+01  1.050000e+01  8.345250e-80
13  12  1.250000e+01  1.150000e+01  4.889334e-80
13  13  1.250000e+01  1.250000e+01  1.737235e-80
13  14  1.250000e+01  1.350000e+01  2.205146e-81
13  15  1.250000e+01  1.450000e+01  8.232514e-83
14  1  1.350000e+01  5.000000e-01  0.000000e+00
14  2  1.350000e+01  1.500000e+00  4.997155e-82
14  3  1.350000e+01  2.500000e+00  1.627460e-81
14  4  1.350000e+01  3.500000e+00  3.560994e-81
14  5  1.350000e+01  4.500000e+00  5.790411e-81
14  6  1.350000e+01  5.500000e+00  8.203034e-81
14  7  1.350000e+01  6.500000e+00  1.046967e-80
14  8  1.350000e+01  7.500000e+00  1.245312e-80
14  9  1.350000e+01  8.500000e+00  1.427185e-80
14  10  1.350000e+01  9.500000e+00  1.340921e-80
14  11  1.350000e+01  1.050000e+01  1.086977e-80
14  12  1.350000e+01  1.150000e+01  6.287577e-81
14  13  1.350000e+01  1.250000e+01  2.205146e-81
14  14  1.350000e+01  1.350000e+01  2.935373e-82
14  15  1.350000e+01  1.450000e+01  1.115738e-83
15  1  1.450000e+01  5.000000e-01  0.000000e+00
15  2  1.450000e+01  1.500000e+00  2.172450e-83
15  3  1.450000e+01  2.500000e+00  7.144730e-83
15  4  1.450000e+01  3.500000e+00  1.572606e-82
15  5  1.450000e+01  4.500000e+00  2.543579e-82
15  6  1.450000e+01  5.500000e+00  3.551589e-82
15  7  1.450000e+01  6.500000e+00  4.445276e-82
15  8  1.450000e+01  7.500000e+00  5.194169e-82
15  9  1.450000e+01  8.500000e+00  5.785962e-82
15  10  1.450000e+01  9.500000e+00  5.290829e-82
15  11  1.450000e+01  1.050000e+01  4.195117e-82
15  12  1.450000e+01  1.150000e+01  2.399458e-82
15  13  1.450000e+01  1.250000e+01  8.232514e-83
15  14  1.450000e+01  1.350000e+01  1.115738e-83
15  15  1.450000e+01  1.450000e+01  6.926384e-85


==> anc/txt_outputs/xsec_ptmu_hydrocarbon_covariance_svd_S.txt <==
# xsec_ptmu_hydrocarbon_covariance_svd_S
# bin  x_low  x_high  x_center  value
1  0.000000e+00  1.000000e+00  5.000000e-01  7.567685e-78
2  1.000000e+00  2.000000e+00  1.500000e+00  5.096984e-79
3  2.000000e+00  3.000000e+00  2.500000e+00  8.095544e-81
4  3.000000e+00  4.000000e+00  3.500000e+00  4.985635e-81
5  4.000000e+00  5.000000e+00  4.500000e+00  3.561238e-81
6  5.000000e+00  6.000000e+00  5.500000e+00  3.205036e-81
7  6.000000e+00  7.000000e+00  6.500000e+00  2.467885e-81
8  7.000000e+00  8.000000e+00  7.500000e+00  1.808452e-81
9  8.000000e+00  9.000000e+00  8.500000e+00  1.428973e-81
10  9.000000e+00  1.000000e+01  9.500000e+00  1.094266e-81
11  1.000000e+01  1.100000e+01  1.050000e+01  3.045616e-82
12  1.100000e+01  1.200000e+01  1.150000e+01  2.820246e-82
13  1.200000e+01  1.300000e+01  1.250000e+01  1.232548e-83
14  1.300000e+01  1.400000e+01  1.350000e+01  2.562321e-85
15  1.400000e+01  1.500000e+01  1.450000e+01  0.000000e+00


==> anc/txt_outputs/xsec_ptmu_hydrocarbon_covariance_svd_U.txt <==
# xsec_ptmu_hydrocarbon_covariance_svd_U
# bin_i  bin_j  x_center  y_center  value
1  1  5.000000e-01  5.000000e-01  0.000000e+00
1  2  5.000000e-01  1.500000e+00  0.000000e+00
1  3  5.000000e-01  2.500000e+00  0.000000e+00
1  4  5.000000e-01  3.500000e+00  0.000000e+00
1  5  5.000000e-01  4.500000e+00  0.000000e+00
1  6  5.000000e-01  5.500000e+00  0.000000e+00
1  7  5.000000e-01  6.500000e+00  0.000000e+00
1  8  5.000000e-01  7.500000e+00  0.000000e+00
1  9  5.000000e-01  8.500000e+00  0.000000e+00
1  10  5.000000e-01  9.500000e+00  0.000000e+00
1  11  5.000000e-01  1.050000e+01  0.000000e+00
1  12  5.000000e-01  1.150000e+01  0.000000e+00
1  13  5.000000e-01  1.250000e+01  0.000000e+00
1  14  5.000000e-01  1.350000e+01  0.000000e+00
1  15  5.000000e-01  1.450000e+01  1.000000e+00
2  1  1.500000e+00  5.000000e-01  -2.359869e-02
2  2  1.500000e+00  1.500000e+00  -2.486175e-02
2  3  1.500000e+00  2.500000e+00  -3.320198e-02
2  4  1.500000e+00  3.500000e+00  1.001733e-02
2  5  1.500000e+00  4.500000e+00  6.605946e-02
2  6  1.500000e+00  5.500000e+00  8.374360e-02
2  7  1.500000e+00  6.500000e+00  5.142635e-02
2  8  1.500000e+00  7.500000e+00  -1.197459e-01
2  9  1.500000e+00  8.500000e+00  7.509499e-03
2  10  1.500000e+00  9.500000e+00  2.428972e-01
2  11  1.500000e+00  1.050000e+01  -2.168505e-01
2  12  1.500000e+00  1.150000e+01  9.290637e-01
2  13  1.500000e+00  1.250000e+01  -4.754462e-03
2  14  1.500000e+00  1.350000e+01  -4.312938e-04
2  15  1.500000e+00  1.450000e+01  0.000000e+00
3  1  2.500000e+00  5.000000e-01  -8.389086e-02
3  2  2.500000e+00  1.500000e+00  -1.039497e-01
3  3  2.500000e+00  2.500000e+00  -7.490856e-02
3  4  2.500000e+00  3.500000e+00  6.807007e-02
3  5  2.500000e+00  4.500000e+00  2.797157e-01
3  6  2.500000e+00  5.500000e+00  3.456425e-01
3  7  2.500000e+00  6.500000e+00  1.754926e-01
3  8  2.500000e+00  7.500000e+00  -3.770703e-01
3  9  2.500000e+00  8.500000e+00  -4.290203e-02
3  10  2.500000e+00  9.500000e+00  7.138846e-01
3  11  2.500000e+00  1.050000e+01  1.118771e-01
3  12  2.500000e+00  1.150000e+01  -2.778821e-01
3  13  2.500000e+00  1.250000e+01  -3.947377e-03
3  14  2.500000e+00  1.350000e+01  6.007252e-04
3  15  2.500000e+00  1.450000e+01  0.000000e+00
4  1  3.500000e+00  5.000000e-01  -1.789550e-01
4  2  3.500000e+00  1.500000e+00  -2.096499e-01
4  3  3.500000e+00  2.500000e+00  -1.139008e-01
4  4  3.500000e+00  3.500000e+00  1.446224e-01
4  5  3.500000e+00  4.500000e+00  3.717256e-01
4  6  3.500000e+00  5.500000e+00  6.308982e-01
4  7  3.500000e+00  6.500000e+00  2.988031e-02
4  8  3.500000e+00  7.500000e+00  -8.305102e-02
4  9  3.500000e+00  8.500000e+00  -1.244054e-01
4  10  3.500000e+00  9.500000e+00  -5.730054e-01
4  11  3.500000e+00  1.050000e+01  1.922718e-02
4  12  3.500000e+00  1.150000e+01  4.388345e-02
4  13  3.500000e+00  1.250000e+01  4.777852e-03
4  14  3.500000e+00  1.350000e+01  -2.599070e-04
4  15  3.500000e+00  1.450000e+01  0.000000e+00
5  1  4.500000e+00  5.000000e-01  -2.821961e-01
5  2  4.500000e+00  1.500000e+00  -3.104546e-01
5  3  4.500000e+00  2.500000e+00  -3.064903e-01
5  4  4.500000e+00  3.500000e+00  3.871039e-01
5  5  4.500000e+00  4.500000e+00  -3.696715e-01
5  6  4.500000e+00  5.500000e+00  1.744896e-01
5  7  4.500000e+00  6.500000e+00  -4.379243e-01
5  8  4.500000e+00  7.500000e+00  4.082207e-01
5  9  4.500000e+00  8.500000e+00  -7.603599e-03
5  10  4.500000e+00  9.500000e+00  2.329526e-01
5  11  4.500000e+00  1.050000e+01  1.861083e-02
5  12  4.500000e+00  1.150000e+01  3.162973e-04
5  13  4.500000e+00  1.250000e+01  9.731743e-04
5  14  4.500000e+00  1.350000e+01  2.610823e-04
5  15  4.500000e+00  1.450000e+01  0.000000e+00
6  1  5.500000e+00  5.000000e-01  -3.643117e-01
6  2  5.500000e+00  1.500000e+00  -3.075683e-01
6  3  5.500000e+00  2.500000e+00  -2.535577e-01
6  4  5.500000e+00  3.500000e+00  3.626394e-01
6  5  5.500000e+00  4.500000e+00  -2.906885e-02
6  6  5.500000e+00  5.500000e+00  -5.125216e-01
6  7  5.500000e+00  6.500000e+00  2.836234e-01
6  8  5.500000e+00  7.500000e+00  -4.204794e-01
6  9  5.500000e+00  8.500000e+00  1.599795e-01
6  10  5.500000e+00  9.500000e+00  -1.744554e-01
6  11  5.500000e+00  1.050000e+01  3.371838e-04
6  12  5.500000e+00  1.150000e+01  -7.664973e-03
6  13  5.500000e+00  1.250000e+01  4.927532e-03
6  14  5.500000e+00  1.350000e+01  -3.726368e-04
6  15  5.500000e+00  1.450000e+01  0.000000e+00
7  1  6.500000e+00  5.000000e-01  -4.254488e-01
7  2  6.500000e+00  1.500000e+00  -2.427819e-01
7  3  6.500000e+00  2.500000e+00  2.184523e-02
7  4  6.500000e+00  3.500000e+00  -3.783693e-01
7  5  6.500000e+00  4.500000e+00  5.381497e-01
7  6  6.500000e+00  5.500000e+00  -3.246604e-01
7  7  6.500000e+00  6.500000e+00  -6.566800e-02
7  8  6.500000e+00  7.500000e+00  3.862160e-01
7  9  6.500000e+00  8.500000e+00  -2.372548e-01
7  10  6.500000e+00  9.500000e+00  1.067124e-01
7  11  6.500000e+00  1.050000e+01  1.272845e-02
7  12  6.500000e+00  1.150000e+01  8.947814e-03
7  13  6.500000e+00  1.250000e+01  -2.392123e-03
7  14  6.500000e+00  1.350000e+01  2.191670e-05
7  15  6.500000e+00  1.450000e+01  0.000000e+00
8  1  7.500000e+00  5.000000e-01  -4.541182e-01
8  2  7.500000e+00  1.500000e+00  -9.812304e-02
8  3  7.500000e+00  2.500000e+00  1.877984e-01
8  4  7.500000e+00  3.500000e+00  -5.543480e-01
8  5  7.500000e+00  4.500000e+00  -3.423581e-01
8  6  7.500000e+00  5.500000e+00  1.635594e-01
8  7  7.500000e+00  6.500000e+00  -2.934407e-01
8  8  7.500000e+00  7.500000e+00  -3.791086e-01
8  9  7.500000e+00  8.500000e+00  2.536448e-01
8  10  7.500000e+00  9.500000e+00  -5.767262e-02
8  11  7.500000e+00  1.050000e+01  3.147620e-03
8  12  7.500000e+00  1.150000e+01  -1.073145e-02
8  13  7.500000e+00  1.250000e+01  -3.231076e-04
8  14  7.500000e+00  1.350000e+01  -1.933287e-04
8  15  7.500000e+00  1.450000e+01  0.000000e+00
9  1  8.500000e+00  5.000000e-01  -4.353886e-01
9  2  8.500000e+00  1.500000e+00  1.961250e-01
9  3  8.500000e+00  2.500000e+00  2.627970e-01
9  4  8.500000e+00  3.500000e+00  5.194501e-02
9  5  8.500000e+00  4.500000e+00  -3.697393e-01
9  6  8.500000e+00  5.500000e+00  1.604928e-01
9  7  8.500000e+00  6.500000e+00  6.173090e-01
9  8  8.500000e+00  7.500000e+00  2.359518e-01
9  9  8.500000e+00  8.500000e+00  -3.140026e-01
9  10  8.500000e+00  9.500000e+00  2.647650e-02
9  11  8.500000e+00  1.050000e+01  -4.104708e-02
9  12  8.500000e+00  1.150000e+01  -2.895653e-03
9  13  8.500000e+00  1.250000e+01  -3.250479e-03
9  14  8.500000e+00  1.350000e+01  1.384083e-04
9  15  8.500000e+00  1.450000e+01  0.000000e+00
10  1  9.500000e+00  5.000000e-01  -3.362771e-01
10  2  9.500000e+00  1.500000e+00  4.495646e-01
10  3  9.500000e+00  2.500000e+00  3.185161e-01
10  4  9.500000e+00  3.500000e+00  3.487490e-01
10  5  9.500000e+00  4.500000e+00  3.094697e-01
10  6  9.500000e+00  5.500000e+00  1.981418e-02
10  7  9.500000e+00  6.500000e+00  -1.295707e-01
10  8  9.500000e+00  7.500000e+00  1.411119e-01
10  9  9.500000e+00  8.500000e+00  5.722867e-01
10  10  9.500000e+00  9.500000e+00  3.590390e-02
10  11  9.500000e+00  1.050000e+01  -6.256829e-03
10  12  9.500000e+00  1.150000e+01  -2.813425e-03
10  13  9.500000e+00  1.250000e+01  -4.183096e-03
10  14  9.500000e+00  1.350000e+01  1.672573e-04
10  15  9.500000e+00  1.450000e+01  0.000000e+00
11  1  1.050000e+01  5.000000e-01  -2.180166e-01
11  2  1.050000e+01  1.500000e+00  5.375154e-01
11  3  1.050000e+01  2.500000e+00  -1.656316e-01
11  4  1.050000e+01  3.500000e+00  1.339098e-01
11  5  1.050000e+01  4.500000e+00  3.778014e-02
11  6  1.050000e+01  5.500000e+00  -1.181811e-01
11  7  1.050000e+01  6.500000e+00  -3.902597e-01
11  8  1.050000e+01  7.500000e+00  -3.144972e-01
11  9  1.050000e+01  8.500000e+00  -5.671513e-01
11  10  1.050000e+01  9.500000e+00  -2.743143e-02
11  11  1.050000e+01  1.050000e+01  -1.666350e-01
11  12  1.050000e+01  1.150000e+01  -3.658307e-02
11  13  1.050000e+01  1.250000e+01  7.457707e-03
11  14  1.050000e+01  1.350000e+01  8.997941e-04
11  15  1.050000e+01  1.450000e+01  0.000000e+00
12  1  1.150000e+01  5.000000e-01  -9.884294e-02
12  2  1.150000e+01  1.500000e+00  3.717569e-01
12  3  1.150000e+01  2.500000e+00  -6.076625e-01
12  4  1.150000e+01  3.500000e+00  -2.373135e-01
12  5  1.150000e+01  4.500000e+00  -2.140026e-02
12  6  1.150000e+01  5.500000e+00  4.056325e-02
12  7  1.150000e+01  6.500000e+00  1.521886e-01
12  8  1.150000e+01  7.500000e+00  1.000864e-01
12  9  1.150000e+01  8.500000e+00  1.613708e-01
12  10  1.150000e+01  9.500000e+00  -2.505109e-02
12  11  1.150000e+01  1.050000e+01  5.887841e-01
12  12  1.150000e+01  1.150000e+01  1.333297e-01
12  13  1.150000e+01  1.250000e+01  7.367586e-03
12  14  1.150000e+01  1.350000e+01  -2.740024e-03
12  15  1.150000e+01  1.450000e+01  0.000000e+00
13  1  1.250000e+01  5.000000e-01  -2.882934e-02
13  2  1.250000e+01  1.500000e+00  1.307965e-01
13  3  1.250000e+01  2.500000e+00  -4.644678e-01
13  4  1.250000e+01  3.500000e+00  -2.086393e-01
13  5  1.250000e+01  4.500000e+00  2.310686e-02
13  6  1.250000e+01  5.500000e+00  9.152936e-02
13  7  1.250000e+01  6.500000e+00  1.716766e-01
13  8  1.250000e+01  7.500000e+00  1.250996e-01
13  9  1.250000e+01  8.500000e+00  2.490663e-01
13  10  1.250000e+01  9.500000e+00  1.424476e-02
13  11  1.250000e+01  1.050000e+01  -7.469040e-01
13  12  1.250000e+01  1.150000e+01  -1.943884e-01
13  13  1.250000e+01  1.250000e+01  1.041878e-01
13  14  1.250000e+01  1.350000e+01  4.660346e-03
13  15  1.250000e+01  1.450000e+01  0.000000e+00
14  1  1.350000e+01  5.000000e-01  -3.871272e-03
14  2  1.350000e+01  1.500000e+00  1.626079e-02
14  3  1.350000e+01  2.500000e+00  -5.832554e-02
14  4  1.350000e+01  3.500000e+00  -2.058618e-02
14  5  1.350000e+01  4.500000e+00  1.133495e-03
14  6  1.350000e+01  5.500000e+00  8.025763e-03
14  7  1.350000e+01  6.500000e+00  1.512816e-02
14  8  1.350000e+01  7.500000e+00  9.307628e-03
14  9  1.350000e+01  8.500000e+00  2.244682e-02
14  10  1.350000e+01  9.500000e+00  -6.714837e-03
14  11  1.350000e+01  1.050000e+01  -7.446916e-02
14  12  1.350000e+01  1.150000e+01  -2.288042e-02
14  13  1.350000e+01  1.250000e+01  -9.932354e-01
14  14  1.350000e+01  1.350000e+01  -4.877499e-02
14  15  1.350000e+01  1.450000e+01  0.000000e+00
15  1  1.450000e+01  5.000000e-01  -1.596583e-04
15  2  1.450000e+01  1.500000e+00  5.669046e-04
15  3  1.450000e+01  2.500000e+00  -2.266164e-03
15  4  1.450000e+01  3.500000e+00  -9.329353e-04
15  5  1.450000e+01  4.500000e+00  -1.810624e-04
15  6  1.450000e+01  5.500000e+00  -4.855273e-05
15  7  1.450000e+01  6.500000e+00  7.323261e-04
15  8  1.450000e+01  7.500000e+00  1.804136e-04
15  9  1.450000e+01  8.500000e+00  9.479856e-04
15  10  1.450000e+01  9.500000e+00  -1.061142e-03
15  11  1.450000e+01  1.050000e+01  1.460166e-03
15  12  1.450000e+01  1.150000e+01  7.637871e-04
15  13  1.450000e+01  1.250000e+01  -4.897188e-02
15  14  1.450000e+01  1.350000e+01  9.987943e-01
15  15  1.450000e+01  1.450000e+01  0.000000e+00


==> anc/txt_outputs/xsec_ptmu_hydrocarbon_covariance_svd_Vt.txt <==
# xsec_ptmu_hydrocarbon_covariance_svd_Vt
# bin_i  bin_j  x_center  y_center  value
1  1  5.000000e-01  5.000000e-01  -0.000000e+00
1  2  5.000000e-01  1.500000e+00  -2.359869e-02
1  3  5.000000e-01  2.500000e+00  -8.389086e-02
1  4  5.000000e-01  3.500000e+00  -1.789550e-01
1  5  5.000000e-01  4.500000e+00  -2.821961e-01
1  6  5.000000e-01  5.500000e+00  -3.643117e-01
1  7  5.000000e-01  6.500000e+00  -4.254488e-01
1  8  5.000000e-01  7.500000e+00  -4.541182e-01
1  9  5.000000e-01  8.500000e+00  -4.353886e-01
1  10  5.000000e-01  9.500000e+00  -3.362771e-01
1  11  5.000000e-01  1.050000e+01  -2.180166e-01
1  12  5.000000e-01  1.150000e+01  -9.884294e-02
1  13  5.000000e-01  1.250000e+01  -2.882934e-02
1  14  5.000000e-01  1.350000e+01  -3.871272e-03
1  15  5.000000e-01  1.450000e+01  -1.596583e-04
2  1  1.500000e+00  5.000000e-01  -0.000000e+00
2  2  1.500000e+00  1.500000e+00  -2.486175e-02
2  3  1.500000e+00  2.500000e+00  -1.039497e-01
2  4  1.500000e+00  3.500000e+00  -2.096499e-01
2  5  1.500000e+00  4.500000e+00  -3.104546e-01
2  6  1.500000e+00  5.500000e+00  -3.075683e-01
2  7  1.500000e+00  6.500000e+00  -2.427819e-01
2  8  1.500000e+00  7.500000e+00  -9.812304e-02
2  9  1.500000e+00  8.500000e+00  1.961250e-01
2  10  1.500000e+00  9.500000e+00  4.495646e-01
2  11  1.500000e+00  1.050000e+01  5.375154e-01
2  12  1.500000e+00  1.150000e+01  3.717569e-01
2  13  1.500000e+00  1.250000e+01  1.307965e-01
2  14  1.500000e+00  1.350000e+01  1.626079e-02
2  15  1.500000e+00  1.450000e+01  5.669046e-04
3  1  2.500000e+00  5.000000e-01  -0.000000e+00
3  2  2.500000e+00  1.500000e+00  -3.320198e-02
3  3  2.500000e+00  2.500000e+00  -7.490856e-02
3  4  2.500000e+00  3.500000e+00  -1.139008e-01
3  5  2.500000e+00  4.500000e+00  -3.064903e-01
3  6  2.500000e+00  5.500000e+00  -2.535577e-01
3  7  2.500000e+00  6.500000e+00  2.184523e-02
3  8  2.500000e+00  7.500000e+00  1.877984e-01
3  9  2.500000e+00  8.500000e+00  2.627970e-01
3  10  2.500000e+00  9.500000e+00  3.185161e-01
3  11  2.500000e+00  1.050000e+01  -1.656316e-01
3  12  2.500000e+00  1.150000e+01  -6.076625e-01
3  13  2.500000e+00  1.250000e+01  -4.644678e-01
3  14  2.500000e+00  1.350000e+01  -5.832554e-02
3  15  2.500000e+00  1.450000e+01  -2.266164e-03
4  1  3.500000e+00  5.000000e-01  -0.000000e+00
4  2  3.500000e+00  1.500000e+00  1.001733e-02
4  3  3.500000e+00  2.500000e+00  6.807007e-02
4  4  3.500000e+00  3.500000e+00  1.446224e-01
4  5  3.500000e+00  4.500000e+00  3.871039e-01
4  6  3.500000e+00  5.500000e+00  3.626394e-01
4  7  3.500000e+00  6.500000e+00  -3.783693e-01
4  8  3.500000e+00  7.500000e+00  -5.543480e-01
4  9  3.500000e+00  8.500000e+00  5.194501e-02
4  10  3.500000e+00  9.500000e+00  3.487490e-01
4  11  3.500000e+00  1.050000e+01  1.339098e-01
4  12  3.500000e+00  1.150000e+01  -2.373135e-01
4  13  3.500000e+00  1.250000e+01  -2.086393e-01
4  14  3.500000e+00  1.350000e+01  -2.058618e-02
4  15  3.500000e+00  1.450000e+01  -9.329353e-04
5  1  4.500000e+00  5.000000e-01  -0.000000e+00
5  2  4.500000e+00  1.500000e+00  6.605946e-02
5  3  4.500000e+00  2.500000e+00  2.797157e-01
5  4  4.500000e+00  3.500000e+00  3.717256e-01
5  5  4.500000e+00  4.500000e+00  -3.696715e-01
5  6  4.500000e+00  5.500000e+00  -2.906885e-02
5  7  4.500000e+00  6.500000e+00  5.381497e-01
5  8  4.500000e+00  7.500000e+00  -3.423581e-01
5  9  4.500000e+00  8.500000e+00  -3.697393e-01
5  10  4.500000e+00  9.500000e+00  3.094697e-01
5  11  4.500000e+00  1.050000e+01  3.778014e-02
5  12  4.500000e+00  1.150000e+01  -2.140026e-02
5  13  4.500000e+00  1.250000e+01  2.310686e-02
5  14  4.500000e+00  1.350000e+01  1.133495e-03
5  15  4.500000e+00  1.450000e+01  -1.810624e-04
6  1  5.500000e+00  5.000000e-01  -0.000000e+00
6  2  5.500000e+00  1.500000e+00  8.374360e-02
6  3  5.500000e+00  2.500000e+00  3.456425e-01
6  4  5.500000e+00  3.500000e+00  6.308982e-01
6  5  5.500000e+00  4.500000e+00  1.744896e-01
6  6  5.500000e+00  5.500000e+00  -5.125216e-01
6  7  5.500000e+00  6.500000e+00  -3.246604e-01
6  8  5.500000e+00  7.500000e+00  1.635594e-01
6  9  5.500000e+00  8.500000e+00  1.604928e-01
6  10  5.500000e+00  9.500000e+00  1.981418e-02
6  11  5.500000e+00  1.050000e+01  -1.181811e-01
6  12  5.500000e+00  1.150000e+01  4.056325e-02
6  13  5.500000e+00  1.250000e+01  9.152936e-02
6  14  5.500000e+00  1.350000e+01  8.025763e-03
6  15  5.500000e+00  1.450000e+01  -4.855273e-05
7  1  6.500000e+00  5.000000e-01  -0.000000e+00
7  2  6.500000e+00  1.500000e+00  5.142635e-02
7  3  6.500000e+00  2.500000e+00  1.754926e-01
7  4  6.500000e+00  3.500000e+00  2.988031e-02
7  5  6.500000e+00  4.500000e+00  -4.379243e-01
7  6  6.500000e+00  5.500000e+00  2.836234e-01
7  7  6.500000e+00  6.500000e+00  -6.566800e-02
7  8  6.500000e+00  7.500000e+00  -2.934407e-01
7  9  6.500000e+00  8.500000e+00  6.173090e-01
7  10  6.500000e+00  9.500000e+00  -1.295707e-01
7  11  6.500000e+00  1.050000e+01  -3.902597e-01
7  12  6.500000e+00  1.150000e+01  1.521886e-01
7  13  6.500000e+00  1.250000e+01  1.716766e-01
7  14  6.500000e+00  1.350000e+01  1.512816e-02
7  15  6.500000e+00  1.450000e+01  7.323261e-04
8  1  7.500000e+00  5.000000e-01  0.000000e+00
8  2  7.500000e+00  1.500000e+00  -1.197459e-01
8  3  7.500000e+00  2.500000e+00  -3.770703e-01
8  4  7.500000e+00  3.500000e+00  -8.305102e-02
8  5  7.500000e+00  4.500000e+00  4.082207e-01
8  6  7.500000e+00  5.500000e+00  -4.204794e-01
8  7  7.500000e+00  6.500000e+00  3.862160e-01
8  8  7.500000e+00  7.500000e+00  -3.791086e-01
8  9  7.500000e+00  8.500000e+00  2.359518e-01
8  10  7.500000e+00  9.500000e+00  1.411119e-01
8  11  7.500000e+00  1.050000e+01  -3.144972e-01
8  12  7.500000e+00  1.150000e+01  1.000864e-01
8  13  7.500000e+00  1.250000e+01  1.250996e-01
8  14  7.500000e+00  1.350000e+01  9.307628e-03
8  15  7.500000e+00  1.450000e+01  1.804136e-04
9  1  8.500000e+00  5.000000e-01  -0.000000e+00
9  2  8.500000e+00  1.500000e+00  7.509499e-03
9  3  8.500000e+00  2.500000e+00  -4.290203e-02
9  4  8.500000e+00  3.500000e+00  -1.244054e-01
9  5  8.500000e+00  4.500000e+00  -7.603599e-03
9  6  8.500000e+00  5.500000e+00  1.599795e-01
9  7  8.500000e+00  6.500000e+00  -2.372548e-01
9  8  8.500000e+00  7.500000e+00  2.536448e-01
9  9  8.500000e+00  8.500000e+00  -3.140026e-01
9  10  8.500000e+00  9.500000e+00  5.722867e-01
9  11  8.500000e+00  1.050000e+01  -5.671513e-01
9  12  8.500000e+00  1.150000e+01  1.613708e-01
9  13  8.500000e+00  1.250000e+01  2.490663e-01
9  14  8.500000e+00  1.350000e+01  2.244682e-02
9  15  8.500000e+00  1.450000e+01  9.479856e-04
10  1  9.500000e+00  5.000000e-01  -0.000000e+00
10  2  9.500000e+00  1.500000e+00  2.428972e-01
10  3  9.500000e+00  2.500000e+00  7.138846e-01
10  4  9.500000e+00  3.500000e+00  -5.730054e-01
10  5  9.500000e+00  4.500000e+00  2.329526e-01
10  6  9.500000e+00  5.500000e+00  -1.744554e-01
10  7  9.500000e+00  6.500000e+00  1.067124e-01
10  8  9.500000e+00  7.500000e+00  -5.767262e-02
10  9  9.500000e+00  8.500000e+00  2.647650e-02
10  10  9.500000e+00  9.500000e+00  3.590390e-02
10  11  9.500000e+00  1.050000e+01  -2.743143e-02
10  12  9.500000e+00  1.150000e+01  -2.505109e-02
10  13  9.500000e+00  1.250000e+01  1.424476e-02
10  14  9.500000e+00  1.350000e+01  -6.714837e-03
10  15  9.500000e+00  1.450000e+01  -1.061142e-03
11  1  1.050000e+01  5.000000e-01  0.000000e+00
11  2  1.050000e+01  1.500000e+00  -2.168505e-01
11  3  1.050000e+01  2.500000e+00  1.118771e-01
11  4  1.050000e+01  3.500000e+00  1.922718e-02
11  5  1.050000e+01  4.500000e+00  1.861083e-02
11  6  1.050000e+01  5.500000e+00  3.371838e-04
11  7  1.050000e+01  6.500000e+00  1.272845e-02
11  8  1.050000e+01  7.500000e+00  3.147620e-03
11  9  1.050000e+01  8.500000e+00  -4.104708e-02
11  10  1.050000e+01  9.500000e+00  -6.256829e-03
11  11  1.050000e+01  1.050000e+01  -1.666350e-01
11  12  1.050000e+01  1.150000e+01  5.887841e-01
11  13  1.050000e+01  1.250000e+01  -7.469040e-01
11  14  1.050000e+01  1.350000e+01  -7.446916e-02
11  15  1.050000e+01  1.450000e+01  1.460166e-03
12  1  1.150000e+01  5.000000e-01  0.000000e+00
12  2  1.150000e+01  1.500000e+00  9.290637e-01
12  3  1.150000e+01  2.500000e+00  -2.778821e-01
12  4  1.150000e+01  3.500000e+00  4.388345e-02
12  5  1.150000e+01  4.500000e+00  3.162973e-04
12  6  1.150000e+01  5.500000e+00  -7.664973e-03
12  7  1.150000e+01  6.500000e+00  8.947814e-03
12  8  1.150000e+01  7.500000e+00  -1.073145e-02
12  9  1.150000e+01  8.500000e+00  -2.895653e-03
12  10  1.150000e+01  9.500000e+00  -2.813425e-03
12  11  1.150000e+01  1.050000e+01  -3.658307e-02
12  12  1.150000e+01  1.150000e+01  1.333297e-01
12  13  1.150000e+01  1.250000e+01  -1.943884e-01
12  14  1.150000e+01  1.350000e+01  -2.288042e-02
12  15  1.150000e+01  1.450000e+01  7.637871e-04
13  1  1.250000e+01  5.000000e-01  0.000000e+00
13  2  1.250000e+01  1.500000e+00  -4.754462e-03
13  3  1.250000e+01  2.500000e+00  -3.947377e-03
13  4  1.250000e+01  3.500000e+00  4.777852e-03
13  5  1.250000e+01  4.500000e+00  9.731743e-04
13  6  1.250000e+01  5.500000e+00  4.927532e-03
13  7  1.250000e+01  6.500000e+00  -2.392123e-03
13  8  1.250000e+01  7.500000e+00  -3.231076e-04
13  9  1.250000e+01  8.500000e+00  -3.250479e-03
13  10  1.250000e+01  9.500000e+00  -4.183096e-03
13  11  1.250000e+01  1.050000e+01  7.457707e-03
13  12  1.250000e+01  1.150000e+01  7.367586e-03
13  13  1.250000e+01  1.250000e+01  1.041878e-01
13  14  1.250000e+01  1.350000e+01  -9.932354e-01
13  15  1.250000e+01  1.450000e+01  -4.897188e-02
14  1  1.350000e+01  5.000000e-01  0.000000e+00
14  2  1.350000e+01  1.500000e+00  -4.312938e-04
14  3  1.350000e+01  2.500000e+00  6.007252e-04
14  4  1.350000e+01  3.500000e+00  -2.599070e-04
14  5  1.350000e+01  4.500000e+00  2.610823e-04
14  6  1.350000e+01  5.500000e+00  -3.726368e-04
14  7  1.350000e+01  6.500000e+00  2.191670e-05
14  8  1.350000e+01  7.500000e+00  -1.933287e-04
14  9  1.350000e+01  8.500000e+00  1.384083e-04
14  10  1.350000e+01  9.500000e+00  1.672573e-04
14  11  1.350000e+01  1.050000e+01  8.997941e-04
14  12  1.350000e+01  1.150000e+01  -2.740024e-03
14  13  1.350000e+01  1.250000e+01  4.660346e-03
14  14  1.350000e+01  1.350000e+01  -4.877499e-02
14  15  1.350000e+01  1.450000e+01  9.987943e-01
15  1  1.450000e+01  5.000000e-01  1.000000e+00
15  2  1.450000e+01  1.500000e+00  0.000000e+00
15  3  1.450000e+01  2.500000e+00  0.000000e+00
15  4  1.450000e+01  3.500000e+00  0.000000e+00
15  5  1.450000e+01  4.500000e+00  0.000000e+00
15  6  1.450000e+01  5.500000e+00  0.000000e+00
15  7  1.450000e+01  6.500000e+00  0.000000e+00
15  8  1.450000e+01  7.500000e+00  0.000000e+00
15  9  1.450000e+01  8.500000e+00  0.000000e+00
15  10  1.450000e+01  9.500000e+00  0.000000e+00
15  11  1.450000e+01  1.050000e+01  0.000000e+00
15  12  1.450000e+01  1.150000e+01  0.000000e+00
15  13  1.450000e+01  1.250000e+01  0.000000e+00
15  14  1.450000e+01  1.350000e+01  0.000000e+00
15  15  1.450000e+01  1.450000e+01  0.000000e+00


==> anc/txt_outputs/xsec_ptmu_hydrocarbon_daisyTocarbon.txt <==
# xsec_ptmu_hydrocarbon_daisyTocarbon
# stat_error: statistical uncertainty; total_error: statistical + systematic uncertainty
# bin  x_low  x_high  x_center  value  stat_error  total_error
1  0.000000e+00  7.500000e-02  3.750000e-02  1.160253e-39  1.579636e-41  7.011112e-41
2  7.500000e-02  1.500000e-01  1.125000e-01  4.143495e-39  2.865559e-41  2.467780e-40
3  1.500000e-01  2.500000e-01  2.000000e-01  8.845713e-39  3.653277e-41  5.172641e-40
4  2.500000e-01  3.250000e-01  2.875000e-01  1.398922e-38  5.151139e-41  8.126269e-40
5  3.250000e-01  4.000000e-01  3.625000e-01  1.820034e-38  5.768725e-41  1.035789e-39
6  4.000000e-01  4.750000e-01  4.375000e-01  2.133922e-38  6.172725e-41  1.189069e-39
7  4.750000e-01  5.500000e-01  5.125000e-01  2.299788e-38  6.480654e-41  1.259786e-39
8  5.500000e-01  7.000000e-01  6.250000e-01  2.241493e-38  5.155168e-41  1.216489e-39
9  7.000000e-01  8.500000e-01  7.750000e-01  1.761186e-38  4.727605e-41  9.941203e-40
10  8.500000e-01  1.000000e+00  9.250000e-01  1.164865e-38  3.885664e-41  7.254159e-40
11  1.000000e+00  1.250000e+00  1.125000e+00  5.411563e-39  2.283249e-41  3.885654e-40
12  1.250000e+00  1.500000e+00  1.375000e+00  1.615746e-39  1.238043e-41  1.322074e-40
13  1.500000e+00  2.500000e+00  2.000000e+00  2.026286e-40  2.488208e-42  1.696575e-41


==> anc/txt_outputs/xsec_ptmu_hydrocarbon_daisyTocarbon_correlation.txt <==
# xsec_ptmu_hydrocarbon_daisyTocarbon_correlation
# bin_i  bin_j  x_center  y_center  value
1  1  5.000000e-01  5.000000e-01  0.000000e+00
1  2  5.000000e-01  1.500000e+00  0.000000e+00
1  3  5.000000e-01  2.500000e+00  0.000000e+00
1  4  5.000000e-01  3.500000e+00  0.000000e+00
1  5  5.000000e-01  4.500000e+00  0.000000e+00
1  6  5.000000e-01  5.500000e+00  0.000000e+00
1  7  5.000000e-01  6.500000e+00  0.000000e+00
1  8  5.000000e-01  7.500000e+00  0.000000e+00
1  9  5.000000e-01  8.500000e+00  0.000000e+00
1  10  5.000000e-01  9.500000e+00  0.000000e+00
1  11  5.000000e-01  1.050000e+01  0.000000e+00
1  12  5.000000e-01  1.150000e+01  0.000000e+00
1  13  5.000000e-01  1.250000e+01  0.000000e+00
1  14  5.000000e-01  1.350000e+01  0.000000e+00
1  15  5.000000e-01  1.450000e+01  0.000000e+00
2  1  1.500000e+00  5.000000e-01  0.000000e+00
2  2  1.500000e+00  1.500000e+00  1.000000e+00
2  3  1.500000e+00  2.500000e+00  9.570527e-01
2  4  1.500000e+00  3.500000e+00  9.507879e-01
2  5  1.500000e+00  4.500000e+00  9.473615e-01
2  6  1.500000e+00  5.500000e+00  9.502893e-01
2  7  1.500000e+00  6.500000e+00  9.449900e-01
2  8  1.500000e+00  7.500000e+00  9.318013e-01
2  9  1.500000e+00  8.500000e+00  8.824438e-01
2  10  1.500000e+00  9.500000e+00  7.803996e-01
2  11  1.500000e+00  1.050000e+01  6.343694e-01
2  12  1.500000e+00  1.150000e+01  4.852864e-01
2  13  1.500000e+00  1.250000e+01  3.997631e-01
2  14  1.500000e+00  1.350000e+01  4.152685e-01
2  15  1.500000e+00  1.450000e+01  3.735731e-01
3  1  2.500000e+00  5.000000e-01  0.000000e+00
3  2  2.500000e+00  1.500000e+00  9.570527e-01
3  3  2.500000e+00  2.500000e+00  1.000000e+00
3  4  2.500000e+00  3.500000e+00  9.865517e-01
3  5  2.500000e+00  4.500000e+00  9.818779e-01
3  6  2.500000e+00  5.500000e+00  9.796794e-01
3  7  2.500000e+00  6.500000e+00  9.707092e-01
3  8  2.500000e+00  7.500000e+00  9.508384e-01
3  9  2.500000e+00  8.500000e+00  8.891364e-01
3  10  2.500000e+00  9.500000e+00  7.711086e-01
3  11  2.500000e+00  1.050000e+01  6.085454e-01
3  12  2.500000e+00  1.150000e+01  4.438283e-01
3  13  2.500000e+00  1.250000e+01  3.518395e-01
3  14  2.500000e+00  1.350000e+01  3.697151e-01
3  15  2.500000e+00  1.450000e+01  3.401301e-01
4  1  3.500000e+00  5.000000e-01  0.000000e+00
4  2  3.500000e+00  1.500000e+00  9.507879e-01
4  3  3.500000e+00  2.500000e+00  9.865517e-01
4  4  3.500000e+00  3.500000e+00  1.000000e+00
4  5  3.500000e+00  4.500000e+00  9.926966e-01
4  6  3.500000e+00  5.500000e+00  9.907822e-01
4  7  3.500000e+00  6.500000e+00  9.834647e-01
4  8  3.500000e+00  7.500000e+00  9.651236e-01
4  9  3.500000e+00  8.500000e+00  9.059628e-01
4  10  3.500000e+00  9.500000e+00  7.903109e-01
4  11  3.500000e+00  1.050000e+01  6.289294e-01
4  12  3.500000e+00  1.150000e+01  4.632142e-01
4  13  3.500000e+00  1.250000e+01  3.673133e-01
4  14  3.500000e+00  1.350000e+01  3.874451e-01
4  15  3.500000e+00  1.450000e+01  3.566193e-01
5  1  4.500000e+00  5.000000e-01  0.000000e+00
5  2  4.500000e+00  1.500000e+00  9.473615e-01
5  3  4.500000e+00  2.500000e+00  9.818779e-01
5  4  4.500000e+00  3.500000e+00  9.926966e-01
5  5  4.500000e+00  4.500000e+00  1.000000e+00
5  6  4.500000e+00  5.500000e+00  9.939765e-01
5  7  4.500000e+00  6.500000e+00  9.867815e-01
5  8  4.500000e+00  7.500000e+00  9.705291e-01
5  9  4.500000e+00  8.500000e+00  9.132036e-01
5  10  4.500000e+00  9.500000e+00  7.989859e-01
5  11  4.500000e+00  1.050000e+01  6.408499e-01
5  12  4.500000e+00  1.150000e+01  4.763362e-01
5  13  4.500000e+00  1.250000e+01  3.789836e-01
5  14  4.500000e+00  1.350000e+01  3.998373e-01
5  15  4.500000e+00  1.450000e+01  3.661141e-01
6  1  5.500000e+00  5.000000e-01  0.000000e+00
6  2  5.500000e+00  1.500000e+00  9.502893e-01
6  3  5.500000e+00  2.500000e+00  9.796794e-01
6  4  5.500000e+00  3.500000e+00  9.907822e-01
6  5  5.500000e+00  4.500000e+00  9.939765e-01
6  6  5.500000e+00  5.500000e+00  1.000000e+00
6  7  5.500000e+00  6.500000e+00  9.931042e-01
6  8  5.500000e+00  7.500000e+00  9.822612e-01
6  9  5.500000e+00  8.500000e+00  9.352758e-01
6  10  5.500000e+00  9.500000e+00  8.321135e-01
6  11  5.500000e+00  1.050000e+01  6.828364e-01
6  12  5.500000e+00  1.150000e+01  5.233690e-01
6  13  5.500000e+00  1.250000e+01  4.233139e-01
6  14  5.500000e+00  1.350000e+01  4.436144e-01
6  15  5.500000e+00  1.450000e+01  3.964177e-01
7  1  6.500000e+00  5.000000e-01  0.000000e+00
7  2  6.500000e+00  1.500000e+00  9.449900e-01
7  3  6.500000e+00  2.500000e+00  9.707092e-01
7  4  6.500000e+00  3.500000e+00  9.834647e-01
7  5  6.500000e+00  4.500000e+00  9.867815e-01
7  6  6.500000e+00  5.500000e+00  9.931042e-01
7  7  6.500000e+00  6.500000e+00  1.000000e+00
7  8  6.500000e+00  7.500000e+00  9.926057e-01
7  9  6.500000e+00  8.500000e+00  9.588962e-01
7  10  6.500000e+00  9.500000e+00  8.714549e-01
7  11  6.500000e+00  1.050000e+01  7.348552e-01
7  12  6.500000e+00  1.150000e+01  5.832258e-01
7  13  6.500000e+00  1.250000e+01  4.813031e-01
7  14  6.500000e+00  1.350000e+01  4.993125e-01
7  15  6.500000e+00  1.450000e+01  4.319494e-01
8  1  7.500000e+00  5.000000e-01  0.000000e+00
8  2  7.500000e+00  1.500000e+00  9.318013e-01
8  3  7.500000e+00  2.500000e+00  9.508384e-01
8  4  7.500000e+00  3.500000e+00  9.651236e-01
8  5  7.500000e+00  4.500000e+00  9.705291e-01
8  6  7.500000e+00  5.500000e+00  9.822612e-01
8  7  7.500000e+00  6.500000e+00  9.926057e-01
8  8  7.500000e+00  7.500000e+00  1.000000e+00
8  9  7.500000e+00  8.500000e+00  9.805059e-01
8  10  7.500000e+00  9.500000e+00  9.127301e-01
8  11  7.500000e+00  1.050000e+01  7.942439e-01
8  12  7.500000e+00  1.150000e+01  6.534034e-01
8  13  7.500000e+00  1.250000e+01  5.489708e-01
8  14  7.500000e+00  1.350000e+01  5.651006e-01
8  15  7.500000e+00  1.450000e+01  4.729375e-01
9  1  8.500000e+00  5.000000e-01  0.000000e+00
9  2  8.500000e+00  1.500000e+00  8.824438e-01
9  3  8.500000e+00  2.500000e+00  8.891364e-01
9  4  8.500000e+00  3.500000e+00  9.059628e-01
9  5  8.500000e+00  4.500000e+00  9.132036e-01
9  6  8.500000e+00  5.500000e+00  9.352758e-01
9  7  8.500000e+00  6.500000e+00  9.588962e-01
9  8  8.500000e+00  7.500000e+00  9.805059e-01
9  9  8.500000e+00  8.500000e+00  1.000000e+00
9  10  8.500000e+00  9.500000e+00  9.716028e-01
9  11  8.500000e+00  1.050000e+01  8.912997e-01
9  12  8.500000e+00  1.150000e+01  7.753414e-01
9  13  8.500000e+00  1.250000e+01  6.687601e-01
9  14  8.500000e+00  1.350000e+01  6.820175e-01
9  15  8.500000e+00  1.450000e+01  5.434383e-01
10  1  9.500000e+00  5.000000e-01  0.000000e+00
10  2  9.500000e+00  1.500000e+00  7.803996e-01
10  3  9.500000e+00  2.500000e+00  7.711086e-01
10  4  9.500000e+00  3.500000e+00  7.903109e-01
10  5  9.500000e+00  4.500000e+00  7.989859e-01
10  6  9.500000e+00  5.500000e+00  8.321135e-01
10  7  9.500000e+00  6.500000e+00  8.714549e-01
10  8  9.500000e+00  7.500000e+00  9.127301e-01
10  9  9.500000e+00  8.500000e+00  9.716028e-01
10  10  9.500000e+00  9.500000e+00  1.000000e+00
10  11  9.500000e+00  1.050000e+01  9.683545e-01
10  12  9.500000e+00  1.150000e+01  8.890606e-01
10  13  9.500000e+00  1.250000e+01  7.861647e-01
10  14  9.500000e+00  1.350000e+01  7.952933e-01
10  15  9.500000e+00  1.450000e+01  6.044209e-01
11  1  1.050000e+01  5.000000e-01  0.000000e+00
11  2  1.050000e+01  1.500000e+00  6.343694e-01
11  3  1.050000e+01  2.500000e+00  6.085454e-01
11  4  1.050000e+01  3.500000e+00  6.289294e-01
11  5  1.050000e+01  4.500000e+00  6.408499e-01
11  6  1.050000e+01  5.500000e+00  6.828364e-01
11  7  1.050000e+01  6.500000e+00  7.348552e-01
11  8  1.050000e+01  7.500000e+00  7.942439e-01
11  9  1.050000e+01  8.500000e+00  8.912997e-01
11  10  1.050000e+01  9.500000e+00  9.683545e-01
11  11  1.050000e+01  1.050000e+01  1.000000e+00
11  12  1.050000e+01  1.150000e+01  9.659720e-01
11  13  1.050000e+01  1.250000e+01  8.817684e-01
11  14  1.050000e+01  1.350000e+01  8.869981e-01
11  15  1.050000e+01  1.450000e+01  6.482974e-01
12  1  1.150000e+01  5.000000e-01  0.000000e+00
12  2  1.150000e+01  1.500000e+00  4.852864e-01
12  3  1.150000e+01  2.500000e+00  4.438283e-01
12  4  1.150000e+01  3.500000e+00  4.632142e-01
12  5  1.150000e+01  4.500000e+00  4.763362e-01
12  6  1.150000e+01  5.500000e+00  5.233690e-01
12  7  1.150000e+01  6.500000e+00  5.832258e-01
12  8  1.150000e+01  7.500000e+00  6.534034e-01
12  9  1.150000e+01  8.500000e+00  7.753414e-01
12  10  1.150000e+01  9.500000e+00  8.890606e-01
12  11  1.150000e+01  1.050000e+01  9.659720e-01
12  12  1.150000e+01  1.150000e+01  1.000000e+00
12  13  1.150000e+01  1.250000e+01  9.601283e-01
12  14  1.150000e+01  1.350000e+01  9.536778e-01
12  15  1.150000e+01  1.450000e+01  6.834545e-01
13  1  1.250000e+01  5.000000e-01  0.000000e+00
13  2  1.250000e+01  1.500000e+00  3.997631e-01
13  3  1.250000e+01  2.500000e+00  3.518395e-01
13  4  1.250000e+01  3.500000e+00  3.673133e-01
13  5  1.250000e+01  4.500000e+00  3.789836e-01
13  6  1.250000e+01  5.500000e+00  4.233139e-01
13  7  1.250000e+01  6.500000e+00  4.813031e-01
13  8  1.250000e+01  7.500000e+00  5.489708e-01
13  9  1.250000e+01  8.500000e+00  6.687601e-01
13  10  1.250000e+01  9.500000e+00  7.861647e-01
13  11  1.250000e+01  1.050000e+01  8.817684e-01
13  12  1.250000e+01  1.150000e+01  9.601283e-01
13  13  1.250000e+01  1.250000e+01  1.000000e+00
13  14  1.250000e+01  1.350000e+01  9.714476e-01
13  15  1.250000e+01  1.450000e+01  6.830346e-01
14  1  1.350000e+01  5.000000e-01  0.000000e+00
14  2  1.350000e+01  1.500000e+00  4.152685e-01
14  3  1.350000e+01  2.500000e+00  3.697151e-01
14  4  1.350000e+01  3.500000e+00  3.874451e-01
14  5  1.350000e+01  4.500000e+00  3.998373e-01
14  6  1.350000e+01  5.500000e+00  4.436144e-01
14  7  1.350000e+01  6.500000e+00  4.993125e-01
14  8  1.350000e+01  7.500000e+00  5.651006e-01
14  9  1.350000e+01  8.500000e+00  6.820175e-01
14  10  1.350000e+01  9.500000e+00  7.952933e-01
14  11  1.350000e+01  1.050000e+01  8.869981e-01
14  12  1.350000e+01  1.150000e+01  9.536778e-01
14  13  1.350000e+01  1.250000e+01  9.714476e-01
14  14  1.350000e+01  1.350000e+01  1.000000e+00
14  15  1.350000e+01  1.450000e+01  6.981253e-01
15  1  1.450000e+01  5.000000e-01  0.000000e+00
15  2  1.450000e+01  1.500000e+00  3.735731e-01
15  3  1.450000e+01  2.500000e+00  3.401301e-01
15  4  1.450000e+01  3.500000e+00  3.566193e-01
15  5  1.450000e+01  4.500000e+00  3.661141e-01
15  6  1.450000e+01  5.500000e+00  3.964177e-01
15  7  1.450000e+01  6.500000e+00  4.319494e-01
15  8  1.450000e+01  7.500000e+00  4.729375e-01
15  9  1.450000e+01  8.500000e+00  5.434383e-01
15  10  1.450000e+01  9.500000e+00  6.044209e-01
15  11  1.450000e+01  1.050000e+01  6.482974e-01
15  12  1.450000e+01  1.150000e+01  6.834545e-01
15  13  1.450000e+01  1.250000e+01  6.830346e-01
15  14  1.450000e+01  1.350000e+01  6.981253e-01
15  15  1.450000e+01  1.450000e+01  1.000000e+00


==> anc/txt_outputs/xsec_ptmu_hydrocarbon_daisyTocarbon_covariance.txt <==
# xsec_ptmu_hydrocarbon_daisyTocarbon_covariance
# bin_i  bin_j  x_center  y_center  value
1  1  8.333333e-02  8.333333e-02  0.000000e+00
1  2  8.333333e-02  2.500000e-01  0.000000e+00
1  3  8.333333e-02  4.166667e-01  0.000000e+00
1  4  8.333333e-02  5.833333e-01  0.000000e+00
1  5  8.333333e-02  7.500000e-01  0.000000e+00
1  6  8.333333e-02  9.166667e-01  0.000000e+00
1  7  8.333333e-02  1.083333e+00  0.000000e+00
1  8  8.333333e-02  1.250000e+00  0.000000e+00
1  9  8.333333e-02  1.416667e+00  0.000000e+00
1  10  8.333333e-02  1.583333e+00  0.000000e+00
1  11  8.333333e-02  1.750000e+00  0.000000e+00
1  12  8.333333e-02  1.916667e+00  0.000000e+00
1  13  8.333333e-02  2.083333e+00  0.000000e+00
1  14  8.333333e-02  2.250000e+00  0.000000e+00
1  15  8.333333e-02  2.416667e+00  0.000000e+00
2  1  2.500000e-01  8.333333e-02  0.000000e+00
2  2  2.500000e-01  2.500000e-01  4.915569e-81
2  3  2.500000e-01  4.166667e-01  1.655881e-80
2  4  2.500000e-01  5.833333e-01  3.448124e-80
2  5  2.500000e-01  7.500000e-01  5.397515e-80
2  6  2.500000e-01  9.166667e-01  6.901031e-80
2  7  2.500000e-01  1.083333e+00  7.878095e-80
2  8  2.500000e-01  1.250000e+00  8.230135e-80
2  9  2.500000e-01  1.416667e+00  7.526314e-80
2  10  2.500000e-01  1.583333e+00  5.439299e-80
2  11  2.500000e-01  1.750000e+00  3.226385e-80
2  12  2.500000e-01  1.916667e+00  1.322054e-80
2  13  2.500000e-01  2.083333e+00  3.705489e-81
2  14  2.500000e-01  2.250000e+00  4.939567e-82
2  15  2.500000e-01  2.416667e+00  2.320720e-83
3  1  4.166667e-01  8.333333e-02  0.000000e+00
3  2  4.166667e-01  2.500000e-01  1.655881e-80
3  3  4.166667e-01  4.166667e-01  6.089936e-80
3  4  4.166667e-01  5.833333e-01  1.259327e-79
3  5  4.166667e-01  7.500000e-01  1.969042e-79
3  6  4.166667e-01  9.166667e-01  2.504157e-79
3  7  4.166667e-01  1.083333e+00  2.848411e-79
3  8  4.166667e-01  1.250000e+00  2.956037e-79
3  9  4.166667e-01  1.416667e+00  2.669212e-79
3  10  4.166667e-01  1.583333e+00  1.891738e-79
3  11  4.166667e-01  1.750000e+00  1.089398e-79
3  12  4.166667e-01  1.916667e+00  4.255842e-80
3  13  4.166667e-01  2.083333e+00  1.147908e-80
3  14  4.166667e-01  2.250000e+00  1.547913e-81
3  15  4.166667e-01  2.416667e+00  7.437236e-83
4  1  5.833333e-01  8.333333e-02  0.000000e+00
4  2  5.833333e-01  2.500000e-01  3.448124e-80
4  3  5.833333e-01  4.166667e-01  1.259327e-79
4  4  5.833333e-01  5.833333e-01  2.675622e-79
4  5  5.833333e-01  7.500000e-01  4.172728e-79
4  6  5.833333e-01  9.166667e-01  5.308377e-79
4  7  5.833333e-01  1.083333e+00  6.048925e-79
4  8  5.833333e-01  1.250000e+00  6.289151e-79
4  9  5.833333e-01  1.416667e+00  5.700738e-79
4  10  5.833333e-01  1.583333e+00  4.063959e-79
4  11  5.833333e-01  1.750000e+00  2.359942e-79
4  12  5.833333e-01  1.916667e+00  9.310185e-80
4  13  5.833333e-01  2.083333e+00  2.511915e-80
4  14  5.833333e-01  2.250000e+00  3.400130e-81
4  15  5.833333e-01  2.416667e+00  1.634472e-82
5  1  7.500000e-01  8.333333e-02  0.000000e+00
5  2  7.500000e-01  2.500000e-01  5.397515e-80
5  3  7.500000e-01  4.166667e-01  1.969042e-79
5  4  7.500000e-01  5.833333e-01  4.172728e-79
5  5  7.500000e-01  7.500000e-01  6.603625e-79
5  6  7.500000e-01  9.166667e-01  8.366398e-79
5  7  7.500000e-01  1.083333e+00  9.534969e-79
5  8  7.500000e-01  1.250000e+00  9.935655e-79
5  9  7.500000e-01  1.416667e+00  9.027493e-79
5  10  7.500000e-01  1.583333e+00  6.454599e-79
5  11  7.500000e-01  1.750000e+00  3.777762e-79
5  12  7.500000e-01  1.916667e+00  1.504073e-79
5  13  7.500000e-01  2.083333e+00  4.071622e-80
5  14  7.500000e-01  2.250000e+00  5.512485e-81
5  15  7.500000e-01  2.416667e+00  2.636136e-82
6  1  9.166667e-01  8.333333e-02  0.000000e+00
6  2  9.166667e-01  2.500000e-01  6.901031e-80
6  3  9.166667e-01  4.166667e-01  2.504157e-79
6  4  9.166667e-01  5.833333e-01  5.308377e-79
6  5  9.166667e-01  7.500000e-01  8.366398e-79
6  6  9.166667e-01  9.166667e-01  1.072858e-78
6  7  9.166667e-01  1.083333e+00  1.223131e-78
6  8  9.166667e-01  1.250000e+00  1.281725e-78
6  9  9.166667e-01  1.416667e+00  1.178472e-78
6  10  9.166667e-01  1.583333e+00  8.568262e-79
6  11  9.166667e-01  1.750000e+00  5.130680e-79
6  12  9.166667e-01  1.916667e+00  2.106412e-79
6  13  9.166667e-01  2.083333e+00  5.796818e-80
6  14  9.166667e-01  2.250000e+00  7.795605e-81
6  15  9.166667e-01  2.416667e+00  3.638182e-82
7  1  1.083333e+00  8.333333e-02  0.000000e+00
7  2  1.083333e+00  2.500000e-01  7.878095e-80
7  3  1.083333e+00  4.166667e-01  2.848411e-79
7  4  1.083333e+00  5.833333e-01  6.048925e-79
7  5  1.083333e+00  7.500000e-01  9.534969e-79
7  6  1.083333e+00  9.166667e-01  1.223131e-78
7  7  1.083333e+00  1.083333e+00  1.413885e-78
7  8  1.083333e+00  1.250000e+00  1.486896e-78
7  9  1.083333e+00  1.416667e+00  1.387034e-78
7  10  1.083333e+00  1.583333e+00  1.030127e-78
7  11  1.083333e+00  1.750000e+00  6.338638e-79
7  12  1.083333e+00  1.916667e+00  2.694684e-79
7  13  1.083333e+00  2.083333e+00  7.566267e-80
7  14  1.083333e+00  2.250000e+00  1.007285e-80
7  15  1.083333e+00  2.416667e+00  4.550930e-82
8  1  1.250000e+00  8.333333e-02  0.000000e+00
8  2  1.250000e+00  2.500000e-01  8.230135e-80
8  3  1.250000e+00  4.166667e-01  2.956037e-79
8  4  1.250000e+00  5.833333e-01  6.289151e-79
8  5  1.250000e+00  7.500000e-01  9.935655e-79
8  6  1.250000e+00  9.166667e-01  1.281725e-78
8  7  1.250000e+00  1.083333e+00  1.486896e-78
8  8  1.250000e+00  1.250000e+00  1.587060e-78
8  9  1.250000e+00  1.416667e+00  1.502641e-78
8  10  1.250000e+00  1.583333e+00  1.143084e-78
8  11  1.250000e+00  1.750000e+00  7.258346e-79
8  12  1.250000e+00  1.916667e+00  3.198469e-79
8  13  1.250000e+00  2.083333e+00  9.143277e-80
8  14  1.250000e+00  2.250000e+00  1.207801e-80
8  15  1.250000e+00  2.416667e+00  5.279110e-82
9  1  1.416667e+00  8.333333e-02  0.000000e+00
9  2  1.416667e+00  2.500000e-01  7.526314e-80
9  3  1.416667e+00  4.166667e-01  2.669212e-79
9  4  1.416667e+00  5.833333e-01  5.700738e-79
9  5  1.416667e+00  7.500000e-01  9.027493e-79
9  6  1.416667e+00  9.166667e-01  1.178472e-78
9  7  1.416667e+00  1.083333e+00  1.387034e-78
9  8  1.416667e+00  1.250000e+00  1.502641e-78
9  9  1.416667e+00  1.416667e+00  1.479846e-78
9  10  1.416667e+00  1.583333e+00  1.174995e-78
9  11  1.416667e+00  1.750000e+00  7.865370e-79
9  12  1.416667e+00  1.916667e+00  3.664927e-79
9  13  1.416667e+00  2.083333e+00  1.075560e-79
9  14  1.416667e+00  2.250000e+00  1.407592e-80
9  15  1.416667e+00  2.416667e+00  5.857587e-82
10  1  1.583333e+00  8.333333e-02  0.000000e+00
10  2  1.583333e+00  2.500000e-01  5.439299e-80
10  3  1.583333e+00  4.166667e-01  1.891738e-79
10  4  1.583333e+00  5.833333e-01  4.063959e-79
10  5  1.583333e+00  7.500000e-01  6.454599e-79
10  6  1.583333e+00  9.166667e-01  8.568262e-79
10  7  1.583333e+00  1.083333e+00  1.030127e-78
10  8  1.583333e+00  1.250000e+00  1.143084e-78
10  9  1.583333e+00  1.416667e+00  1.174995e-78
10  10  1.583333e+00  1.583333e+00  9.882752e-79
10  11  1.583333e+00  1.750000e+00  6.983295e-79
10  12  1.583333e+00  1.916667e+00  3.434270e-79
10  13  1.583333e+00  2.083333e+00  1.033257e-79
10  14  1.583333e+00  2.250000e+00  1.341341e-80
10  15  1.583333e+00  2.416667e+00  5.324007e-82
11  1  1.750000e+00  8.333333e-02  0.000000e+00
11  2  1.750000e+00  2.500000e-01  3.226385e-80
11  3  1.750000e+00  4.166667e-01  1.089398e-79
11  4  1.750000e+00  5.833333e-01  2.359942e-79
11  5  1.750000e+00  7.500000e-01  3.777762e-79
11  6  1.750000e+00  9.166667e-01  5.130680e-79
11  7  1.750000e+00  1.083333e+00  6.338638e-79
11  8  1.750000e+00  1.250000e+00  7.258346e-79
11  9  1.750000e+00  1.416667e+00  7.865370e-79
11  10  1.750000e+00  1.583333e+00  6.983295e-79
11  11  1.750000e+00  1.750000e+00  5.262282e-79
11  12  1.750000e+00  1.916667e+00  2.722800e-79
11  13  1.750000e+00  2.083333e+00  8.456634e-80
11  14  1.750000e+00  2.250000e+00  1.091648e-80
11  15  1.750000e+00  2.416667e+00  4.166981e-82
12  1  1.916667e+00  8.333333e-02  0.000000e+00
12  2  1.916667e+00  2.500000e-01  1.322054e-80
12  3  1.916667e+00  4.166667e-01  4.255842e-80
12  4  1.916667e+00  5.833333e-01  9.310185e-80
12  5  1.916667e+00  7.500000e-01  1.504073e-79
12  6  1.916667e+00  9.166667e-01  2.106412e-79
12  7  1.916667e+00  1.083333e+00  2.694684e-79
12  8  1.916667e+00  1.250000e+00  3.198469e-79
12  9  1.916667e+00  1.416667e+00  3.664927e-79
12  10  1.916667e+00  1.583333e+00  3.434270e-79
12  11  1.916667e+00  1.750000e+00  2.722800e-79
12  12  1.916667e+00  1.916667e+00  1.509830e-79
12  13  1.916667e+00  2.083333e+00  4.932297e-80
12  14  1.916667e+00  2.250000e+00  6.286931e-81
12  15  1.916667e+00  2.416667e+00  2.353065e-82
13  1  2.083333e+00  8.333333e-02  0.000000e+00
13  2  2.083333e+00  2.500000e-01  3.705489e-81
13  3  2.083333e+00  4.166667e-01  1.147908e-80
13  4  2.083333e+00  5.833333e-01  2.511915e-80
13  5  2.083333e+00  7.500000e-01  4.071622e-80
13  6  2.083333e+00  9.166667e-01  5.796818e-80
13  7  2.083333e+00  1.083333e+00  7.566267e-80
13  8  2.083333e+00  1.250000e+00  9.143277e-80
13  9  2.083333e+00  1.416667e+00  1.075560e-79
13  10  2.083333e+00  1.583333e+00  1.033257e-79
13  11  2.083333e+00  1.750000e+00  8.456634e-80
13  12  2.083333e+00  1.916667e+00  4.932297e-80
13  13  2.083333e+00  2.083333e+00  1.747881e-80
13  14  2.083333e+00  2.250000e+00  2.178955e-81
13  15  2.083333e+00  2.416667e+00  8.001268e-83
14  1  2.250000e+00  8.333333e-02  0.000000e+00
14  2  2.250000e+00  2.500000e-01  4.939567e-82
14  3  2.250000e+00  4.166667e-01  1.547913e-81
14  4  2.250000e+00  5.833333e-01  3.400130e-81
14  5  2.250000e+00  7.500000e-01  5.512485e-81
14  6  2.250000e+00  9.166667e-01  7.795605e-81
14  7  2.250000e+00  1.083333e+00  1.007285e-80
14  8  2.250000e+00  1.250000e+00  1.207801e-80
14  9  2.250000e+00  1.416667e+00  1.407592e-80
14  10  2.250000e+00  1.583333e+00  1.341341e-80
14  11  2.250000e+00  1.750000e+00  1.091648e-80
14  12  2.250000e+00  1.916667e+00  6.286931e-81
14  13  2.250000e+00  2.083333e+00  2.178955e-81
14  14  2.250000e+00  2.250000e+00  2.878365e-82
14  15  2.250000e+00  2.416667e+00  1.049462e-83
15  1  2.416667e+00  8.333333e-02  0.000000e+00
15  2  2.416667e+00  2.500000e-01  2.320720e-83
15  3  2.416667e+00  4.166667e-01  7.437236e-83
15  4  2.416667e+00  5.833333e-01  1.634472e-82
15  5  2.416667e+00  7.500000e-01  2.636136e-82
15  6  2.416667e+00  9.166667e-01  3.638182e-82
15  7  2.416667e+00  1.083333e+00  4.550930e-82
15  8  2.416667e+00  1.250000e+00  5.279110e-82
15  9  2.416667e+00  1.416667e+00  5.857587e-82
15  10  2.416667e+00  1.583333e+00  5.324007e-82
15  11  2.416667e+00  1.750000e+00  4.166981e-82
15  12  2.416667e+00  1.916667e+00  2.353065e-82
15  13  2.416667e+00  2.083333e+00  8.001268e-83
15  14  2.416667e+00  2.250000e+00  1.049462e-83
15  15  2.416667e+00  2.416667e+00  7.850917e-85


==> anc/txt_outputs/xsec_ptmu_hydrocarbon_daisyTocarbon_covariance_svd.txt <==
# xsec_ptmu_hydrocarbon_daisyTocarbon_covariance_svd
# bin_i  bin_j  x_center  y_center  value
1  1  8.333333e-02  8.333333e-02  0.000000e+00
1  2  8.333333e-02  2.500000e-01  0.000000e+00
1  3  8.333333e-02  4.166667e-01  0.000000e+00
1  4  8.333333e-02  5.833333e-01  0.000000e+00
1  5  8.333333e-02  7.500000e-01  0.000000e+00
1  6  8.333333e-02  9.166667e-01  0.000000e+00
1  7  8.333333e-02  1.083333e+00  0.000000e+00
1  8  8.333333e-02  1.250000e+00  0.000000e+00
1  9  8.333333e-02  1.416667e+00  0.000000e+00
1  10  8.333333e-02  1.583333e+00  0.000000e+00
1  11  8.333333e-02  1.750000e+00  0.000000e+00
1  12  8.333333e-02  1.916667e+00  0.000000e+00
1  13  8.333333e-02  2.083333e+00  0.000000e+00
1  14  8.333333e-02  2.250000e+00  0.000000e+00
1  15  8.333333e-02  2.416667e+00  0.000000e+00
2  1  2.500000e-01  8.333333e-02  0.000000e+00
2  2  2.500000e-01  2.500000e-01  4.915569e-81
2  3  2.500000e-01  4.166667e-01  1.655881e-80
2  4  2.500000e-01  5.833333e-01  3.448124e-80
2  5  2.500000e-01  7.500000e-01  5.397515e-80
2  6  2.500000e-01  9.166667e-01  6.901031e-80
2  7  2.500000e-01  1.083333e+00  7.878095e-80
2  8  2.500000e-01  1.250000e+00  8.230135e-80
2  9  2.500000e-01  1.416667e+00  7.526314e-80
2  10  2.500000e-01  1.583333e+00  5.439299e-80
2  11  2.500000e-01  1.750000e+00  3.226385e-80
2  12  2.500000e-01  1.916667e+00  1.322054e-80
2  13  2.500000e-01  2.083333e+00  3.705489e-81
2  14  2.500000e-01  2.250000e+00  4.939567e-82
2  15  2.500000e-01  2.416667e+00  2.320720e-83
3  1  4.166667e-01  8.333333e-02  0.000000e+00
3  2  4.166667e-01  2.500000e-01  1.655881e-80
3  3  4.166667e-01  4.166667e-01  6.089936e-80
3  4  4.166667e-01  5.833333e-01  1.259327e-79
3  5  4.166667e-01  7.500000e-01  1.969042e-79
3  6  4.166667e-01  9.166667e-01  2.504157e-79
3  7  4.166667e-01  1.083333e+00  2.848411e-79
3  8  4.166667e-01  1.250000e+00  2.956037e-79
3  9  4.166667e-01  1.416667e+00  2.669212e-79
3  10  4.166667e-01  1.583333e+00  1.891738e-79
3  11  4.166667e-01  1.750000e+00  1.089398e-79
3  12  4.166667e-01  1.916667e+00  4.255842e-80
3  13  4.166667e-01  2.083333e+00  1.147908e-80
3  14  4.166667e-01  2.250000e+00  1.547913e-81
3  15  4.166667e-01  2.416667e+00  7.437236e-83
4  1  5.833333e-01  8.333333e-02  0.000000e+00
4  2  5.833333e-01  2.500000e-01  3.448124e-80
4  3  5.833333e-01  4.166667e-01  1.259327e-79
4  4  5.833333e-01  5.833333e-01  2.675622e-79
4  5  5.833333e-01  7.500000e-01  4.172728e-79
4  6  5.833333e-01  9.166667e-01  5.308377e-79
4  7  5.833333e-01  1.083333e+00  6.048925e-79
4  8  5.833333e-01  1.250000e+00  6.289151e-79
4  9  5.833333e-01  1.416667e+00  5.700738e-79
4  10  5.833333e-01  1.583333e+00  4.063959e-79
4  11  5.833333e-01  1.750000e+00  2.359942e-79
4  12  5.833333e-01  1.916667e+00  9.310185e-80
4  13  5.833333e-01  2.083333e+00  2.511915e-80
4  14  5.833333e-01  2.250000e+00  3.400130e-81
4  15  5.833333e-01  2.416667e+00  1.634472e-82
5  1  7.500000e-01  8.333333e-02  0.000000e+00
5  2  7.500000e-01  2.500000e-01  5.397515e-80
5  3  7.500000e-01  4.166667e-01  1.969042e-79
5  4  7.500000e-01  5.833333e-01  4.172728e-79
5  5  7.500000e-01  7.500000e-01  6.603625e-79
5  6  7.500000e-01  9.166667e-01  8.366398e-79
5  7  7.500000e-01  1.083333e+00  9.534969e-79
5  8  7.500000e-01  1.250000e+00  9.935655e-79
5  9  7.500000e-01  1.416667e+00  9.027493e-79
5  10  7.500000e-01  1.583333e+00  6.454599e-79
5  11  7.500000e-01  1.750000e+00  3.777762e-79
5  12  7.500000e-01  1.916667e+00  1.504073e-79
5  13  7.500000e-01  2.083333e+00  4.071622e-80
5  14  7.500000e-01  2.250000e+00  5.512485e-81
5  15  7.500000e-01  2.416667e+00  2.636136e-82
6  1  9.166667e-01  8.333333e-02  0.000000e+00
6  2  9.166667e-01  2.500000e-01  6.901031e-80
6  3  9.166667e-01  4.166667e-01  2.504157e-79
6  4  9.166667e-01  5.833333e-01  5.308377e-79
6  5  9.166667e-01  7.500000e-01  8.366398e-79
6  6  9.166667e-01  9.166667e-01  1.072858e-78
6  7  9.166667e-01  1.083333e+00  1.223131e-78
6  8  9.166667e-01  1.250000e+00  1.281725e-78
6  9  9.166667e-01  1.416667e+00  1.178472e-78
6  10  9.166667e-01  1.583333e+00  8.568262e-79
6  11  9.166667e-01  1.750000e+00  5.130680e-79
6  12  9.166667e-01  1.916667e+00  2.106412e-79
6  13  9.166667e-01  2.083333e+00  5.796818e-80
6  14  9.166667e-01  2.250000e+00  7.795605e-81
6  15  9.166667e-01  2.416667e+00  3.638182e-82
7  1  1.083333e+00  8.333333e-02  0.000000e+00
7  2  1.083333e+00  2.500000e-01  7.878095e-80
7  3  1.083333e+00  4.166667e-01  2.848411e-79
7  4  1.083333e+00  5.833333e-01  6.048925e-79
7  5  1.083333e+00  7.500000e-01  9.534969e-79
7  6  1.083333e+00  9.166667e-01  1.223131e-78
7  7  1.083333e+00  1.083333e+00  1.413885e-78
7  8  1.083333e+00  1.250000e+00  1.486896e-78
7  9  1.083333e+00  1.416667e+00  1.387034e-78
7  10  1.083333e+00  1.583333e+00  1.030127e-78
7  11  1.083333e+00  1.750000e+00  6.338638e-79
7  12  1.083333e+00  1.916667e+00  2.694684e-79
7  13  1.083333e+00  2.083333e+00  7.566267e-80
7  14  1.083333e+00  2.250000e+00  1.007285e-80
7  15  1.083333e+00  2.416667e+00  4.550930e-82
8  1  1.250000e+00  8.333333e-02  0.000000e+00
8  2  1.250000e+00  2.500000e-01  8.230135e-80
8  3  1.250000e+00  4.166667e-01  2.956037e-79
8  4  1.250000e+00  5.833333e-01  6.289151e-79
8  5  1.250000e+00  7.500000e-01  9.935655e-79
8  6  1.250000e+00  9.166667e-01  1.281725e-78
8  7  1.250000e+00  1.083333e+00  1.486896e-78
8  8  1.250000e+00  1.250000e+00  1.587060e-78
8  9  1.250000e+00  1.416667e+00  1.502641e-78
8  10  1.250000e+00  1.583333e+00  1.143084e-78
8  11  1.250000e+00  1.750000e+00  7.258346e-79
8  12  1.250000e+00  1.916667e+00  3.198469e-79
8  13  1.250000e+00  2.083333e+00  9.143277e-80
8  14  1.250000e+00  2.250000e+00  1.207801e-80
8  15  1.250000e+00  2.416667e+00  5.279110e-82
9  1  1.416667e+00  8.333333e-02  0.000000e+00
9  2  1.416667e+00  2.500000e-01  7.526314e-80
9  3  1.416667e+00  4.166667e-01  2.669212e-79
9  4  1.416667e+00  5.833333e-01  5.700738e-79
9  5  1.416667e+00  7.500000e-01  9.027493e-79
9  6  1.416667e+00  9.166667e-01  1.178472e-78
9  7  1.416667e+00  1.083333e+00  1.387034e-78
9  8  1.416667e+00  1.250000e+00  1.502641e-78
9  9  1.416667e+00  1.416667e+00  1.479846e-78
9  10  1.416667e+00  1.583333e+00  1.174995e-78
9  11  1.416667e+00  1.750000e+00  7.865370e-79
9  12  1.416667e+00  1.916667e+00  3.664927e-79
9  13  1.416667e+00  2.083333e+00  1.075560e-79
9  14  1.416667e+00  2.250000e+00  1.407592e-80
9  15  1.416667e+00  2.416667e+00  5.857587e-82
10  1  1.583333e+00  8.333333e-02  0.000000e+00
10  2  1.583333e+00  2.500000e-01  5.439299e-80
10  3  1.583333e+00  4.166667e-01  1.891738e-79
10  4  1.583333e+00  5.833333e-01  4.063959e-79
10  5  1.583333e+00  7.500000e-01  6.454599e-79
10  6  1.583333e+00  9.166667e-01  8.568262e-79
10  7  1.583333e+00  1.083333e+00  1.030127e-78
10  8  1.583333e+00  1.250000e+00  1.143084e-78
10  9  1.583333e+00  1.416667e+00  1.174995e-78
10  10  1.583333e+00  1.583333e+00  9.882752e-79
10  11  1.583333e+00  1.750000e+00  6.983295e-79
10  12  1.583333e+00  1.916667e+00  3.434270e-79
10  13  1.583333e+00  2.083333e+00  1.033257e-79
10  14  1.583333e+00  2.250000e+00  1.341341e-80
10  15  1.583333e+00  2.416667e+00  5.324007e-82
11  1  1.750000e+00  8.333333e-02  0.000000e+00
11  2  1.750000e+00  2.500000e-01  3.226385e-80
11  3  1.750000e+00  4.166667e-01  1.089398e-79
11  4  1.750000e+00  5.833333e-01  2.359942e-79
11  5  1.750000e+00  7.500000e-01  3.777762e-79
11  6  1.750000e+00  9.166667e-01  5.130680e-79
11  7  1.750000e+00  1.083333e+00  6.338638e-79
11  8  1.750000e+00  1.250000e+00  7.258346e-79
11  9  1.750000e+00  1.416667e+00  7.865370e-79
11  10  1.750000e+00  1.583333e+00  6.983295e-79
11  11  1.750000e+00  1.750000e+00  5.262282e-79
11  12  1.750000e+00  1.916667e+00  2.722800e-79
11  13  1.750000e+00  2.083333e+00  8.456634e-80
11  14  1.750000e+00  2.250000e+00  1.091648e-80
11  15  1.750000e+00  2.416667e+00  4.166981e-82
12  1  1.916667e+00  8.333333e-02  0.000000e+00
12  2  1.916667e+00  2.500000e-01  1.322054e-80
12  3  1.916667e+00  4.166667e-01  4.255842e-80
12  4  1.916667e+00  5.833333e-01  9.310185e-80
12  5  1.916667e+00  7.500000e-01  1.504073e-79
12  6  1.916667e+00  9.166667e-01  2.106412e-79
12  7  1.916667e+00  1.083333e+00  2.694684e-79
12  8  1.916667e+00  1.250000e+00  3.198469e-79
12  9  1.916667e+00  1.416667e+00  3.664927e-79
12  10  1.916667e+00  1.583333e+00  3.434270e-79
12  11  1.916667e+00  1.750000e+00  2.722800e-79
12  12  1.916667e+00  1.916667e+00  1.509830e-79
12  13  1.916667e+00  2.083333e+00  4.932297e-80
12  14  1.916667e+00  2.250000e+00  6.286931e-81
12  15  1.916667e+00  2.416667e+00  2.353065e-82
13  1  2.083333e+00  8.333333e-02  0.000000e+00
13  2  2.083333e+00  2.500000e-01  3.705489e-81
13  3  2.083333e+00  4.166667e-01  1.147908e-80
13  4  2.083333e+00  5.833333e-01  2.511915e-80
13  5  2.083333e+00  7.500000e-01  4.071622e-80
13  6  2.083333e+00  9.166667e-01  5.796818e-80
13  7  2.083333e+00  1.083333e+00  7.566267e-80
13  8  2.083333e+00  1.250000e+00  9.143277e-80
13  9  2.083333e+00  1.416667e+00  1.075560e-79
13  10  2.083333e+00  1.583333e+00  1.033257e-79
13  11  2.083333e+00  1.750000e+00  8.456634e-80
13  12  2.083333e+00  1.916667e+00  4.932297e-80
13  13  2.083333e+00  2.083333e+00  1.747881e-80
13  14  2.083333e+00  2.250000e+00  2.178955e-81
13  15  2.083333e+00  2.416667e+00  8.001268e-83
14  1  2.250000e+00  8.333333e-02  0.000000e+00
14  2  2.250000e+00  2.500000e-01  4.939567e-82
14  3  2.250000e+00  4.166667e-01  1.547913e-81
14  4  2.250000e+00  5.833333e-01  3.400130e-81
14  5  2.250000e+00  7.500000e-01  5.512485e-81
14  6  2.250000e+00  9.166667e-01  7.795605e-81
14  7  2.250000e+00  1.083333e+00  1.007285e-80
14  8  2.250000e+00  1.250000e+00  1.207801e-80
14  9  2.250000e+00  1.416667e+00  1.407592e-80
14  10  2.250000e+00  1.583333e+00  1.341341e-80
14  11  2.250000e+00  1.750000e+00  1.091648e-80
14  12  2.250000e+00  1.916667e+00  6.286931e-81
14  13  2.250000e+00  2.083333e+00  2.178955e-81
14  14  2.250000e+00  2.250000e+00  2.878365e-82
14  15  2.250000e+00  2.416667e+00  1.049462e-83
15  1  2.416667e+00  8.333333e-02  0.000000e+00
15  2  2.416667e+00  2.500000e-01  2.320720e-83
15  3  2.416667e+00  4.166667e-01  7.437236e-83
15  4  2.416667e+00  5.833333e-01  1.634472e-82
15  5  2.416667e+00  7.500000e-01  2.636136e-82
15  6  2.416667e+00  9.166667e-01  3.638182e-82
15  7  2.416667e+00  1.083333e+00  4.550930e-82
15  8  2.416667e+00  1.250000e+00  5.279110e-82
15  9  2.416667e+00  1.416667e+00  5.857587e-82
15  10  2.416667e+00  1.583333e+00  5.324007e-82
15  11  2.416667e+00  1.750000e+00  4.166981e-82
15  12  2.416667e+00  1.916667e+00  2.353065e-82
15  13  2.416667e+00  2.083333e+00  8.001268e-83
15  14  2.416667e+00  2.250000e+00  1.049462e-83
15  15  2.416667e+00  2.416667e+00  7.850917e-85


==> anc/txt_outputs/xsec_ptmu_hydrocarbon_daisyTocarbon_covariance_svd_S.txt <==
# xsec_ptmu_hydrocarbon_daisyTocarbon_covariance_svd_S
# bin  x_low  x_high  x_center  value
1  0.000000e+00  1.000000e+00  5.000000e-01  7.638038e-78
2  1.000000e+00  2.000000e+00  1.500000e+00  5.593831e-79
3  2.000000e+00  3.000000e+00  2.500000e+00  9.493705e-81
4  3.000000e+00  4.000000e+00  3.500000e+00  5.097152e-81
5  4.000000e+00  5.000000e+00  4.500000e+00  4.708889e-81
6  5.000000e+00  6.000000e+00  5.500000e+00  3.617621e-81
7  6.000000e+00  7.000000e+00  6.500000e+00  3.217480e-81
8  7.000000e+00  8.000000e+00  7.500000e+00  2.787442e-81
9  8.000000e+00  9.000000e+00  8.500000e+00  2.183928e-81
10  9.000000e+00  1.000000e+01  9.500000e+00  1.330529e-81
11  1.000000e+01  1.100000e+01  1.050000e+01  4.101166e-82
12  1.100000e+01  1.200000e+01  1.150000e+01  3.620192e-82
13  1.200000e+01  1.300000e+01  1.250000e+01  1.355985e-83
14  1.300000e+01  1.400000e+01  1.350000e+01  3.882230e-85
15  1.400000e+01  1.500000e+01  1.450000e+01  0.000000e+00


==> anc/txt_outputs/xsec_ptmu_hydrocarbon_daisyTocarbon_covariance_svd_U.txt <==
# xsec_ptmu_hydrocarbon_daisyTocarbon_covariance_svd_U
# bin_i  bin_j  x_center  y_center  value
1  1  5.000000e-01  5.000000e-01  0.000000e+00
1  2  5.000000e-01  1.500000e+00  0.000000e+00
1  3  5.000000e-01  2.500000e+00  0.000000e+00
1  4  5.000000e-01  3.500000e+00  0.000000e+00
1  5  5.000000e-01  4.500000e+00  0.000000e+00
1  6  5.000000e-01  5.500000e+00  0.000000e+00
1  7  5.000000e-01  6.500000e+00  0.000000e+00
1  8  5.000000e-01  7.500000e+00  0.000000e+00
1  9  5.000000e-01  8.500000e+00  0.000000e+00
1  10  5.000000e-01  9.500000e+00  0.000000e+00
1  11  5.000000e-01  1.050000e+01  0.000000e+00
1  12  5.000000e-01  1.150000e+01  0.000000e+00
1  13  5.000000e-01  1.250000e+01  0.000000e+00
1  14  5.000000e-01  1.350000e+01  0.000000e+00
1  15  5.000000e-01  1.450000e+01  1.000000e+00
2  1  1.500000e+00  5.000000e-01  -2.336141e-02
2  2  1.500000e+00  1.500000e+00  -2.234268e-02
2  3  1.500000e+00  2.500000e+00  -3.391201e-02
2  4  1.500000e+00  3.500000e+00  1.902187e-03
2  5  1.500000e+00  4.500000e+00  3.115068e-02
2  6  1.500000e+00  5.500000e+00  -1.335447e-02
2  7  1.500000e+00  6.500000e+00  -1.072837e-01
2  8  1.500000e+00  7.500000e+00  -6.402767e-02
2  9  1.500000e+00  8.500000e+00  -2.233528e-02
2  10  1.500000e+00  9.500000e+00  -2.203450e-01
2  11  1.500000e+00  1.050000e+01  5.181382e-02
2  12  1.500000e+00  1.150000e+01  9.640059e-01
2  13  1.500000e+00  1.250000e+01  -2.027511e-04
2  14  1.500000e+00  1.350000e+01  -7.425294e-04
2  15  1.500000e+00  1.450000e+01  0.000000e+00
3  1  2.500000e+00  5.000000e-01  -8.357038e-02
3  2  2.500000e+00  1.500000e+00  -1.016840e-01
3  3  2.500000e+00  2.500000e+00  -7.162689e-02
3  4  2.500000e+00  3.500000e+00  -1.163233e-02
3  5  2.500000e+00  4.500000e+00  1.523618e-01
3  6  2.500000e+00  5.500000e+00  4.651446e-02
3  7  2.500000e+00  6.500000e+00  -3.887527e-01
3  8  2.500000e+00  7.500000e+00  -2.645459e-01
3  9  2.500000e+00  8.500000e+00  -1.408573e-01
3  10  2.500000e+00  9.500000e+00  -8.018211e-01
3  11  2.500000e+00  1.050000e+01  -5.256439e-02
3  12  2.500000e+00  1.150000e+01  -2.557050e-01
3  13  2.500000e+00  1.250000e+01  -3.631007e-03
3  14  2.500000e+00  1.350000e+01  7.801140e-04
3  15  2.500000e+00  1.450000e+01  0.000000e+00
4  1  3.500000e+00  5.000000e-01  -1.779884e-01
4  2  3.500000e+00  1.500000e+00  -2.031841e-01
4  3  3.500000e+00  2.500000e+00  -1.038077e-01
4  4  3.500000e+00  3.500000e+00  -3.415789e-02
4  5  3.500000e+00  4.500000e+00  2.675239e-01
4  6  3.500000e+00  5.500000e+00  1.735134e-01
4  7  3.500000e+00  6.500000e+00  -5.729073e-01
4  8  3.500000e+00  7.500000e+00  -3.803049e-01
4  9  3.500000e+00  8.500000e+00  -1.925637e-01
4  10  3.500000e+00  9.500000e+00  5.495252e-01
4  11  3.500000e+00  1.050000e+01  -3.551575e-02
4  12  3.500000e+00  1.150000e+01  1.518871e-02
4  13  3.500000e+00  1.250000e+01  3.497128e-03
4  14  3.500000e+00  1.350000e+01  1.112661e-05
4  15  3.500000e+00  1.450000e+01  0.000000e+00
5  1  4.500000e+00  5.000000e-01  -2.813294e-01
5  2  4.500000e+00  1.500000e+00  -3.065137e-01
5  3  4.500000e+00  2.500000e+00  -2.411971e-01
5  4  4.500000e+00  3.500000e+00  1.916545e-01
5  5  4.500000e+00  4.500000e+00  6.971770e-02
5  6  4.500000e+00  5.500000e+00  7.535279e-01
5  7  4.500000e+00  6.500000e+00  3.488247e-01
5  8  4.500000e+00  7.500000e+00  2.244750e-02
5  9  4.500000e+00  8.500000e+00  1.795153e-01
5  10  4.500000e+00  9.500000e+00  -6.851429e-02
5  11  4.500000e+00  1.050000e+01  -3.638492e-03
5  12  4.500000e+00  1.150000e+01  1.440755e-02
5  13  4.500000e+00  1.250000e+01  2.728610e-03
5  14  4.500000e+00  1.350000e+01  1.258967e-04
5  15  4.500000e+00  1.450000e+01  0.000000e+00
6  1  5.500000e+00  5.000000e-01  -3.642856e-01
6  2  5.500000e+00  1.500000e+00  -3.156463e-01
6  3  5.500000e+00  2.500000e+00  -1.922788e-01
6  4  5.500000e+00  3.500000e+00  6.273481e-01
6  5  5.500000e+00  4.500000e+00  1.318604e-01
6  6  5.500000e+00  5.500000e+00  -4.877822e-01
6  7  5.500000e+00  6.500000e+00  -4.037090e-02
6  8  5.500000e+00  7.500000e+00  2.820866e-01
6  9  5.500000e+00  8.500000e+00  7.969767e-03
6  10  5.500000e+00  9.500000e+00  1.380083e-02
6  11  5.500000e+00  1.050000e+01  -5.761358e-03
6  12  5.500000e+00  1.150000e+01  -1.727142e-02
6  13  5.500000e+00  1.250000e+01  4.440424e-03
6  14  5.500000e+00  1.350000e+01  -2.740934e-04
6  15  5.500000e+00  1.450000e+01  0.000000e+00
7  1  6.500000e+00  5.000000e-01  -4.245388e-01
7  2  6.500000e+00  1.500000e+00  -2.455704e-01
7  3  6.500000e+00  2.500000e+00  -2.524369e-02
7  4  6.500000e+00  3.500000e+00  -7.058939e-01
7  5  6.500000e+00  4.500000e+00  3.308266e-01
7  6  6.500000e+00  5.500000e+00  -1.962302e-01
7  7  6.500000e+00  6.500000e+00  1.872537e-01
7  8  6.500000e+00  7.500000e+00  2.656671e-01
7  9  6.500000e+00  8.500000e+00  -7.707861e-02
7  10  6.500000e+00  9.500000e+00  -2.528150e-02
7  11  6.500000e+00  1.050000e+01  -1.874646e-02
7  12  6.500000e+00  1.150000e+01  3.044222e-03
7  13  6.500000e+00  1.250000e+01  1.426736e-03
7  14  6.500000e+00  1.350000e+01  -2.422914e-04
7  15  6.500000e+00  1.450000e+01  0.000000e+00
8  1  7.500000e+00  5.000000e-01  -4.544413e-01
8  2  7.500000e+00  1.500000e+00  -1.039793e-01
8  3  7.500000e+00  2.500000e+00  9.616624e-02
8  4  7.500000e+00  3.500000e+00  -1.252711e-01
8  5  7.500000e+00  4.500000e+00  -8.300023e-01
8  6  7.500000e+00  5.500000e+00  4.807620e-02
8  7  7.500000e+00  6.500000e+00  -2.408142e-01
8  8  7.500000e+00  7.500000e+00  7.857649e-02
8  9  7.500000e+00  8.500000e+00  -4.782663e-02
8  10  7.500000e+00  9.500000e+00  -3.253063e-05
8  11  7.500000e+00  1.050000e+01  -5.722931e-03
8  12  7.500000e+00  1.150000e+01  -4.695739e-03
8  13  7.500000e+00  1.250000e+01  -2.770305e-03
8  14  7.500000e+00  1.350000e+01  -2.787172e-05
8  15  7.500000e+00  1.450000e+01  0.000000e+00
9  1  8.500000e+00  5.000000e-01  -4.363935e-01
9  2  8.500000e+00  1.500000e+00  2.003029e-01
9  3  8.500000e+00  2.500000e+00  2.841035e-01
9  4  8.500000e+00  3.500000e+00  1.099810e-01
9  5  8.500000e+00  4.500000e+00  3.295680e-02
9  6  8.500000e+00  5.500000e+00  -1.923040e-01
9  7  8.500000e+00  6.500000e+00  4.233124e-01
9  8  8.500000e+00  7.500000e+00  -6.766791e-01
9  9  8.500000e+00  8.500000e+00  -1.792804e-02
9  10  8.500000e+00  9.500000e+00  6.740384e-03
9  11  8.500000e+00  1.050000e+01  3.270667e-02
9  12  8.500000e+00  1.150000e+01  1.647682e-03
9  13  8.500000e+00  1.250000e+01  -5.878633e-03
9  14  8.500000e+00  1.350000e+01  8.661284e-06
9  15  8.500000e+00  1.450000e+01  0.000000e+00
10  1  9.500000e+00  5.000000e-01  -3.371258e-01
10  2  9.500000e+00  1.500000e+00  4.582330e-01
10  3  9.500000e+00  2.500000e+00  3.490359e-01
10  4  9.500000e+00  3.500000e+00  6.081149e-02
10  5  9.500000e+00  4.500000e+00  2.570418e-01
10  6  9.500000e+00  5.500000e+00  1.511294e-01
10  7  9.500000e+00  6.500000e+00  -3.310165e-01
10  8  9.500000e+00  7.500000e+00  2.607160e-01
10  9  9.500000e+00  8.500000e+00  5.294914e-01
10  10  9.500000e+00  9.500000e+00  -1.792578e-02
10  11  9.500000e+00  1.050000e+01  6.033364e-02
10  12  9.500000e+00  1.150000e+01  -6.198735e-03
10  13  9.500000e+00  1.250000e+01  -5.302214e-03
10  14  9.500000e+00  1.350000e+01  3.277439e-04
10  15  9.500000e+00  1.450000e+01  0.000000e+00
11  1  1.050000e+01  5.000000e-01  -2.182094e-01
11  2  1.050000e+01  1.500000e+00  5.361104e-01
11  3  1.050000e+01  2.500000e+00  -1.575892e-01
11  4  1.050000e+01  3.500000e+00  1.204463e-01
11  5  1.050000e+01  4.500000e+00  7.655685e-02
11  6  1.050000e+01  5.500000e+00  1.866147e-01
11  7  1.050000e+01  6.500000e+00  5.123721e-02
11  8  1.050000e+01  7.500000e+00  2.592531e-01
11  9  1.050000e+01  8.500000e+00  -7.104111e-01
11  10  1.050000e+01  9.500000e+00  -5.686462e-04
11  11  1.050000e+01  1.050000e+01  1.017760e-01
11  12  1.050000e+01  1.150000e+01  2.330700e-03
11  13  1.050000e+01  1.250000e+01  7.539662e-03
11  14  1.050000e+01  1.350000e+01  5.239228e-04
11  15  1.050000e+01  1.450000e+01  0.000000e+00
12  1  1.150000e+01  5.000000e-01  -9.827492e-02
12  2  1.150000e+01  1.500000e+00  3.608504e-01
12  3  1.150000e+01  2.500000e+00  -6.418072e-01
12  4  1.150000e+01  3.500000e+00  -1.052495e-01
12  5  1.150000e+01  4.500000e+00  -8.009207e-02
12  6  1.150000e+01  5.500000e+00  -1.218047e-01
12  7  1.150000e+01  6.500000e+00  2.260600e-03
12  8  1.150000e+01  7.500000e+00  -1.189207e-01
12  9  1.150000e+01  8.500000e+00  2.608877e-01
12  10  1.150000e+01  9.500000e+00  2.480203e-02
12  11  1.150000e+01  1.050000e+01  -5.763160e-01
12  12  1.150000e+01  1.150000e+01  1.955868e-02
12  13  1.150000e+01  1.250000e+01  2.307682e-02
12  14  1.150000e+01  1.350000e+01  -1.988188e-03
12  15  1.150000e+01  1.450000e+01  0.000000e+00
13  1  1.250000e+01  5.000000e-01  -2.845461e-02
13  2  1.250000e+01  1.500000e+00  1.233442e-01
13  3  1.250000e+01  2.500000e+00  -4.850343e-01
13  4  1.250000e+01  3.500000e+00  -1.138749e-01
13  5  1.250000e+01  4.500000e+00  -6.482355e-02
13  6  1.250000e+01  5.500000e+00  -1.069135e-01
13  7  1.250000e+01  6.500000e+00  -3.708522e-02
13  8  1.250000e+01  7.500000e+00  -1.310890e-01
13  9  1.250000e+01  8.500000e+00  2.200248e-01
13  10  1.250000e+01  9.500000e+00  3.851849e-03
13  11  1.250000e+01  1.050000e+01  8.021320e-01
13  12  1.250000e+01  1.150000e+01  -6.400747e-02
13  13  1.250000e+01  1.250000e+01  7.495699e-02
13  14  1.250000e+01  1.350000e+01  1.233637e-03
13  15  1.250000e+01  1.450000e+01  0.000000e+00
14  1  1.350000e+01  5.000000e-01  -3.748273e-03
14  2  1.350000e+01  1.500000e+00  1.541189e-02
14  3  1.350000e+01  2.500000e+00  -5.793207e-02
14  4  1.350000e+01  3.500000e+00  -8.473937e-03
14  5  1.350000e+01  4.500000e+00  -3.768436e-03
14  6  1.350000e+01  5.500000e+00  -9.181722e-03
14  7  1.350000e+01  6.500000e+00  -1.952593e-03
14  8  1.350000e+01  7.500000e+00  -6.921251e-03
14  9  1.350000e+01  8.500000e+00  1.487364e-02
14  10  1.350000e+01  9.500000e+00  5.630826e-03
14  11  1.350000e+01  1.050000e+01  4.728057e-02
14  12  1.350000e+01  1.150000e+01  -3.576761e-03
14  13  1.350000e+01  1.250000e+01  -9.964811e-01
14  14  1.350000e+01  1.350000e+01  -2.635440e-02
14  15  1.350000e+01  1.450000e+01  0.000000e+00
15  1  1.450000e+01  5.000000e-01  -1.606604e-04
15  2  1.450000e+01  1.500000e+00  4.934927e-04
15  3  1.450000e+01  2.500000e+00  -2.233437e-03
15  4  1.450000e+01  3.500000e+00  -3.920595e-04
15  5  1.450000e+01  4.500000e+00  -3.176532e-04
15  6  1.450000e+01  5.500000e+00  -8.210857e-04
15  7  1.450000e+01  6.500000e+00  2.905260e-04
15  8  1.450000e+01  7.500000e+00  -1.684848e-04
15  9  1.450000e+01  8.500000e+00  8.933990e-04
15  10  1.450000e+01  9.500000e+00  6.613699e-04
15  11  1.450000e+01  1.050000e+01  -8.889536e-04
15  12  1.450000e+01  1.150000e+01  9.338806e-04
15  13  1.450000e+01  1.250000e+01  -2.631586e-02
15  14  1.450000e+01  1.350000e+01  9.996491e-01
15  15  1.450000e+01  1.450000e+01  0.000000e+00


==> anc/txt_outputs/xsec_ptmu_hydrocarbon_daisyTocarbon_covariance_svd_Vt.txt <==
# xsec_ptmu_hydrocarbon_daisyTocarbon_covariance_svd_Vt
# bin_i  bin_j  x_center  y_center  value
1  1  5.000000e-01  5.000000e-01  -0.000000e+00
1  2  5.000000e-01  1.500000e+00  -2.336141e-02
1  3  5.000000e-01  2.500000e+00  -8.357038e-02
1  4  5.000000e-01  3.500000e+00  -1.779884e-01
1  5  5.000000e-01  4.500000e+00  -2.813294e-01
1  6  5.000000e-01  5.500000e+00  -3.642856e-01
1  7  5.000000e-01  6.500000e+00  -4.245388e-01
1  8  5.000000e-01  7.500000e+00  -4.544413e-01
1  9  5.000000e-01  8.500000e+00  -4.363935e-01
1  10  5.000000e-01  9.500000e+00  -3.371258e-01
1  11  5.000000e-01  1.050000e+01  -2.182094e-01
1  12  5.000000e-01  1.150000e+01  -9.827492e-02
1  13  5.000000e-01  1.250000e+01  -2.845461e-02
1  14  5.000000e-01  1.350000e+01  -3.748273e-03
1  15  5.000000e-01  1.450000e+01  -1.606604e-04
2  1  1.500000e+00  5.000000e-01  -0.000000e+00
2  2  1.500000e+00  1.500000e+00  -2.234268e-02
2  3  1.500000e+00  2.500000e+00  -1.016840e-01
2  4  1.500000e+00  3.500000e+00  -2.031841e-01
2  5  1.500000e+00  4.500000e+00  -3.065137e-01
2  6  1.500000e+00  5.500000e+00  -3.156463e-01
2  7  1.500000e+00  6.500000e+00  -2.455704e-01
2  8  1.500000e+00  7.500000e+00  -1.039793e-01
2  9  1.500000e+00  8.500000e+00  2.003029e-01
2  10  1.500000e+00  9.500000e+00  4.582330e-01
2  11  1.500000e+00  1.050000e+01  5.361104e-01
2  12  1.500000e+00  1.150000e+01  3.608504e-01
2  13  1.500000e+00  1.250000e+01  1.233442e-01
2  14  1.500000e+00  1.350000e+01  1.541189e-02
2  15  1.500000e+00  1.450000e+01  4.934927e-04
3  1  2.500000e+00  5.000000e-01  -0.000000e+00
3  2  2.500000e+00  1.500000e+00  -3.391201e-02
3  3  2.500000e+00  2.500000e+00  -7.162689e-02
3  4  2.500000e+00  3.500000e+00  -1.038077e-01
3  5  2.500000e+00  4.500000e+00  -2.411971e-01
3  6  2.500000e+00  5.500000e+00  -1.922788e-01
3  7  2.500000e+00  6.500000e+00  -2.524369e-02
3  8  2.500000e+00  7.500000e+00  9.616624e-02
3  9  2.500000e+00  8.500000e+00  2.841035e-01
3  10  2.500000e+00  9.500000e+00  3.490359e-01
3  11  2.500000e+00  1.050000e+01  -1.575892e-01
3  12  2.500000e+00  1.150000e+01  -6.418072e-01
3  13  2.500000e+00  1.250000e+01  -4.850343e-01
3  14  2.500000e+00  1.350000e+01  -5.793207e-02
3  15  2.500000e+00  1.450000e+01  -2.233437e-03
4  1  3.500000e+00  5.000000e-01  -0.000000e+00
4  2  3.500000e+00  1.500000e+00  1.902187e-03
4  3  3.500000e+00  2.500000e+00  -1.163233e-02
4  4  3.500000e+00  3.500000e+00  -3.415789e-02
4  5  3.500000e+00  4.500000e+00  1.916545e-01
4  6  3.500000e+00  5.500000e+00  6.273481e-01
4  7  3.500000e+00  6.500000e+00  -7.058939e-01
4  8  3.500000e+00  7.500000e+00  -1.252711e-01
4  9  3.500000e+00  8.500000e+00  1.099810e-01
4  10  3.500000e+00  9.500000e+00  6.081149e-02
4  11  3.500000e+00  1.050000e+01  1.204463e-01
4  12  3.500000e+00  1.150000e+01  -1.052495e-01
4  13  3.500000e+00  1.250000e+01  -1.138749e-01
4  14  3.500000e+00  1.350000e+01  -8.473937e-03
4  15  3.500000e+00  1.450000e+01  -3.920595e-04
5  1  4.500000e+00  5.000000e-01  -0.000000e+00
5  2  4.500000e+00  1.500000e+00  3.115068e-02
5  3  4.500000e+00  2.500000e+00  1.523618e-01
5  4  4.500000e+00  3.500000e+00  2.675239e-01
5  5  4.500000e+00  4.500000e+00  6.971770e-02
5  6  4.500000e+00  5.500000e+00  1.318604e-01
5  7  4.500000e+00  6.500000e+00  3.308266e-01
5  8  4.500000e+00  7.500000e+00  -8.300023e-01
5  9  4.500000e+00  8.500000e+00  3.295680e-02
5  10  4.500000e+00  9.500000e+00  2.570418e-01
5  11  4.500000e+00  1.050000e+01  7.655685e-02
5  12  4.500000e+00  1.150000e+01  -8.009207e-02
5  13  4.500000e+00  1.250000e+01  -6.482355e-02
5  14  4.500000e+00  1.350000e+01  -3.768436e-03
5  15  4.500000e+00  1.450000e+01  -3.176532e-04
6  1  5.500000e+00  5.000000e-01  0.000000e+00
6  2  5.500000e+00  1.500000e+00  -1.335447e-02
6  3  5.500000e+00  2.500000e+00  4.651446e-02
6  4  5.500000e+00  3.500000e+00  1.735134e-01
6  5  5.500000e+00  4.500000e+00  7.535279e-01
6  6  5.500000e+00  5.500000e+00  -4.877822e-01
6  7  5.500000e+00  6.500000e+00  -1.962302e-01
6  8  5.500000e+00  7.500000e+00  4.807620e-02
6  9  5.500000e+00  8.500000e+00  -1.923040e-01
6  10  5.500000e+00  9.500000e+00  1.511294e-01
6  11  5.500000e+00  1.050000e+01  1.866147e-01
6  12  5.500000e+00  1.150000e+01  -1.218047e-01
6  13  5.500000e+00  1.250000e+01  -1.069135e-01
6  14  5.500000e+00  1.350000e+01  -9.181722e-03
6  15  5.500000e+00  1.450000e+01  -8.210857e-04
7  1  6.500000e+00  5.000000e-01  0.000000e+00
7  2  6.500000e+00  1.500000e+00  -1.072837e-01
7  3  6.500000e+00  2.500000e+00  -3.887527e-01
7  4  6.500000e+00  3.500000e+00  -5.729073e-01
7  5  6.500000e+00  4.500000e+00  3.488247e-01
7  6  6.500000e+00  5.500000e+00  -4.037090e-02
7  7  6.500000e+00  6.500000e+00  1.872537e-01
7  8  6.500000e+00  7.500000e+00  -2.408142e-01
7  9  6.500000e+00  8.500000e+00  4.233124e-01
7  10  6.500000e+00  9.500000e+00  -3.310165e-01
7  11  6.500000e+00  1.050000e+01  5.123721e-02
7  12  6.500000e+00  1.150000e+01  2.260600e-03
7  13  6.500000e+00  1.250000e+01  -3.708522e-02
7  14  6.500000e+00  1.350000e+01  -1.952593e-03
7  15  6.500000e+00  1.450000e+01  2.905260e-04
8  1  7.500000e+00  5.000000e-01  0.000000e+00
8  2  7.500000e+00  1.500000e+00  -6.402767e-02
8  3  7.500000e+00  2.500000e+00  -2.645459e-01
8  4  7.500000e+00  3.500000e+00  -3.803049e-01
8  5  7.500000e+00  4.500000e+00  2.244750e-02
8  6  7.500000e+00  5.500000e+00  2.820866e-01
8  7  7.500000e+00  6.500000e+00  2.656671e-01
8  8  7.500000e+00  7.500000e+00  7.857649e-02
8  9  7.500000e+00  8.500000e+00  -6.766791e-01
8  10  7.500000e+00  9.500000e+00  2.607160e-01
8  11  7.500000e+00  1.050000e+01  2.592531e-01
8  12  7.500000e+00  1.150000e+01  -1.189207e-01
8  13  7.500000e+00  1.250000e+01  -1.310890e-01
8  14  7.500000e+00  1.350000e+01  -6.921251e-03
8  15  7.500000e+00  1.450000e+01  -1.684848e-04
9  1  8.500000e+00  5.000000e-01  -0.000000e+00
9  2  8.500000e+00  1.500000e+00  -2.233528e-02
9  3  8.500000e+00  2.500000e+00  -1.408573e-01
9  4  8.500000e+00  3.500000e+00  -1.925637e-01
9  5  8.500000e+00  4.500000e+00  1.795153e-01
9  6  8.500000e+00  5.500000e+00  7.969767e-03
9  7  8.500000e+00  6.500000e+00  -7.707861e-02
9  8  8.500000e+00  7.500000e+00  -4.782663e-02
9  9  8.500000e+00  8.500000e+00  -1.792804e-02
9  10  8.500000e+00  9.500000e+00  5.294914e-01
9  11  8.500000e+00  1.050000e+01  -7.104111e-01
9  12  8.500000e+00  1.150000e+01  2.608877e-01
9  13  8.500000e+00  1.250000e+01  2.200248e-01
9  14  8.500000e+00  1.350000e+01  1.487364e-02
9  15  8.500000e+00  1.450000e+01  8.933990e-04
10  1  9.500000e+00  5.000000e-01  -0.000000e+00
10  2  9.500000e+00  1.500000e+00  -2.203450e-01
10  3  9.500000e+00  2.500000e+00  -8.018211e-01
10  4  9.500000e+00  3.500000e+00  5.495252e-01
10  5  9.500000e+00  4.500000e+00  -6.851429e-02
10  6  9.500000e+00  5.500000e+00  1.380083e-02
10  7  9.500000e+00  6.500000e+00  -2.528150e-02
10  8  9.500000e+00  7.500000e+00  -3.253063e-05
10  9  9.500000e+00  8.500000e+00  6.740384e-03
10  10  9.500000e+00  9.500000e+00  -1.792578e-02
10  11  9.500000e+00  1.050000e+01  -5.686462e-04
10  12  9.500000e+00  1.150000e+01  2.480203e-02
10  13  9.500000e+00  1.250000e+01  3.851849e-03
10  14  9.500000e+00  1.350000e+01  5.630826e-03
10  15  9.500000e+00  1.450000e+01  6.613699e-04
11  1  1.050000e+01  5.000000e-01  0.000000e+00
11  2  1.050000e+01  1.500000e+00  5.181382e-02
11  3  1.050000e+01  2.500000e+00  -5.256439e-02
11  4  1.050000e+01  3.500000e+00  -3.551575e-02
11  5  1.050000e+01  4.500000e+00  -3.638492e-03
11  6  1.050000e+01  5.500000e+00  -5.761358e-03
11  7  1.050000e+01  6.500000e+00  -1.874646e-02
11  8  1.050000e+01  7.500000e+00  -5.722931e-03
11  9  1.050000e+01  8.500000e+00  3.270667e-02
11  10  1.050000e+01  9.500000e+00  6.033364e-02
11  11  1.050000e+01  1.050000e+01  1.017760e-01
11  12  1.050000e+01  1.150000e+01  -5.763160e-01
11  13  1.050000e+01  1.250000e+01  8.021320e-01
11  14  1.050000e+01  1.350000e+01  4.728057e-02
11  15  1.050000e+01  1.450000e+01  -8.889536e-04
12  1  1.150000e+01  5.000000e-01  0.000000e+00
12  2  1.150000e+01  1.500000e+00  9.640059e-01
12  3  1.150000e+01  2.500000e+00  -2.557050e-01
12  4  1.150000e+01  3.500000e+00  1.518871e-02
12  5  1.150000e+01  4.500000e+00  1.440755e-02
12  6  1.150000e+01  5.500000e+00  -1.727142e-02
12  7  1.150000e+01  6.500000e+00  3.044222e-03
12  8  1.150000e+01  7.500000e+00  -4.695739e-03
12  9  1.150000e+01  8.500000e+00  1.647682e-03
12  10  1.150000e+01  9.500000e+00  -6.198735e-03
12  11  1.150000e+01  1.050000e+01  2.330700e-03
12  12  1.150000e+01  1.150000e+01  1.955868e-02
12  13  1.150000e+01  1.250000e+01  -6.400747e-02
12  14  1.150000e+01  1.350000e+01  -3.576761e-03
12  15  1.150000e+01  1.450000e+01  9.338806e-04
13  1  1.250000e+01  5.000000e-01  0.000000e+00
13  2  1.250000e+01  1.500000e+00  -2.027511e-04
13  3  1.250000e+01  2.500000e+00  -3.631007e-03
13  4  1.250000e+01  3.500000e+00  3.497128e-03
13  5  1.250000e+01  4.500000e+00  2.728610e-03
13  6  1.250000e+01  5.500000e+00  4.440424e-03
13  7  1.250000e+01  6.500000e+00  1.426736e-03
13  8  1.250000e+01  7.500000e+00  -2.770305e-03
13  9  1.250000e+01  8.500000e+00  -5.878633e-03
13  10  1.250000e+01  9.500000e+00  -5.302214e-03
13  11  1.250000e+01  1.050000e+01  7.539662e-03
13  12  1.250000e+01  1.150000e+01  2.307682e-02
13  13  1.250000e+01  1.250000e+01  7.495699e-02
13  14  1.250000e+01  1.350000e+01  -9.964811e-01
13  15  1.250000e+01  1.450000e+01  -2.631586e-02
14  1  1.350000e+01  5.000000e-01  0.000000e+00
14  2  1.350000e+01  1.500000e+00  -7.425294e-04
14  3  1.350000e+01  2.500000e+00  7.801140e-04
14  4  1.350000e+01  3.500000e+00  1.112661e-05
14  5  1.350000e+01  4.500000e+00  1.258967e-04
14  6  1.350000e+01  5.500000e+00  -2.740934e-04
14  7  1.350000e+01  6.500000e+00  -2.422914e-04
14  8  1.350000e+01  7.500000e+00  -2.787172e-05
14  9  1.350000e+01  8.500000e+00  8.661284e-06
14  10  1.350000e+01  9.500000e+00  3.277439e-04
14  11  1.350000e+01  1.050000e+01  5.239228e-04
14  12  1.350000e+01  1.150000e+01  -1.988188e-03
14  13  1.350000e+01  1.250000e+01  1.233637e-03
14  14  1.350000e+01  1.350000e+01  -2.635440e-02
14  15  1.350000e+01  1.450000e+01  9.996491e-01
15  1  1.450000e+01  5.000000e-01  1.000000e+00
15  2  1.450000e+01  1.500000e+00  0.000000e+00
15  3  1.450000e+01  2.500000e+00  0.000000e+00
15  4  1.450000e+01  3.500000e+00  0.000000e+00
15  5  1.450000e+01  4.500000e+00  0.000000e+00
15  6  1.450000e+01  5.500000e+00  0.000000e+00
15  7  1.450000e+01  6.500000e+00  0.000000e+00
15  8  1.450000e+01  7.500000e+00  0.000000e+00
15  9  1.450000e+01  8.500000e+00  0.000000e+00
15  10  1.450000e+01  9.500000e+00  0.000000e+00
15  11  1.450000e+01  1.050000e+01  0.000000e+00
15  12  1.450000e+01  1.150000e+01  0.000000e+00
15  13  1.450000e+01  1.250000e+01  0.000000e+00
15  14  1.450000e+01  1.350000e+01  0.000000e+00
15  15  1.450000e+01  1.450000e+01  0.000000e+00


==> anc/txt_outputs/xsec_ptmu_hydrocarbon_daisyToiron.txt <==
# xsec_ptmu_hydrocarbon_daisyToiron
# stat_error: statistical uncertainty; total_error: statistical + systematic uncertainty
# bin  x_low  x_high  x_center  value  stat_error  total_error
1  0.000000e+00  7.500000e-02  3.750000e-02  1.167029e-39  1.692894e-41  7.111079e-41
2  7.500000e-02  1.500000e-01  1.125000e-01  4.133162e-39  3.062483e-41  2.450191e-40
3  1.500000e-01  2.500000e-01  2.000000e-01  8.850772e-39  3.979321e-41  5.161393e-40
4  2.500000e-01  3.250000e-01  2.875000e-01  1.393740e-38  5.578900e-41  8.037275e-40
5  3.250000e-01  4.000000e-01  3.625000e-01  1.802464e-38  6.316457e-41  1.016396e-39
6  4.000000e-01  4.750000e-01  4.375000e-01  2.117701e-38  6.895329e-41  1.175709e-39
7  4.750000e-01  5.500000e-01  5.125000e-01  2.267619e-38  7.266507e-41  1.241954e-39
8  5.500000e-01  7.000000e-01  6.250000e-01  2.198145e-38  5.853329e-41  1.193603e-39
9  7.000000e-01  8.500000e-01  7.750000e-01  1.726886e-38  5.354819e-41  9.670540e-40
10  8.500000e-01  1.000000e+00  9.250000e-01  1.144718e-38  4.381656e-41  7.028424e-40
11  1.000000e+00  1.250000e+00  1.125000e+00  5.362934e-39  2.524008e-41  3.804486e-40
12  1.250000e+00  1.500000e+00  1.375000e+00  1.614194e-39  1.364039e-41  1.315542e-40
13  1.500000e+00  2.500000e+00  2.000000e+00  2.125555e-40  2.831123e-42  1.742606e-41


==> anc/txt_outputs/xsec_ptmu_hydrocarbon_daisyToiron_correlation.txt <==
# xsec_ptmu_hydrocarbon_daisyToiron_correlation
# bin_i  bin_j  x_center  y_center  value
1  1  5.000000e-01  5.000000e-01  0.000000e+00
1  2  5.000000e-01  1.500000e+00  0.000000e+00
1  3  5.000000e-01  2.500000e+00  0.000000e+00
1  4  5.000000e-01  3.500000e+00  0.000000e+00
1  5  5.000000e-01  4.500000e+00  0.000000e+00
1  6  5.000000e-01  5.500000e+00  0.000000e+00
1  7  5.000000e-01  6.500000e+00  0.000000e+00
1  8  5.000000e-01  7.500000e+00  0.000000e+00
1  9  5.000000e-01  8.500000e+00  0.000000e+00
1  10  5.000000e-01  9.500000e+00  0.000000e+00
1  11  5.000000e-01  1.050000e+01  0.000000e+00
1  12  5.000000e-01  1.150000e+01  0.000000e+00
1  13  5.000000e-01  1.250000e+01  0.000000e+00
1  14  5.000000e-01  1.350000e+01  0.000000e+00
1  15  5.000000e-01  1.450000e+01  0.000000e+00
2  1  1.500000e+00  5.000000e-01  0.000000e+00
2  2  1.500000e+00  1.500000e+00  1.000000e+00
2  3  1.500000e+00  2.500000e+00  9.579971e-01
2  4  1.500000e+00  3.500000e+00  9.528462e-01
2  5  1.500000e+00  4.500000e+00  9.484516e-01
2  6  1.500000e+00  5.500000e+00  9.462687e-01
2  7  1.500000e+00  6.500000e+00  9.389194e-01
2  8  1.500000e+00  7.500000e+00  9.229543e-01
2  9  1.500000e+00  8.500000e+00  8.790383e-01
2  10  1.500000e+00  9.500000e+00  7.855153e-01
2  11  1.500000e+00  1.050000e+01  6.373055e-01
2  12  1.500000e+00  1.150000e+01  4.771125e-01
2  13  1.500000e+00  1.250000e+01  3.779529e-01
2  14  1.500000e+00  1.350000e+01  4.077253e-01
2  15  1.500000e+00  1.450000e+01  3.014920e-01
3  1  2.500000e+00  5.000000e-01  0.000000e+00
3  2  2.500000e+00  1.500000e+00  9.579971e-01
3  3  2.500000e+00  2.500000e+00  1.000000e+00
3  4  2.500000e+00  3.500000e+00  9.847790e-01
3  5  2.500000e+00  4.500000e+00  9.796703e-01
3  6  2.500000e+00  5.500000e+00  9.758513e-01
3  7  2.500000e+00  6.500000e+00  9.669816e-01
3  8  2.500000e+00  7.500000e+00  9.488534e-01
3  9  2.500000e+00  8.500000e+00  9.002484e-01
3  10  2.500000e+00  9.500000e+00  7.993092e-01
3  11  2.500000e+00  1.050000e+01  6.409644e-01
3  12  2.500000e+00  1.150000e+01  4.713726e-01
3  13  2.500000e+00  1.250000e+01  3.662634e-01
3  14  2.500000e+00  1.350000e+01  3.986326e-01
3  15  2.500000e+00  1.450000e+01  2.923289e-01
4  1  3.500000e+00  5.000000e-01  0.000000e+00
4  2  3.500000e+00  1.500000e+00  9.528462e-01
4  3  3.500000e+00  2.500000e+00  9.847790e-01
4  4  3.500000e+00  3.500000e+00  1.000000e+00
4  5  3.500000e+00  4.500000e+00  9.913804e-01
4  6  3.500000e+00  5.500000e+00  9.878581e-01
4  7  3.500000e+00  6.500000e+00  9.798062e-01
4  8  3.500000e+00  7.500000e+00  9.626207e-01
4  9  3.500000e+00  8.500000e+00  9.149746e-01
4  10  3.500000e+00  9.500000e+00  8.150010e-01
4  11  3.500000e+00  1.050000e+01  6.570719e-01
4  12  3.500000e+00  1.150000e+01  4.864601e-01
4  13  3.500000e+00  1.250000e+01  3.779366e-01
4  14  3.500000e+00  1.350000e+01  4.125644e-01
4  15  3.500000e+00  1.450000e+01  3.062664e-01
5  1  4.500000e+00  5.000000e-01  0.000000e+00
5  2  4.500000e+00  1.500000e+00  9.484516e-01
5  3  4.500000e+00  2.500000e+00  9.796703e-01
5  4  4.500000e+00  3.500000e+00  9.913804e-01
5  5  4.500000e+00  4.500000e+00  1.000000e+00
5  6  4.500000e+00  5.500000e+00  9.927805e-01
5  7  4.500000e+00  6.500000e+00  9.855528e-01
5  8  4.500000e+00  7.500000e+00  9.704951e-01
5  9  4.500000e+00  8.500000e+00  9.265707e-01
5  10  4.500000e+00  9.500000e+00  8.303883e-01
5  11  4.500000e+00  1.050000e+01  6.779835e-01
5  12  4.500000e+00  1.150000e+01  5.102252e-01
5  13  4.500000e+00  1.250000e+01  4.000958e-01
5  14  4.500000e+00  1.350000e+01  4.344101e-01
5  15  4.500000e+00  1.450000e+01  3.226231e-01
6  1  5.500000e+00  5.000000e-01  0.000000e+00
6  2  5.500000e+00  1.500000e+00  9.462687e-01
6  3  5.500000e+00  2.500000e+00  9.758513e-01
6  4  5.500000e+00  3.500000e+00  9.878581e-01
6  5  5.500000e+00  4.500000e+00  9.927805e-01
6  6  5.500000e+00  5.500000e+00  1.000000e+00
6  7  5.500000e+00  6.500000e+00  9.935996e-01
6  8  5.500000e+00  7.500000e+00  9.845099e-01
6  9  5.500000e+00  8.500000e+00  9.505872e-01
6  10  5.500000e+00  9.500000e+00  8.671674e-01
6  11  5.500000e+00  1.050000e+01  7.269021e-01
6  12  5.500000e+00  1.150000e+01  5.664003e-01
6  13  5.500000e+00  1.250000e+01  4.548869e-01
6  14  5.500000e+00  1.350000e+01  4.870585e-01
6  15  5.500000e+00  1.450000e+01  3.624917e-01
7  1  6.500000e+00  5.000000e-01  0.000000e+00
7  2  6.500000e+00  1.500000e+00  9.389194e-01
7  3  6.500000e+00  2.500000e+00  9.669816e-01
7  4  6.500000e+00  3.500000e+00  9.798062e-01
7  5  6.500000e+00  4.500000e+00  9.855528e-01
7  6  6.500000e+00  5.500000e+00  9.935996e-01
7  7  6.500000e+00  6.500000e+00  1.000000e+00
7  8  6.500000e+00  7.500000e+00  9.926953e-01
7  9  6.500000e+00  8.500000e+00  9.682690e-01
7  10  6.500000e+00  9.500000e+00  8.970035e-01
7  11  6.500000e+00  1.050000e+01  7.681971e-01
7  12  6.500000e+00  1.150000e+01  6.153268e-01
7  13  6.500000e+00  1.250000e+01  5.038565e-01
7  14  6.500000e+00  1.350000e+01  5.318240e-01
7  15  6.500000e+00  1.450000e+01  3.945091e-01
8  1  7.500000e+00  5.000000e-01  0.000000e+00
8  2  7.500000e+00  1.500000e+00  9.229543e-01
8  3  7.500000e+00  2.500000e+00  9.488534e-01
8  4  7.500000e+00  3.500000e+00  9.626207e-01
8  5  7.500000e+00  4.500000e+00  9.704951e-01
8  6  7.500000e+00  5.500000e+00  9.845099e-01
8  7  7.500000e+00  6.500000e+00  9.926953e-01
8  8  7.500000e+00  7.500000e+00  1.000000e+00
8  9  7.500000e+00  8.500000e+00  9.848986e-01
8  10  7.500000e+00  9.500000e+00  9.303165e-01
8  11  7.500000e+00  1.050000e+01  8.188210e-01
8  12  7.500000e+00  1.150000e+01  6.773826e-01
8  13  7.500000e+00  1.250000e+01  5.663005e-01
8  14  7.500000e+00  1.350000e+01  5.915381e-01
8  15  7.500000e+00  1.450000e+01  4.392669e-01
9  1  8.500000e+00  5.000000e-01  0.000000e+00
9  2  8.500000e+00  1.500000e+00  8.790383e-01
9  3  8.500000e+00  2.500000e+00  9.002484e-01
9  4  8.500000e+00  3.500000e+00  9.149746e-01
9  5  8.500000e+00  4.500000e+00  9.265707e-01
9  6  8.500000e+00  5.500000e+00  9.505872e-01
9  7  8.500000e+00  6.500000e+00  9.682690e-01
9  8  8.500000e+00  7.500000e+00  9.848986e-01
9  9  8.500000e+00  8.500000e+00  1.000000e+00
9  10  8.500000e+00  9.500000e+00  9.747857e-01
9  11  8.500000e+00  1.050000e+01  8.968331e-01
9  12  8.500000e+00  1.150000e+01  7.797668e-01
9  13  8.500000e+00  1.250000e+01  6.731258e-01
9  14  8.500000e+00  1.350000e+01  6.913920e-01
9  15  8.500000e+00  1.450000e+01  5.121565e-01
10  1  9.500000e+00  5.000000e-01  0.000000e+00
10  2  9.500000e+00  1.500000e+00  7.855153e-01
10  3  9.500000e+00  2.500000e+00  7.993092e-01
10  4  9.500000e+00  3.500000e+00  8.150010e-01
10  5  9.500000e+00  4.500000e+00  8.303883e-01
10  6  9.500000e+00  5.500000e+00  8.671674e-01
10  7  9.500000e+00  6.500000e+00  8.970035e-01
10  8  9.500000e+00  7.500000e+00  9.303165e-01
10  9  9.500000e+00  8.500000e+00  9.747857e-01
10  10  9.500000e+00  9.500000e+00  1.000000e+00
10  11  9.500000e+00  1.050000e+01  9.665773e-01
10  12  9.500000e+00  1.150000e+01  8.855699e-01
10  13  9.500000e+00  1.250000e+01  7.869742e-01
10  14  9.500000e+00  1.350000e+01  7.956268e-01
10  15  9.500000e+00  1.450000e+01  5.892839e-01
11  1  1.050000e+01  5.000000e-01  0.000000e+00
11  2  1.050000e+01  1.500000e+00  6.373055e-01
11  3  1.050000e+01  2.500000e+00  6.409644e-01
11  4  1.050000e+01  3.500000e+00  6.570719e-01
11  5  1.050000e+01  4.500000e+00  6.779835e-01
11  6  1.050000e+01  5.500000e+00  7.269021e-01
11  7  1.050000e+01  6.500000e+00  7.681971e-01
11  8  1.050000e+01  7.500000e+00  8.188210e-01
11  9  1.050000e+01  8.500000e+00  8.968331e-01
11  10  1.050000e+01  9.500000e+00  9.665773e-01
11  11  1.050000e+01  1.050000e+01  1.000000e+00
11  12  1.050000e+01  1.150000e+01  9.661608e-01
11  13  1.050000e+01  1.250000e+01  8.913056e-01
11  14  1.050000e+01  1.350000e+01  8.875345e-01
11  15  1.050000e+01  1.450000e+01  6.582097e-01
12  1  1.150000e+01  5.000000e-01  0.000000e+00
12  2  1.150000e+01  1.500000e+00  4.771125e-01
12  3  1.150000e+01  2.500000e+00  4.713726e-01
12  4  1.150000e+01  3.500000e+00  4.864601e-01
12  5  1.150000e+01  4.500000e+00  5.102252e-01
12  6  1.150000e+01  5.500000e+00  5.664003e-01
12  7  1.150000e+01  6.500000e+00  6.153268e-01
12  8  1.150000e+01  7.500000e+00  6.773826e-01
12  9  1.150000e+01  8.500000e+00  7.797668e-01
12  10  1.150000e+01  9.500000e+00  8.855699e-01
12  11  1.150000e+01  1.050000e+01  9.661608e-01
12  12  1.150000e+01  1.150000e+01  1.000000e+00
12  13  1.150000e+01  1.250000e+01  9.638500e-01
12  14  1.150000e+01  1.350000e+01  9.498125e-01
12  15  1.150000e+01  1.450000e+01  7.109707e-01
13  1  1.250000e+01  5.000000e-01  0.000000e+00
13  2  1.250000e+01  1.500000e+00  3.779529e-01
13  3  1.250000e+01  2.500000e+00  3.662634e-01
13  4  1.250000e+01  3.500000e+00  3.779366e-01
13  5  1.250000e+01  4.500000e+00  4.000958e-01
13  6  1.250000e+01  5.500000e+00  4.548869e-01
13  7  1.250000e+01  6.500000e+00  5.038565e-01
13  8  1.250000e+01  7.500000e+00  5.663005e-01
13  9  1.250000e+01  8.500000e+00  6.731258e-01
13  10  1.250000e+01  9.500000e+00  7.869742e-01
13  11  1.250000e+01  1.050000e+01  8.913056e-01
13  12  1.250000e+01  1.150000e+01  9.638500e-01
13  13  1.250000e+01  1.250000e+01  1.000000e+00
13  14  1.250000e+01  1.350000e+01  9.666004e-01
13  15  1.250000e+01  1.450000e+01  7.214933e-01
14  1  1.350000e+01  5.000000e-01  0.000000e+00
14  2  1.350000e+01  1.500000e+00  4.077253e-01
14  3  1.350000e+01  2.500000e+00  3.986326e-01
14  4  1.350000e+01  3.500000e+00  4.125644e-01
14  5  1.350000e+01  4.500000e+00  4.344101e-01
14  6  1.350000e+01  5.500000e+00  4.870585e-01
14  7  1.350000e+01  6.500000e+00  5.318240e-01
14  8  1.350000e+01  7.500000e+00  5.915381e-01
14  9  1.350000e+01  8.500000e+00  6.913920e-01
14  10  1.350000e+01  9.500000e+00  7.956268e-01
14  11  1.350000e+01  1.050000e+01  8.875345e-01
14  12  1.350000e+01  1.150000e+01  9.498125e-01
14  13  1.350000e+01  1.250000e+01  9.666004e-01
14  14  1.350000e+01  1.350000e+01  1.000000e+00
14  15  1.350000e+01  1.450000e+01  7.376508e-01
15  1  1.450000e+01  5.000000e-01  0.000000e+00
15  2  1.450000e+01  1.500000e+00  3.014920e-01
15  3  1.450000e+01  2.500000e+00  2.923289e-01
15  4  1.450000e+01  3.500000e+00  3.062664e-01
15  5  1.450000e+01  4.500000e+00  3.226231e-01
15  6  1.450000e+01  5.500000e+00  3.624917e-01
15  7  1.450000e+01  6.500000e+00  3.945091e-01
15  8  1.450000e+01  7.500000e+00  4.392669e-01
15  9  1.450000e+01  8.500000e+00  5.121565e-01
15  10  1.450000e+01  9.500000e+00  5.892839e-01
15  11  1.450000e+01  1.050000e+01  6.582097e-01
15  12  1.450000e+01  1.150000e+01  7.109707e-01
15  13  1.450000e+01  1.250000e+01  7.214933e-01
15  14  1.450000e+01  1.350000e+01  7.376508e-01
15  15  1.450000e+01  1.450000e+01  1.000000e+00


==> anc/txt_outputs/xsec_ptmu_hydrocarbon_daisyToiron_covariance.txt <==
# xsec_ptmu_hydrocarbon_daisyToiron_covariance
# bin_i  bin_j  x_center  y_center  value
1  1  8.333333e-02  8.333333e-02  0.000000e+00
1  2  8.333333e-02  2.500000e-01  0.000000e+00
1  3  8.333333e-02  4.166667e-01  0.000000e+00
1  4  8.333333e-02  5.833333e-01  0.000000e+00
1  5  8.333333e-02  7.500000e-01  0.000000e+00
1  6  8.333333e-02  9.166667e-01  0.000000e+00
1  7  8.333333e-02  1.083333e+00  0.000000e+00
1  8  8.333333e-02  1.250000e+00  0.000000e+00
1  9  8.333333e-02  1.416667e+00  0.000000e+00
1  10  8.333333e-02  1.583333e+00  0.000000e+00
1  11  8.333333e-02  1.750000e+00  0.000000e+00
1  12  8.333333e-02  1.916667e+00  0.000000e+00
1  13  8.333333e-02  2.083333e+00  0.000000e+00
1  14  8.333333e-02  2.250000e+00  0.000000e+00
1  15  8.333333e-02  2.416667e+00  0.000000e+00
2  1  2.500000e-01  8.333333e-02  0.000000e+00
2  2  2.500000e-01  2.500000e-01  5.056745e-81
2  3  2.500000e-01  4.166667e-01  1.669166e-80
2  4  2.500000e-01  5.833333e-01  3.497238e-80
2  5  2.500000e-01  7.500000e-01  5.420752e-80
2  6  2.500000e-01  9.166667e-01  6.839320e-80
2  7  2.500000e-01  1.083333e+00  7.849893e-80
2  8  2.500000e-01  1.250000e+00  8.151192e-80
2  9  2.500000e-01  1.416667e+00  7.461107e-80
2  10  2.500000e-01  1.583333e+00  5.401830e-80
2  11  2.500000e-01  1.750000e+00  3.185232e-80
2  12  2.500000e-01  1.916667e+00  1.290780e-80
2  13  2.500000e-01  2.083333e+00  3.535720e-81
2  14  2.500000e-01  2.250000e+00  5.052453e-82
2  15  2.500000e-01  2.416667e+00  2.045434e-83
3  1  4.166667e-01  8.333333e-02  0.000000e+00
3  2  4.166667e-01  2.500000e-01  1.669166e-80
3  3  4.166667e-01  4.166667e-01  6.003434e-80
3  4  4.166667e-01  5.833333e-01  1.245391e-79
3  5  4.166667e-01  7.500000e-01  1.929251e-79
3  6  4.166667e-01  9.166667e-01  2.430225e-79
3  7  4.166667e-01  1.083333e+00  2.785595e-79
3  8  4.166667e-01  1.250000e+00  2.887383e-79
3  9  4.166667e-01  1.416667e+00  2.632826e-79
3  10  4.166667e-01  1.583333e+00  1.893937e-79
3  11  4.166667e-01  1.750000e+00  1.103803e-79
3  12  4.166667e-01  1.916667e+00  4.394001e-80
3  13  4.166667e-01  2.083333e+00  1.180587e-80
3  14  4.166667e-01  2.250000e+00  1.702048e-81
3  15  4.166667e-01  2.416667e+00  6.833540e-83
4  1  5.833333e-01  8.333333e-02  0.000000e+00
4  2  5.833333e-01  2.500000e-01  3.497238e-80
4  3  5.833333e-01  4.166667e-01  1.245391e-79
4  4  5.833333e-01  5.833333e-01  2.663997e-79
4  5  5.833333e-01  7.500000e-01  4.112596e-79
4  6  5.833333e-01  9.166667e-01  5.182322e-79
4  7  5.833333e-01  1.083333e+00  5.945755e-79
4  8  5.833333e-01  1.250000e+00  6.170602e-79
4  9  5.833333e-01  1.416667e+00  5.636842e-79
4  10  5.833333e-01  1.583333e+00  4.067951e-79
4  11  5.833333e-01  1.750000e+00  2.383624e-79
4  12  5.833333e-01  1.916667e+00  9.552347e-80
4  13  5.833333e-01  2.083333e+00  2.566200e-80
4  14  5.833333e-01  2.250000e+00  3.710716e-81
4  15  5.833333e-01  2.416667e+00  1.508135e-82
5  1  7.500000e-01  8.333333e-02  0.000000e+00
5  2  7.500000e-01  2.500000e-01  5.420752e-80
5  3  7.500000e-01  4.166667e-01  1.929251e-79
5  4  7.500000e-01  5.833333e-01  4.112596e-79
5  5  7.500000e-01  7.500000e-01  6.459779e-79
5  6  7.500000e-01  9.166667e-01  8.110078e-79
5  7  7.500000e-01  1.083333e+00  9.312980e-79
5  8  7.500000e-01  1.250000e+00  9.687408e-79
5  9  7.500000e-01  1.416667e+00  8.888885e-79
5  10  7.500000e-01  1.583333e+00  6.454176e-79
5  11  7.500000e-01  1.750000e+00  3.829887e-79
5  12  7.500000e-01  1.916667e+00  1.560151e-79
5  13  7.500000e-01  2.083333e+00  4.230361e-80
5  14  7.500000e-01  2.250000e+00  6.084261e-81
5  15  7.500000e-01  2.416667e+00  2.473878e-82
6  1  9.166667e-01  8.333333e-02  0.000000e+00
6  2  9.166667e-01  2.500000e-01  6.839320e-80
6  3  9.166667e-01  4.166667e-01  2.430225e-79
6  4  9.166667e-01  5.833333e-01  5.182322e-79
6  5  9.166667e-01  7.500000e-01  8.110078e-79
6  6  9.166667e-01  9.166667e-01  1.033061e-78
6  7  9.166667e-01  1.083333e+00  1.187338e-78
6  8  9.166667e-01  1.250000e+00  1.242763e-78
6  9  9.166667e-01  1.416667e+00  1.153227e-78
6  10  9.166667e-01  1.583333e+00  8.523473e-79
6  11  9.166667e-01  1.750000e+00  5.192743e-79
6  12  9.166667e-01  1.916667e+00  2.190193e-79
6  13  9.166667e-01  2.083333e+00  6.082344e-80
6  14  9.166667e-01  2.250000e+00  8.626670e-81
6  15  9.166667e-01  2.416667e+00  3.515079e-82
7  1  1.083333e+00  8.333333e-02  0.000000e+00
7  2  1.083333e+00  2.500000e-01  7.849893e-80
7  3  1.083333e+00  4.166667e-01  2.785595e-79
7  4  1.083333e+00  5.833333e-01  5.945755e-79
7  5  1.083333e+00  7.500000e-01  9.312980e-79
7  6  1.083333e+00  9.166667e-01  1.187338e-78
7  7  1.083333e+00  1.083333e+00  1.382292e-78
7  8  1.083333e+00  1.250000e+00  1.449510e-78
7  9  1.083333e+00  1.416667e+00  1.358801e-78
7  10  1.083333e+00  1.583333e+00  1.019870e-78
7  11  1.083333e+00  1.750000e+00  6.347907e-79
7  12  1.083333e+00  1.916667e+00  2.752337e-79
7  13  1.083333e+00  2.083333e+00  7.793120e-80
7  14  1.083333e+00  2.250000e+00  1.089600e-80
7  15  1.083333e+00  2.416667e+00  4.425182e-82
8  1  1.250000e+00  8.333333e-02  0.000000e+00
8  2  1.250000e+00  2.500000e-01  8.151192e-80
8  3  1.250000e+00  4.166667e-01  2.887383e-79
8  4  1.250000e+00  5.833333e-01  6.170602e-79
8  5  1.250000e+00  7.500000e-01  9.687408e-79
8  6  1.250000e+00  9.166667e-01  1.242763e-78
8  7  1.250000e+00  1.083333e+00  1.449510e-78
8  8  1.250000e+00  1.250000e+00  1.542449e-78
8  9  1.250000e+00  1.416667e+00  1.460013e-78
8  10  1.250000e+00  1.583333e+00  1.117344e-78
8  11  1.250000e+00  1.750000e+00  7.147470e-79
8  12  1.250000e+00  1.916667e+00  3.200629e-79
8  13  1.250000e+00  2.083333e+00  9.252454e-80
8  14  1.250000e+00  2.250000e+00  1.280228e-80
8  15  1.250000e+00  2.416667e+00  5.204847e-82
9  1  1.416667e+00  8.333333e-02  0.000000e+00
9  2  1.416667e+00  2.500000e-01  7.461107e-80
9  3  1.416667e+00  4.166667e-01  2.632826e-79
9  4  1.416667e+00  5.833333e-01  5.636842e-79
9  5  1.416667e+00  7.500000e-01  8.888885e-79
9  6  1.416667e+00  9.166667e-01  1.153227e-78
9  7  1.416667e+00  1.083333e+00  1.358801e-78
9  8  1.416667e+00  1.250000e+00  1.460013e-78
9  9  1.416667e+00  1.416667e+00  1.424688e-78
9  10  1.416667e+00  1.583333e+00  1.125174e-78
9  11  1.416667e+00  1.750000e+00  7.523666e-79
9  12  1.416667e+00  1.916667e+00  3.540957e-79
9  13  1.416667e+00  2.083333e+00  1.056965e-79
9  14  1.416667e+00  2.250000e+00  1.438081e-80
9  15  1.416667e+00  2.416667e+00  5.832258e-82
10  1  1.583333e+00  8.333333e-02  0.000000e+00
10  2  1.583333e+00  2.500000e-01  5.401830e-80
10  3  1.583333e+00  4.166667e-01  1.893937e-79
10  4  1.583333e+00  5.833333e-01  4.067951e-79
10  5  1.583333e+00  7.500000e-01  6.454176e-79
10  6  1.583333e+00  9.166667e-01  8.523473e-79
10  7  1.583333e+00  1.083333e+00  1.019870e-78
10  8  1.583333e+00  1.250000e+00  1.117344e-78
10  9  1.583333e+00  1.416667e+00  1.125174e-78
10  10  1.583333e+00  1.583333e+00  9.351935e-79
10  11  1.583333e+00  1.750000e+00  6.569696e-79
10  12  1.583333e+00  1.916667e+00  3.258138e-79
10  13  1.583333e+00  2.083333e+00  1.001188e-79
10  14  1.583333e+00  2.250000e+00  1.340785e-80
10  15  1.583333e+00  2.416667e+00  5.436875e-82
11  1  1.750000e+00  8.333333e-02  0.000000e+00
11  2  1.750000e+00  2.500000e-01  3.185232e-80
11  3  1.750000e+00  4.166667e-01  1.103803e-79
11  4  1.750000e+00  5.833333e-01  2.383624e-79
11  5  1.750000e+00  7.500000e-01  3.829887e-79
11  6  1.750000e+00  9.166667e-01  5.192743e-79
11  7  1.750000e+00  1.083333e+00  6.347907e-79
11  8  1.750000e+00  1.250000e+00  7.147470e-79
11  9  1.750000e+00  1.416667e+00  7.523666e-79
11  10  1.750000e+00  1.583333e+00  6.569696e-79
11  11  1.750000e+00  1.750000e+00  4.939874e-79
11  12  1.750000e+00  1.916667e+00  2.583469e-79
11  13  1.750000e+00  2.083333e+00  8.241176e-80
11  14  1.750000e+00  2.250000e+00  1.087032e-80
11  15  1.750000e+00  2.416667e+00  4.413634e-82
12  1  1.916667e+00  8.333333e-02  0.000000e+00
12  2  1.916667e+00  2.500000e-01  1.290780e-80
12  3  1.916667e+00  4.166667e-01  4.394001e-80
12  4  1.916667e+00  5.833333e-01  9.552347e-80
12  5  1.916667e+00  7.500000e-01  1.560151e-79
12  6  1.916667e+00  9.166667e-01  2.190193e-79
12  7  1.916667e+00  1.083333e+00  2.752337e-79
12  8  1.916667e+00  1.250000e+00  3.200629e-79
12  9  1.916667e+00  1.416667e+00  3.540957e-79
12  10  1.916667e+00  1.583333e+00  3.258138e-79
12  11  1.916667e+00  1.750000e+00  2.583469e-79
12  12  1.916667e+00  1.916667e+00  1.447411e-79
12  13  1.916667e+00  2.083333e+00  4.824030e-80
12  14  1.916667e+00  2.250000e+00  6.296989e-81
12  15  1.916667e+00  2.416667e+00  2.580606e-82
13  1  2.083333e+00  8.333333e-02  0.000000e+00
13  2  2.083333e+00  2.500000e-01  3.535720e-81
13  3  2.083333e+00  4.166667e-01  1.180587e-80
13  4  2.083333e+00  5.833333e-01  2.566200e-80
13  5  2.083333e+00  7.500000e-01  4.230361e-80
13  6  2.083333e+00  9.166667e-01  6.082344e-80
13  7  2.083333e+00  1.083333e+00  7.793120e-80
13  8  2.083333e+00  1.250000e+00  9.252454e-80
13  9  2.083333e+00  1.416667e+00  1.056965e-79
13  10  2.083333e+00  1.583333e+00  1.001188e-79
13  11  2.083333e+00  1.750000e+00  8.241176e-80
13  12  2.083333e+00  1.916667e+00  4.824030e-80
13  13  2.083333e+00  2.083333e+00  1.730650e-80
13  14  2.083333e+00  2.250000e+00  2.215903e-81
13  15  2.083333e+00  2.416667e+00  9.055471e-83
14  1  2.250000e+00  8.333333e-02  0.000000e+00
14  2  2.250000e+00  2.500000e-01  5.052453e-82
14  3  2.250000e+00  4.166667e-01  1.702048e-81
14  4  2.250000e+00  5.833333e-01  3.710716e-81
14  5  2.250000e+00  7.500000e-01  6.084261e-81
14  6  2.250000e+00  9.166667e-01  8.626670e-81
14  7  2.250000e+00  1.083333e+00  1.089600e-80
14  8  2.250000e+00  1.250000e+00  1.280228e-80
14  9  2.250000e+00  1.416667e+00  1.438081e-80
14  10  2.250000e+00  1.583333e+00  1.340785e-80
14  11  2.250000e+00  1.750000e+00  1.087032e-80
14  12  2.250000e+00  1.916667e+00  6.296989e-81
14  13  2.250000e+00  2.083333e+00  2.215903e-81
14  14  2.250000e+00  2.250000e+00  3.036674e-82
14  15  2.250000e+00  2.416667e+00  1.226377e-83
15  1  2.416667e+00  8.333333e-02  0.000000e+00
15  2  2.416667e+00  2.500000e-01  2.045434e-83
15  3  2.416667e+00  4.166667e-01  6.833540e-83
15  4  2.416667e+00  5.833333e-01  1.508135e-82
15  5  2.416667e+00  7.500000e-01  2.473878e-82
15  6  2.416667e+00  9.166667e-01  3.515079e-82
15  7  2.416667e+00  1.083333e+00  4.425182e-82
15  8  2.416667e+00  1.250000e+00  5.204847e-82
15  9  2.416667e+00  1.416667e+00  5.832258e-82
15  10  2.416667e+00  1.583333e+00  5.436875e-82
15  11  2.416667e+00  1.750000e+00  4.413634e-82
15  12  2.416667e+00  1.916667e+00  2.580606e-82
15  13  2.416667e+00  2.083333e+00  9.055471e-83
15  14  2.416667e+00  2.250000e+00  1.226377e-83
15  15  2.416667e+00  2.416667e+00  9.102238e-85


==> anc/txt_outputs/xsec_ptmu_hydrocarbon_daisyToiron_covariance_svd.txt <==
# xsec_ptmu_hydrocarbon_daisyToiron_covariance_svd
# bin_i  bin_j  x_center  y_center  value
1  1  8.333333e-02  8.333333e-02  0.000000e+00
1  2  8.333333e-02  2.500000e-01  0.000000e+00
1  3  8.333333e-02  4.166667e-01  0.000000e+00
1  4  8.333333e-02  5.833333e-01  0.000000e+00
1  5  8.333333e-02  7.500000e-01  0.000000e+00
1  6  8.333333e-02  9.166667e-01  0.000000e+00
1  7  8.333333e-02  1.083333e+00  0.000000e+00
1  8  8.333333e-02  1.250000e+00  0.000000e+00
1  9  8.333333e-02  1.416667e+00  0.000000e+00
1  10  8.333333e-02  1.583333e+00  0.000000e+00
1  11  8.333333e-02  1.750000e+00  0.000000e+00
1  12  8.333333e-02  1.916667e+00  0.000000e+00
1  13  8.333333e-02  2.083333e+00  0.000000e+00
1  14  8.333333e-02  2.250000e+00  0.000000e+00
1  15  8.333333e-02  2.416667e+00  0.000000e+00
2  1  2.500000e-01  8.333333e-02  0.000000e+00
2  2  2.500000e-01  2.500000e-01  5.056745e-81
2  3  2.500000e-01  4.166667e-01  1.669166e-80
2  4  2.500000e-01  5.833333e-01  3.497238e-80
2  5  2.500000e-01  7.500000e-01  5.420752e-80
2  6  2.500000e-01  9.166667e-01  6.839320e-80
2  7  2.500000e-01  1.083333e+00  7.849893e-80
2  8  2.500000e-01  1.250000e+00  8.151192e-80
2  9  2.500000e-01  1.416667e+00  7.461107e-80
2  10  2.500000e-01  1.583333e+00  5.401830e-80
2  11  2.500000e-01  1.750000e+00  3.185232e-80
2  12  2.500000e-01  1.916667e+00  1.290780e-80
2  13  2.500000e-01  2.083333e+00  3.535720e-81
2  14  2.500000e-01  2.250000e+00  5.052453e-82
2  15  2.500000e-01  2.416667e+00  2.045434e-83
3  1  4.166667e-01  8.333333e-02  0.000000e+00
3  2  4.166667e-01  2.500000e-01  1.669166e-80
3  3  4.166667e-01  4.166667e-01  6.003434e-80
3  4  4.166667e-01  5.833333e-01  1.245391e-79
3  5  4.166667e-01  7.500000e-01  1.929251e-79
3  6  4.166667e-01  9.166667e-01  2.430225e-79
3  7  4.166667e-01  1.083333e+00  2.785595e-79
3  8  4.166667e-01  1.250000e+00  2.887383e-79
3  9  4.166667e-01  1.416667e+00  2.632826e-79
3  10  4.166667e-01  1.583333e+00  1.893937e-79
3  11  4.166667e-01  1.750000e+00  1.103803e-79
3  12  4.166667e-01  1.916667e+00  4.394001e-80
3  13  4.166667e-01  2.083333e+00  1.180587e-80
3  14  4.166667e-01  2.250000e+00  1.702048e-81
3  15  4.166667e-01  2.416667e+00  6.833540e-83
4  1  5.833333e-01  8.333333e-02  0.000000e+00
4  2  5.833333e-01  2.500000e-01  3.497238e-80
4  3  5.833333e-01  4.166667e-01  1.245391e-79
4  4  5.833333e-01  5.833333e-01  2.663997e-79
4  5  5.833333e-01  7.500000e-01  4.112596e-79
4  6  5.833333e-01  9.166667e-01  5.182322e-79
4  7  5.833333e-01  1.083333e+00  5.945755e-79
4  8  5.833333e-01  1.250000e+00  6.170602e-79
4  9  5.833333e-01  1.416667e+00  5.636842e-79
4  10  5.833333e-01  1.583333e+00  4.067951e-79
4  11  5.833333e-01  1.750000e+00  2.383624e-79
4  12  5.833333e-01  1.916667e+00  9.552347e-80
4  13  5.833333e-01  2.083333e+00  2.566200e-80
4  14  5.833333e-01  2.250000e+00  3.710716e-81
4  15  5.833333e-01  2.416667e+00  1.508135e-82
5  1  7.500000e-01  8.333333e-02  0.000000e+00
5  2  7.500000e-01  2.500000e-01  5.420752e-80
5  3  7.500000e-01  4.166667e-01  1.929251e-79
5  4  7.500000e-01  5.833333e-01  4.112596e-79
5  5  7.500000e-01  7.500000e-01  6.459779e-79
5  6  7.500000e-01  9.166667e-01  8.110078e-79
5  7  7.500000e-01  1.083333e+00  9.312980e-79
5  8  7.500000e-01  1.250000e+00  9.687408e-79
5  9  7.500000e-01  1.416667e+00  8.888885e-79
5  10  7.500000e-01  1.583333e+00  6.454176e-79
5  11  7.500000e-01  1.750000e+00  3.829887e-79
5  12  7.500000e-01  1.916667e+00  1.560151e-79
5  13  7.500000e-01  2.083333e+00  4.230361e-80
5  14  7.500000e-01  2.250000e+00  6.084261e-81
5  15  7.500000e-01  2.416667e+00  2.473878e-82
6  1  9.166667e-01  8.333333e-02  0.000000e+00
6  2  9.166667e-01  2.500000e-01  6.839320e-80
6  3  9.166667e-01  4.166667e-01  2.430225e-79
6  4  9.166667e-01  5.833333e-01  5.182322e-79
6  5  9.166667e-01  7.500000e-01  8.110078e-79
6  6  9.166667e-01  9.166667e-01  1.033061e-78
6  7  9.166667e-01  1.083333e+00  1.187338e-78
6  8  9.166667e-01  1.250000e+00  1.242763e-78
6  9  9.166667e-01  1.416667e+00  1.153227e-78
6  10  9.166667e-01  1.583333e+00  8.523473e-79
6  11  9.166667e-01  1.750000e+00  5.192743e-79
6  12  9.166667e-01  1.916667e+00  2.190193e-79
6  13  9.166667e-01  2.083333e+00  6.082344e-80
6  14  9.166667e-01  2.250000e+00  8.626670e-81
6  15  9.166667e-01  2.416667e+00  3.515079e-82
7  1  1.083333e+00  8.333333e-02  0.000000e+00
7  2  1.083333e+00  2.500000e-01  7.849893e-80
7  3  1.083333e+00  4.166667e-01  2.785595e-79
7  4  1.083333e+00  5.833333e-01  5.945755e-79
7  5  1.083333e+00  7.500000e-01  9.312980e-79
7  6  1.083333e+00  9.166667e-01  1.187338e-78
7  7  1.083333e+00  1.083333e+00  1.382292e-78
7  8  1.083333e+00  1.250000e+00  1.449510e-78
7  9  1.083333e+00  1.416667e+00  1.358801e-78
7  10  1.083333e+00  1.583333e+00  1.019870e-78
7  11  1.083333e+00  1.750000e+00  6.347907e-79
7  12  1.083333e+00  1.916667e+00  2.752337e-79
7  13  1.083333e+00  2.083333e+00  7.793120e-80
7  14  1.083333e+00  2.250000e+00  1.089600e-80
7  15  1.083333e+00  2.416667e+00  4.425182e-82
8  1  1.250000e+00  8.333333e-02  0.000000e+00
8  2  1.250000e+00  2.500000e-01  8.151192e-80
8  3  1.250000e+00  4.166667e-01  2.887383e-79
8  4  1.250000e+00  5.833333e-01  6.170602e-79
8  5  1.250000e+00  7.500000e-01  9.687408e-79
8  6  1.250000e+00  9.166667e-01  1.242763e-78
8  7  1.250000e+00  1.083333e+00  1.449510e-78
8  8  1.250000e+00  1.250000e+00  1.542449e-78
8  9  1.250000e+00  1.416667e+00  1.460013e-78
8  10  1.250000e+00  1.583333e+00  1.117344e-78
8  11  1.250000e+00  1.750000e+00  7.147470e-79
8  12  1.250000e+00  1.916667e+00  3.200629e-79
8  13  1.250000e+00  2.083333e+00  9.252454e-80
8  14  1.250000e+00  2.250000e+00  1.280228e-80
8  15  1.250000e+00  2.416667e+00  5.204847e-82
9  1  1.416667e+00  8.333333e-02  0.000000e+00
9  2  1.416667e+00  2.500000e-01  7.461107e-80
9  3  1.416667e+00  4.166667e-01  2.632826e-79
9  4  1.416667e+00  5.833333e-01  5.636842e-79
9  5  1.416667e+00  7.500000e-01  8.888885e-79
9  6  1.416667e+00  9.166667e-01  1.153227e-78
9  7  1.416667e+00  1.083333e+00  1.358801e-78
9  8  1.416667e+00  1.250000e+00  1.460013e-78
9  9  1.416667e+00  1.416667e+00  1.424688e-78
9  10  1.416667e+00  1.583333e+00  1.125174e-78
9  11  1.416667e+00  1.750000e+00  7.523666e-79
9  12  1.416667e+00  1.916667e+00  3.540957e-79
9  13  1.416667e+00  2.083333e+00  1.056965e-79
9  14  1.416667e+00  2.250000e+00  1.438081e-80
9  15  1.416667e+00  2.416667e+00  5.832258e-82
10  1  1.583333e+00  8.333333e-02  0.000000e+00
10  2  1.583333e+00  2.500000e-01  5.401830e-80
10  3  1.583333e+00  4.166667e-01  1.893937e-79
10  4  1.583333e+00  5.833333e-01  4.067951e-79
10  5  1.583333e+00  7.500000e-01  6.454176e-79
10  6  1.583333e+00  9.166667e-01  8.523473e-79
10  7  1.583333e+00  1.083333e+00  1.019870e-78
10  8  1.583333e+00  1.250000e+00  1.117344e-78
10  9  1.583333e+00  1.416667e+00  1.125174e-78
10  10  1.583333e+00  1.583333e+00  9.351935e-79
10  11  1.583333e+00  1.750000e+00  6.569696e-79
10  12  1.583333e+00  1.916667e+00  3.258138e-79
10  13  1.583333e+00  2.083333e+00  1.001188e-79
10  14  1.583333e+00  2.250000e+00  1.340785e-80
10  15  1.583333e+00  2.416667e+00  5.436875e-82
11  1  1.750000e+00  8.333333e-02  0.000000e+00
11  2  1.750000e+00  2.500000e-01  3.185232e-80
11  3  1.750000e+00  4.166667e-01  1.103803e-79
11  4  1.750000e+00  5.833333e-01  2.383624e-79
11  5  1.750000e+00  7.500000e-01  3.829887e-79
11  6  1.750000e+00  9.166667e-01  5.192743e-79
11  7  1.750000e+00  1.083333e+00  6.347907e-79
11  8  1.750000e+00  1.250000e+00  7.147470e-79
11  9  1.750000e+00  1.416667e+00  7.523666e-79
11  10  1.750000e+00  1.583333e+00  6.569696e-79
11  11  1.750000e+00  1.750000e+00  4.939874e-79
11  12  1.750000e+00  1.916667e+00  2.583469e-79
11  13  1.750000e+00  2.083333e+00  8.241176e-80
11  14  1.750000e+00  2.250000e+00  1.087032e-80
11  15  1.750000e+00  2.416667e+00  4.413634e-82
12  1  1.916667e+00  8.333333e-02  0.000000e+00
12  2  1.916667e+00  2.500000e-01  1.290780e-80
12  3  1.916667e+00  4.166667e-01  4.394001e-80
12  4  1.916667e+00  5.833333e-01  9.552347e-80
12  5  1.916667e+00  7.500000e-01  1.560151e-79
12  6  1.916667e+00  9.166667e-01  2.190193e-79
12  7  1.916667e+00  1.083333e+00  2.752337e-79
12  8  1.916667e+00  1.250000e+00  3.200629e-79
12  9  1.916667e+00  1.416667e+00  3.540957e-79
12  10  1.916667e+00  1.583333e+00  3.258138e-79
12  11  1.916667e+00  1.750000e+00  2.583469e-79
12  12  1.916667e+00  1.916667e+00  1.447411e-79
12  13  1.916667e+00  2.083333e+00  4.824030e-80
12  14  1.916667e+00  2.250000e+00  6.296989e-81
12  15  1.916667e+00  2.416667e+00  2.580606e-82
13  1  2.083333e+00  8.333333e-02  0.000000e+00
13  2  2.083333e+00  2.500000e-01  3.535720e-81
13  3  2.083333e+00  4.166667e-01  1.180587e-80
13  4  2.083333e+00  5.833333e-01  2.566200e-80
13  5  2.083333e+00  7.500000e-01  4.230361e-80
13  6  2.083333e+00  9.166667e-01  6.082344e-80
13  7  2.083333e+00  1.083333e+00  7.793120e-80
13  8  2.083333e+00  1.250000e+00  9.252454e-80
13  9  2.083333e+00  1.416667e+00  1.056965e-79
13  10  2.083333e+00  1.583333e+00  1.001188e-79
13  11  2.083333e+00  1.750000e+00  8.241176e-80
13  12  2.083333e+00  1.916667e+00  4.824030e-80
13  13  2.083333e+00  2.083333e+00  1.730650e-80
13  14  2.083333e+00  2.250000e+00  2.215903e-81
13  15  2.083333e+00  2.416667e+00  9.055471e-83
14  1  2.250000e+00  8.333333e-02  0.000000e+00
14  2  2.250000e+00  2.500000e-01  5.052453e-82
14  3  2.250000e+00  4.166667e-01  1.702048e-81
14  4  2.250000e+00  5.833333e-01  3.710716e-81
14  5  2.250000e+00  7.500000e-01  6.084261e-81
14  6  2.250000e+00  9.166667e-01  8.626670e-81
14  7  2.250000e+00  1.083333e+00  1.089600e-80
14  8  2.250000e+00  1.250000e+00  1.280228e-80
14  9  2.250000e+00  1.416667e+00  1.438081e-80
14  10  2.250000e+00  1.583333e+00  1.340785e-80
14  11  2.250000e+00  1.750000e+00  1.087032e-80
14  12  2.250000e+00  1.916667e+00  6.296989e-81
14  13  2.250000e+00  2.083333e+00  2.215903e-81
14  14  2.250000e+00  2.250000e+00  3.036674e-82
14  15  2.250000e+00  2.416667e+00  1.226377e-83
15  1  2.416667e+00  8.333333e-02  0.000000e+00
15  2  2.416667e+00  2.500000e-01  2.045434e-83
15  3  2.416667e+00  4.166667e-01  6.833540e-83
15  4  2.416667e+00  5.833333e-01  1.508135e-82
15  5  2.416667e+00  7.500000e-01  2.473878e-82
15  6  2.416667e+00  9.166667e-01  3.515079e-82
15  7  2.416667e+00  1.083333e+00  4.425182e-82
15  8  2.416667e+00  1.250000e+00  5.204847e-82
15  9  2.416667e+00  1.416667e+00  5.832258e-82
15  10  2.416667e+00  1.583333e+00  5.436875e-82
15  11  2.416667e+00  1.750000e+00  4.413634e-82
15  12  2.416667e+00  1.916667e+00  2.580606e-82
15  13  2.416667e+00  2.083333e+00  9.055471e-83
15  14  2.416667e+00  2.250000e+00  1.226377e-83
15  15  2.416667e+00  2.416667e+00  9.102238e-85


==> anc/txt_outputs/xsec_ptmu_hydrocarbon_daisyToiron_covariance_svd_S.txt <==
# xsec_ptmu_hydrocarbon_daisyToiron_covariance_svd_S
# bin  x_low  x_high  x_center  value
1  0.000000e+00  1.000000e+00  5.000000e-01  7.455346e-78
2  1.000000e+00  2.000000e+00  1.500000e+00  4.609369e-79
3  2.000000e+00  3.000000e+00  2.500000e+00  8.124668e-81
4  3.000000e+00  4.000000e+00  3.500000e+00  5.677554e-81
5  4.000000e+00  5.000000e+00  4.500000e+00  5.256783e-81
6  5.000000e+00  6.000000e+00  5.500000e+00  3.993871e-81
7  6.000000e+00  7.000000e+00  6.500000e+00  3.851887e-81
8  7.000000e+00  8.000000e+00  7.500000e+00  3.551841e-81
9  8.000000e+00  9.000000e+00  8.500000e+00  2.369746e-81
10  9.000000e+00  1.000000e+01  9.500000e+00  1.501875e-81
11  1.000000e+01  1.100000e+01  1.050000e+01  4.826694e-82
12  1.100000e+01  1.200000e+01  1.150000e+01  3.798444e-82
13  1.200000e+01  1.300000e+01  1.250000e+01  1.758741e-83
14  1.300000e+01  1.400000e+01  1.350000e+01  4.089738e-85
15  1.400000e+01  1.500000e+01  1.450000e+01  0.000000e+00


==> anc/txt_outputs/xsec_ptmu_hydrocarbon_daisyToiron_covariance_svd_U.txt <==
# xsec_ptmu_hydrocarbon_daisyToiron_covariance_svd_U
# bin_i  bin_j  x_center  y_center  value
1  1  5.000000e-01  5.000000e-01  0.000000e+00
1  2  5.000000e-01  1.500000e+00  0.000000e+00
1  3  5.000000e-01  2.500000e+00  0.000000e+00
1  4  5.000000e-01  3.500000e+00  0.000000e+00
1  5  5.000000e-01  4.500000e+00  0.000000e+00
1  6  5.000000e-01  5.500000e+00  0.000000e+00
1  7  5.000000e-01  6.500000e+00  0.000000e+00
1  8  5.000000e-01  7.500000e+00  0.000000e+00
1  9  5.000000e-01  8.500000e+00  0.000000e+00
1  10  5.000000e-01  9.500000e+00  0.000000e+00
1  11  5.000000e-01  1.050000e+01  0.000000e+00
1  12  5.000000e-01  1.150000e+01  0.000000e+00
1  13  5.000000e-01  1.250000e+01  0.000000e+00
1  14  5.000000e-01  1.350000e+01  0.000000e+00
1  15  5.000000e-01  1.450000e+01  1.000000e+00
2  1  1.500000e+00  5.000000e-01  -2.379253e-02
2  2  1.500000e+00  1.500000e+00  -2.775048e-02
2  3  1.500000e+00  2.500000e+00  -3.561363e-02
2  4  1.500000e+00  3.500000e+00  1.320562e-02
2  5  1.500000e+00  4.500000e+00  1.059252e-03
2  6  1.500000e+00  5.500000e+00  -6.675198e-02
2  7  1.500000e+00  6.500000e+00  -6.457722e-03
2  8  1.500000e+00  7.500000e+00  1.024171e-01
2  9  1.500000e+00  8.500000e+00  3.023287e-02
2  10  1.500000e+00  9.500000e+00  -1.883409e-01
2  11  1.500000e+00  1.050000e+01  -4.418742e-02
2  12  1.500000e+00  1.150000e+01  9.715387e-01
2  13  1.500000e+00  1.250000e+01  -2.619915e-03
2  14  1.500000e+00  1.350000e+01  -1.341119e-04
2  15  1.500000e+00  1.450000e+01  0.000000e+00
3  1  2.500000e+00  5.000000e-01  -8.415605e-02
3  2  2.500000e+00  1.500000e+00  -1.069629e-01
3  3  2.500000e+00  2.500000e+00  -9.167173e-02
3  4  2.500000e+00  3.500000e+00  7.038125e-02
3  5  2.500000e+00  4.500000e+00  -9.746631e-03
3  6  2.500000e+00  5.500000e+00  -2.489402e-01
3  7  2.500000e+00  6.500000e+00  -4.790665e-03
3  8  2.500000e+00  7.500000e+00  3.877396e-01
3  9  2.500000e+00  8.500000e+00  1.077397e-01
3  10  2.500000e+00  9.500000e+00  -8.289818e-01
3  11  2.500000e+00  1.050000e+01  6.859757e-02
3  12  2.500000e+00  1.150000e+01  -2.283780e-01
3  13  2.500000e+00  1.250000e+01  -2.685108e-03
3  14  2.500000e+00  1.350000e+01  4.906911e-04
3  15  2.500000e+00  1.450000e+01  0.000000e+00
4  1  3.500000e+00  5.000000e-01  -1.799217e-01
4  2  3.500000e+00  1.500000e+00  -2.192351e-01
4  3  3.500000e+00  2.500000e+00  -1.639819e-01
4  4  3.500000e+00  3.500000e+00  1.270575e-01
4  5  3.500000e+00  4.500000e+00  -3.258069e-02
4  6  3.500000e+00  5.500000e+00  -4.630340e-01
4  7  3.500000e+00  6.500000e+00  9.575064e-03
4  8  3.500000e+00  7.500000e+00  5.854327e-01
4  9  3.500000e+00  8.500000e+00  2.056437e-01
4  10  3.500000e+00  9.500000e+00  5.231701e-01
4  11  3.500000e+00  1.050000e+01  4.490360e-02
4  12  3.500000e+00  1.150000e+01  -1.476176e-02
4  13  3.500000e+00  1.250000e+01  3.841413e-03
4  14  3.500000e+00  1.350000e+01  -2.347855e-04
4  15  3.500000e+00  1.450000e+01  0.000000e+00
5  1  4.500000e+00  5.000000e-01  -2.829103e-01
5  2  4.500000e+00  1.500000e+00  -3.136590e-01
5  3  4.500000e+00  2.500000e+00  -4.222142e-01
5  4  4.500000e+00  3.500000e+00  1.392780e-01
5  5  4.500000e+00  4.500000e+00  -1.899273e-01
5  6  4.500000e+00  5.500000e+00  -3.502966e-01
5  7  4.500000e+00  6.500000e+00  3.390264e-01
5  8  4.500000e+00  7.500000e+00  -5.879705e-01
5  9  4.500000e+00  8.500000e+00  -4.686747e-02
5  10  4.500000e+00  9.500000e+00  -4.725354e-02
5  11  4.500000e+00  1.050000e+01  7.439938e-03
5  12  4.500000e+00  1.150000e+01  -2.414886e-04
5  13  4.500000e+00  1.250000e+01  1.862614e-03
5  14  4.500000e+00  1.350000e+01  1.375873e-05
5  15  4.500000e+00  1.450000e+01  0.000000e+00
6  1  5.500000e+00  5.000000e-01  -3.641505e-01
6  2  5.500000e+00  1.500000e+00  -2.972294e-01
6  3  5.500000e+00  2.500000e+00  -3.417220e-01
6  4  5.500000e+00  3.500000e+00  1.613975e-01
6  5  5.500000e+00  4.500000e+00  -2.999245e-01
6  6  5.500000e+00  5.500000e+00  6.035569e-01
6  7  5.500000e+00  6.500000e+00  -4.064848e-01
6  8  5.500000e+00  7.500000e+00  1.230621e-01
6  9  5.500000e+00  8.500000e+00  -3.950636e-02
6  10  5.500000e+00  9.500000e+00  4.742755e-03
6  11  5.500000e+00  1.050000e+01  -2.448193e-03
6  12  5.500000e+00  1.150000e+01  -3.960457e-03
6  13  5.500000e+00  1.250000e+01  3.349050e-03
6  14  5.500000e+00  1.350000e+01  -2.347125e-04
6  15  5.500000e+00  1.450000e+01  0.000000e+00
7  1  6.500000e+00  5.000000e-01  -4.259777e-01
7  2  6.500000e+00  1.500000e+00  -2.352254e-01
7  3  6.500000e+00  2.500000e+00  9.996542e-02
7  4  6.500000e+00  3.500000e+00  -2.013939e-02
7  5  6.500000e+00  4.500000e+00  8.390130e-01
7  6  6.500000e+00  5.500000e+00  2.145529e-02
7  7  6.500000e+00  6.500000e+00  -1.698963e-01
7  8  6.500000e+00  7.500000e+00  -1.307560e-01
7  9  6.500000e+00  8.500000e+00  4.634065e-02
7  10  6.500000e+00  9.500000e+00  -7.744724e-03
7  11  6.500000e+00  1.050000e+01  1.519149e-02
7  12  6.500000e+00  1.150000e+01  -2.257055e-03
7  13  6.500000e+00  1.250000e+01  -2.206047e-03
7  14  6.500000e+00  1.350000e+01  1.211191e-05
7  15  6.500000e+00  1.450000e+01  0.000000e+00
8  1  7.500000e+00  5.000000e-01  -4.535596e-01
8  2  7.500000e+00  1.500000e+00  -9.349130e-02
8  3  7.500000e+00  2.500000e+00  4.073420e-01
8  4  7.500000e+00  3.500000e+00  -6.715311e-01
8  5  7.500000e+00  4.500000e+00  -3.508593e-01
8  6  7.500000e+00  5.500000e+00  -1.617502e-01
8  7  7.500000e+00  6.500000e+00  -1.301752e-01
8  8  7.500000e+00  7.500000e+00  -4.767080e-02
8  9  7.500000e+00  8.500000e+00  -1.097374e-03
8  10  7.500000e+00  9.500000e+00  -1.324110e-02
8  11  7.500000e+00  1.050000e+01  3.500632e-04
8  12  7.500000e+00  1.150000e+01  1.194263e-03
8  13  7.500000e+00  1.250000e+01  6.194055e-05
8  14  7.500000e+00  1.350000e+01  -1.114490e-04
8  15  7.500000e+00  1.450000e+01  0.000000e+00
9  1  8.500000e+00  5.000000e-01  -4.342659e-01
9  2  8.500000e+00  1.500000e+00  1.833704e-01
9  3  8.500000e+00  2.500000e+00  2.013541e-01
9  4  8.500000e+00  3.500000e+00  1.541284e-01
9  5  8.500000e+00  4.500000e+00  -1.040480e-02
9  6  8.500000e+00  5.500000e+00  3.415911e-01
9  7  8.500000e+00  6.500000e+00  7.357388e-01
9  8  8.500000e+00  7.500000e+00  2.300359e-01
9  9  8.500000e+00  8.500000e+00  -4.344260e-02
9  10  8.500000e+00  9.500000e+00  3.204953e-03
9  11  8.500000e+00  1.050000e+01  -2.332938e-02
9  12  8.500000e+00  1.150000e+01  4.918383e-03
9  13  8.500000e+00  1.250000e+01  -1.603428e-03
9  14  8.500000e+00  1.350000e+01  2.174511e-04
9  15  8.500000e+00  1.450000e+01  0.000000e+00
10  1  9.500000e+00  5.000000e-01  -3.362221e-01
10  2  9.500000e+00  1.500000e+00  4.402165e-01
10  3  9.500000e+00  2.500000e+00  2.171507e-01
10  4  9.500000e+00  3.500000e+00  4.973504e-01
10  5  9.500000e+00  4.500000e+00  -1.090069e-01
10  6  9.500000e+00  5.500000e+00  -2.952083e-01
10  7  9.500000e+00  6.500000e+00  -3.427156e-01
10  8  9.500000e+00  7.500000e+00  -6.535267e-02
10  9  9.500000e+00  8.500000e+00  -4.149528e-01
10  10  9.500000e+00  9.500000e+00  -2.968408e-03
10  11  9.500000e+00  1.050000e+01  -7.545097e-02
10  12  9.500000e+00  1.150000e+01  -1.114848e-03
10  13  9.500000e+00  1.250000e+01  -2.845145e-03
10  14  9.500000e+00  1.350000e+01  2.094704e-04
10  15  9.500000e+00  1.450000e+01  0.000000e+00
11  1  1.050000e+01  5.000000e-01  -2.184608e-01
11  2  1.050000e+01  1.500000e+00  5.438121e-01
11  3  1.050000e+01  2.500000e+00  -2.166585e-01
11  4  1.050000e+01  3.500000e+00  -1.842693e-02
11  5  1.050000e+01  4.500000e+00  -2.175010e-02
11  6  1.050000e+01  5.500000e+00  1.145810e-02
11  7  1.050000e+01  6.500000e+00  -1.150129e-01
11  8  1.050000e+01  7.500000e+00  -1.599783e-01
11  9  1.050000e+01  8.500000e+00  7.506389e-01
11  10  1.050000e+01  9.500000e+00  -9.309355e-03
11  11  1.050000e+01  1.050000e+01  -7.869082e-02
11  12  1.050000e+01  1.150000e+01  -9.349360e-03
11  13  1.050000e+01  1.250000e+01  -3.512188e-03
11  14  1.050000e+01  1.350000e+01  3.654075e-04
11  15  1.050000e+01  1.450000e+01  0.000000e+00
12  1  1.150000e+01  5.000000e-01  -9.967550e-02
12  2  1.150000e+01  1.500000e+00  3.824900e-01
12  3  1.150000e+01  2.500000e+00  -4.821816e-01
12  4  1.150000e+01  3.500000e+00  -3.595541e-01
12  5  1.150000e+01  4.500000e+00  1.378147e-01
12  6  1.150000e+01  5.500000e+00  -1.070171e-02
12  7  1.150000e+01  6.500000e+00  2.095419e-02
12  8  1.150000e+01  7.500000e+00  1.126573e-01
12  9  1.150000e+01  8.500000e+00  -3.630133e-01
12  10  1.150000e+01  9.500000e+00  2.984836e-02
12  11  1.150000e+01  1.050000e+01  5.618541e-01
12  12  1.150000e+01  1.150000e+01  2.578359e-02
12  13  1.150000e+01  1.250000e+01  2.706412e-02
12  14  1.150000e+01  1.350000e+01  -1.676317e-03
12  15  1.150000e+01  1.450000e+01  0.000000e+00
13  1  1.250000e+01  5.000000e-01  -2.922245e-02
13  2  1.250000e+01  1.500000e+00  1.385066e-01
13  3  1.250000e+01  2.500000e+00  -3.510669e-01
13  4  1.250000e+01  3.500000e+00  -2.828412e-01
13  5  1.250000e+01  4.500000e+00  1.191325e-01
13  6  1.250000e+01  5.500000e+00  -3.838509e-02
13  7  1.250000e+01  6.500000e+00  3.766091e-02
13  8  1.250000e+01  7.500000e+00  1.431033e-01
13  9  1.250000e+01  8.500000e+00  -2.623793e-01
13  10  1.250000e+01  9.500000e+00  -1.001346e-02
13  11  1.250000e+01  1.050000e+01  -8.124326e-01
13  12  1.250000e+01  1.150000e+01  -5.388393e-02
13  13  1.250000e+01  1.250000e+01  8.519601e-02
13  14  1.250000e+01  1.350000e+01  4.336539e-04
13  15  1.250000e+01  1.450000e+01  0.000000e+00
14  1  1.350000e+01  5.000000e-01  -4.017940e-03
14  2  1.350000e+01  1.500000e+00  1.720294e-02
14  3  1.350000e+01  2.500000e+00  -4.569811e-02
14  4  1.350000e+01  3.500000e+00  -3.446162e-02
14  5  1.350000e+01  4.500000e+00  1.098654e-02
14  6  1.350000e+01  5.500000e+00  -2.945821e-03
14  7  1.350000e+01  6.500000e+00  3.695772e-03
14  8  1.350000e+01  7.500000e+00  1.621536e-02
14  9  1.350000e+01  8.500000e+00  -3.356425e-02
14  10  1.350000e+01  9.500000e+00  4.663536e-03
14  11  1.350000e+01  1.050000e+01  -5.363697e-02
14  12  1.350000e+01  1.150000e+01  -5.892657e-03
14  13  1.350000e+01  1.250000e+01  -9.954996e-01
14  14  1.350000e+01  1.350000e+01  -3.044040e-02
14  15  1.350000e+01  1.450000e+01  0.000000e+00
15  1  1.450000e+01  5.000000e-01  -1.632184e-04
15  2  1.450000e+01  1.500000e+00  6.985732e-04
15  3  1.450000e+01  2.500000e+00  -2.086694e-03
15  4  1.450000e+01  3.500000e+00  -1.702416e-03
15  5  1.450000e+01  4.500000e+00  4.272636e-04
15  6  1.450000e+01  5.500000e+00  2.509934e-05
15  7  1.450000e+01  6.500000e+00  -2.367696e-05
15  8  1.450000e+01  7.500000e+00  6.369865e-04
15  9  1.450000e+01  8.500000e+00  -1.705010e-03
15  10  1.450000e+01  9.500000e+00  7.047215e-04
15  11  1.450000e+01  1.050000e+01  -3.189524e-04
15  12  1.450000e+01  1.150000e+01  1.279798e-04
15  13  1.450000e+01  1.250000e+01  -3.030419e-02
15  14  1.450000e+01  1.350000e+01  9.995348e-01
15  15  1.450000e+01  1.450000e+01  0.000000e+00


==> anc/txt_outputs/xsec_ptmu_hydrocarbon_daisyToiron_covariance_svd_Vt.txt <==
# xsec_ptmu_hydrocarbon_daisyToiron_covariance_svd_Vt
# bin_i  bin_j  x_center  y_center  value
1  1  5.000000e-01  5.000000e-01  -0.000000e+00
1  2  5.000000e-01  1.500000e+00  -2.379253e-02
1  3  5.000000e-01  2.500000e+00  -8.415605e-02
1  4  5.000000e-01  3.500000e+00  -1.799217e-01
1  5  5.000000e-01  4.500000e+00  -2.829103e-01
1  6  5.000000e-01  5.500000e+00  -3.641505e-01
1  7  5.000000e-01  6.500000e+00  -4.259777e-01
1  8  5.000000e-01  7.500000e+00  -4.535596e-01
1  9  5.000000e-01  8.500000e+00  -4.342659e-01
1  10  5.000000e-01  9.500000e+00  -3.362221e-01
1  11  5.000000e-01  1.050000e+01  -2.184608e-01
1  12  5.000000e-01  1.150000e+01  -9.967550e-02
1  13  5.000000e-01  1.250000e+01  -2.922245e-02
1  14  5.000000e-01  1.350000e+01  -4.017940e-03
1  15  5.000000e-01  1.450000e+01  -1.632184e-04
2  1  1.500000e+00  5.000000e-01  -0.000000e+00
2  2  1.500000e+00  1.500000e+00  -2.775048e-02
2  3  1.500000e+00  2.500000e+00  -1.069629e-01
2  4  1.500000e+00  3.500000e+00  -2.192351e-01
2  5  1.500000e+00  4.500000e+00  -3.136590e-01
2  6  1.500000e+00  5.500000e+00  -2.972294e-01
2  7  1.500000e+00  6.500000e+00  -2.352254e-01
2  8  1.500000e+00  7.500000e+00  -9.349130e-02
2  9  1.500000e+00  8.500000e+00  1.833704e-01
2  10  1.500000e+00  9.500000e+00  4.402165e-01
2  11  1.500000e+00  1.050000e+01  5.438121e-01
2  12  1.500000e+00  1.150000e+01  3.824900e-01
2  13  1.500000e+00  1.250000e+01  1.385066e-01
2  14  1.500000e+00  1.350000e+01  1.720294e-02
2  15  1.500000e+00  1.450000e+01  6.985732e-04
3  1  2.500000e+00  5.000000e-01  -0.000000e+00
3  2  2.500000e+00  1.500000e+00  -3.561363e-02
3  3  2.500000e+00  2.500000e+00  -9.167173e-02
3  4  2.500000e+00  3.500000e+00  -1.639819e-01
3  5  2.500000e+00  4.500000e+00  -4.222142e-01
3  6  2.500000e+00  5.500000e+00  -3.417220e-01
3  7  2.500000e+00  6.500000e+00  9.996542e-02
3  8  2.500000e+00  7.500000e+00  4.073420e-01
3  9  2.500000e+00  8.500000e+00  2.013541e-01
3  10  2.500000e+00  9.500000e+00  2.171507e-01
3  11  2.500000e+00  1.050000e+01  -2.166585e-01
3  12  2.500000e+00  1.150000e+01  -4.821816e-01
3  13  2.500000e+00  1.250000e+01  -3.510669e-01
3  14  2.500000e+00  1.350000e+01  -4.569811e-02
3  15  2.500000e+00  1.450000e+01  -2.086694e-03
4  1  3.500000e+00  5.000000e-01  -0.000000e+00
4  2  3.500000e+00  1.500000e+00  1.320562e-02
4  3  3.500000e+00  2.500000e+00  7.038125e-02
4  4  3.500000e+00  3.500000e+00  1.270575e-01
4  5  3.500000e+00  4.500000e+00  1.392780e-01
4  6  3.500000e+00  5.500000e+00  1.613975e-01
4  7  3.500000e+00  6.500000e+00  -2.013939e-02
4  8  3.500000e+00  7.500000e+00  -6.715311e-01
4  9  3.500000e+00  8.500000e+00  1.541284e-01
4  10  3.500000e+00  9.500000e+00  4.973504e-01
4  11  3.500000e+00  1.050000e+01  -1.842693e-02
4  12  3.500000e+00  1.150000e+01  -3.595541e-01
4  13  3.500000e+00  1.250000e+01  -2.828412e-01
4  14  3.500000e+00  1.350000e+01  -3.446162e-02
4  15  3.500000e+00  1.450000e+01  -1.702416e-03
5  1  4.500000e+00  5.000000e-01  -0.000000e+00
5  2  4.500000e+00  1.500000e+00  1.059252e-03
5  3  4.500000e+00  2.500000e+00  -9.746631e-03
5  4  4.500000e+00  3.500000e+00  -3.258069e-02
5  5  4.500000e+00  4.500000e+00  -1.899273e-01
5  6  4.500000e+00  5.500000e+00  -2.999245e-01
5  7  4.500000e+00  6.500000e+00  8.390130e-01
5  8  4.500000e+00  7.500000e+00  -3.508593e-01
5  9  4.500000e+00  8.500000e+00  -1.040480e-02
5  10  4.500000e+00  9.500000e+00  -1.090069e-01
5  11  4.500000e+00  1.050000e+01  -2.175010e-02
5  12  4.500000e+00  1.150000e+01  1.378147e-01
5  13  4.500000e+00  1.250000e+01  1.191325e-01
5  14  4.500000e+00  1.350000e+01  1.098654e-02
5  15  4.500000e+00  1.450000e+01  4.272636e-04
6  1  5.500000e+00  5.000000e-01  0.000000e+00
6  2  5.500000e+00  1.500000e+00  -6.675198e-02
6  3  5.500000e+00  2.500000e+00  -2.489402e-01
6  4  5.500000e+00  3.500000e+00  -4.630340e-01
6  5  5.500000e+00  4.500000e+00  -3.502966e-01
6  6  5.500000e+00  5.500000e+00  6.035569e-01
6  7  5.500000e+00  6.500000e+00  2.145529e-02
6  8  5.500000e+00  7.500000e+00  -1.617502e-01
6  9  5.500000e+00  8.500000e+00  3.415911e-01
6  10  5.500000e+00  9.500000e+00  -2.952083e-01
6  11  5.500000e+00  1.050000e+01  1.145810e-02
6  12  5.500000e+00  1.150000e+01  -1.070171e-02
6  13  5.500000e+00  1.250000e+01  -3.838509e-02
6  14  5.500000e+00  1.350000e+01  -2.945821e-03
6  15  5.500000e+00  1.450000e+01  2.509934e-05
7  1  6.500000e+00  5.000000e-01  0.000000e+00
7  2  6.500000e+00  1.500000e+00  -6.457722e-03
7  3  6.500000e+00  2.500000e+00  -4.790665e-03
7  4  6.500000e+00  3.500000e+00  9.575064e-03
7  5  6.500000e+00  4.500000e+00  3.390264e-01
7  6  6.500000e+00  5.500000e+00  -4.064848e-01
7  7  6.500000e+00  6.500000e+00  -1.698963e-01
7  8  6.500000e+00  7.500000e+00  -1.301752e-01
7  9  6.500000e+00  8.500000e+00  7.357388e-01
7  10  6.500000e+00  9.500000e+00  -3.427156e-01
7  11  6.500000e+00  1.050000e+01  -1.150129e-01
7  12  6.500000e+00  1.150000e+01  2.095419e-02
7  13  6.500000e+00  1.250000e+01  3.766091e-02
7  14  6.500000e+00  1.350000e+01  3.695772e-03
7  15  6.500000e+00  1.450000e+01  -2.367696e-05
8  1  7.500000e+00  5.000000e-01  -0.000000e+00
8  2  7.500000e+00  1.500000e+00  1.024171e-01
8  3  7.500000e+00  2.500000e+00  3.877396e-01
8  4  7.500000e+00  3.500000e+00  5.854327e-01
8  5  7.500000e+00  4.500000e+00  -5.879705e-01
8  6  7.500000e+00  5.500000e+00  1.230621e-01
8  7  7.500000e+00  6.500000e+00  -1.307560e-01
8  8  7.500000e+00  7.500000e+00  -4.767080e-02
8  9  7.500000e+00  8.500000e+00  2.300359e-01
8  10  7.500000e+00  9.500000e+00  -6.535267e-02
8  11  7.500000e+00  1.050000e+01  -1.599783e-01
8  12  7.500000e+00  1.150000e+01  1.126573e-01
8  13  7.500000e+00  1.250000e+01  1.431033e-01
8  14  7.500000e+00  1.350000e+01  1.621536e-02
8  15  7.500000e+00  1.450000e+01  6.369865e-04
9  1  8.500000e+00  5.000000e-01  0.000000e+00
9  2  8.500000e+00  1.500000e+00  3.023287e-02
9  3  8.500000e+00  2.500000e+00  1.077397e-01
9  4  8.500000e+00  3.500000e+00  2.056437e-01
9  5  8.500000e+00  4.500000e+00  -4.686747e-02
9  6  8.500000e+00  5.500000e+00  -3.950636e-02
9  7  8.500000e+00  6.500000e+00  4.634065e-02
9  8  8.500000e+00  7.500000e+00  -1.097374e-03
9  9  8.500000e+00  8.500000e+00  -4.344260e-02
9  10  8.500000e+00  9.500000e+00  -4.149528e-01
9  11  8.500000e+00  1.050000e+01  7.506389e-01
9  12  8.500000e+00  1.150000e+01  -3.630133e-01
9  13  8.500000e+00  1.250000e+01  -2.623793e-01
9  14  8.500000e+00  1.350000e+01  -3.356425e-02
9  15  8.500000e+00  1.450000e+01  -1.705010e-03
10  1  9.500000e+00  5.000000e-01  0.000000e+00
10  2  9.500000e+00  1.500000e+00  -1.883409e-01
10  3  9.500000e+00  2.500000e+00  -8.289818e-01
10  4  9.500000e+00  3.500000e+00  5.231701e-01
10  5  9.500000e+00  4.500000e+00  -4.725354e-02
10  6  9.500000e+00  5.500000e+00  4.742755e-03
10  7  9.500000e+00  6.500000e+00  -7.744724e-03
10  8  9.500000e+00  7.500000e+00  -1.324110e-02
10  9  9.500000e+00  8.500000e+00  3.204953e-03
10  10  9.500000e+00  9.500000e+00  -2.968408e-03
10  11  9.500000e+00  1.050000e+01  -9.309355e-03
10  12  9.500000e+00  1.150000e+01  2.984836e-02
10  13  9.500000e+00  1.250000e+01  -1.001346e-02
10  14  9.500000e+00  1.350000e+01  4.663536e-03
10  15  9.500000e+00  1.450000e+01  7.047215e-04
11  1  1.050000e+01  5.000000e-01  0.000000e+00
11  2  1.050000e+01  1.500000e+00  -4.418742e-02
11  3  1.050000e+01  2.500000e+00  6.859757e-02
11  4  1.050000e+01  3.500000e+00  4.490360e-02
11  5  1.050000e+01  4.500000e+00  7.439938e-03
11  6  1.050000e+01  5.500000e+00  -2.448193e-03
11  7  1.050000e+01  6.500000e+00  1.519149e-02
11  8  1.050000e+01  7.500000e+00  3.500632e-04
11  9  1.050000e+01  8.500000e+00  -2.332938e-02
11  10  1.050000e+01  9.500000e+00  -7.545097e-02
11  11  1.050000e+01  1.050000e+01  -7.869082e-02
11  12  1.050000e+01  1.150000e+01  5.618541e-01
11  13  1.050000e+01  1.250000e+01  -8.124326e-01
11  14  1.050000e+01  1.350000e+01  -5.363697e-02
11  15  1.050000e+01  1.450000e+01  -3.189524e-04
12  1  1.150000e+01  5.000000e-01  -0.000000e+00
12  2  1.150000e+01  1.500000e+00  9.715387e-01
12  3  1.150000e+01  2.500000e+00  -2.283780e-01
12  4  1.150000e+01  3.500000e+00  -1.476176e-02
12  5  1.150000e+01  4.500000e+00  -2.414886e-04
12  6  1.150000e+01  5.500000e+00  -3.960457e-03
12  7  1.150000e+01  6.500000e+00  -2.257055e-03
12  8  1.150000e+01  7.500000e+00  1.194263e-03
12  9  1.150000e+01  8.500000e+00  4.918383e-03
12  10  1.150000e+01  9.500000e+00  -1.114848e-03
12  11  1.150000e+01  1.050000e+01  -9.349360e-03
12  12  1.150000e+01  1.150000e+01  2.578359e-02
12  13  1.150000e+01  1.250000e+01  -5.388393e-02
12  14  1.150000e+01  1.350000e+01  -5.892657e-03
12  15  1.150000e+01  1.450000e+01  1.279798e-04
13  1  1.250000e+01  5.000000e-01  0.000000e+00
13  2  1.250000e+01  1.500000e+00  -2.619915e-03
13  3  1.250000e+01  2.500000e+00  -2.685108e-03
13  4  1.250000e+01  3.500000e+00  3.841413e-03
13  5  1.250000e+01  4.500000e+00  1.862614e-03
13  6  1.250000e+01  5.500000e+00  3.349050e-03
13  7  1.250000e+01  6.500000e+00  -2.206047e-03
13  8  1.250000e+01  7.500000e+00  6.194055e-05
13  9  1.250000e+01  8.500000e+00  -1.603428e-03
13  10  1.250000e+01  9.500000e+00  -2.845145e-03
13  11  1.250000e+01  1.050000e+01  -3.512188e-03
13  12  1.250000e+01  1.150000e+01  2.706412e-02
13  13  1.250000e+01  1.250000e+01  8.519601e-02
13  14  1.250000e+01  1.350000e+01  -9.954996e-01
13  15  1.250000e+01  1.450000e+01  -3.030419e-02
14  1  1.350000e+01  5.000000e-01  0.000000e+00
14  2  1.350000e+01  1.500000e+00  -1.341119e-04
14  3  1.350000e+01  2.500000e+00  4.906911e-04
14  4  1.350000e+01  3.500000e+00  -2.347855e-04
14  5  1.350000e+01  4.500000e+00  1.375873e-05
14  6  1.350000e+01  5.500000e+00  -2.347125e-04
14  7  1.350000e+01  6.500000e+00  1.211191e-05
14  8  1.350000e+01  7.500000e+00  -1.114490e-04
14  9  1.350000e+01  8.500000e+00  2.174511e-04
14  10  1.350000e+01  9.500000e+00  2.094704e-04
14  11  1.350000e+01  1.050000e+01  3.654075e-04
14  12  1.350000e+01  1.150000e+01  -1.676317e-03
14  13  1.350000e+01  1.250000e+01  4.336539e-04
14  14  1.350000e+01  1.350000e+01  -3.044040e-02
14  15  1.350000e+01  1.450000e+01  9.995348e-01
15  1  1.450000e+01  5.000000e-01  1.000000e+00
15  2  1.450000e+01  1.500000e+00  0.000000e+00
15  3  1.450000e+01  2.500000e+00  0.000000e+00
15  4  1.450000e+01  3.500000e+00  0.000000e+00
15  5  1.450000e+01  4.500000e+00  0.000000e+00
15  6  1.450000e+01  5.500000e+00  0.000000e+00
15  7  1.450000e+01  6.500000e+00  0.000000e+00
15  8  1.450000e+01  7.500000e+00  0.000000e+00
15  9  1.450000e+01  8.500000e+00  0.000000e+00
15  10  1.450000e+01  9.500000e+00  0.000000e+00
15  11  1.450000e+01  1.050000e+01  0.000000e+00
15  12  1.450000e+01  1.150000e+01  0.000000e+00
15  13  1.450000e+01  1.250000e+01  0.000000e+00
15  14  1.450000e+01  1.350000e+01  0.000000e+00
15  15  1.450000e+01  1.450000e+01  0.000000e+00


==> anc/txt_outputs/xsec_ptmu_hydrocarbon_daisyTolead.txt <==
# xsec_ptmu_hydrocarbon_daisyTolead
# stat_error: statistical uncertainty; total_error: statistical + systematic uncertainty
# bin  x_low  x_high  x_center  value  stat_error  total_error
1  0.000000e+00  7.500000e-02  3.750000e-02  1.164388e-39  1.297027e-41  6.989259e-41
2  7.500000e-02  1.500000e-01  1.125000e-01  4.140664e-39  2.350386e-41  2.452769e-40
3  1.500000e-01  2.500000e-01  2.000000e-01  8.852659e-39  3.023924e-41  5.162926e-40
4  2.500000e-01  3.250000e-01  2.875000e-01  1.397195e-38  4.253892e-41  8.078100e-40
5  3.250000e-01  4.000000e-01  3.625000e-01  1.812359e-38  4.784603e-41  1.025715e-39
6  4.000000e-01  4.750000e-01  4.375000e-01  2.127217e-38  5.177442e-41  1.182113e-39
7  4.750000e-01  5.500000e-01  5.125000e-01  2.285805e-38  5.442376e-41  1.250972e-39
8  5.500000e-01  7.000000e-01  6.250000e-01  2.222470e-38  4.354492e-41  1.205681e-39
9  7.000000e-01  8.500000e-01  7.750000e-01  1.746457e-38  3.989910e-41  9.812926e-40
10  8.500000e-01  1.000000e+00  9.250000e-01  1.156321e-38  3.270609e-41  7.146497e-40
11  1.000000e+00  1.250000e+00  1.125000e+00  5.392379e-39  1.904121e-41  3.844058e-40
12  1.250000e+00  1.500000e+00  1.375000e+00  1.616240e-39  1.031081e-41  1.316376e-40
13  1.500000e+00  2.500000e+00  2.000000e+00  2.074984e-40  2.108395e-42  1.708239e-41


==> anc/txt_outputs/xsec_ptmu_hydrocarbon_daisyTolead_correlation.txt <==
# xsec_ptmu_hydrocarbon_daisyTolead_correlation
# bin_i  bin_j  x_center  y_center  value
1  1  5.000000e-01  5.000000e-01  0.000000e+00
1  2  5.000000e-01  1.500000e+00  0.000000e+00
1  3  5.000000e-01  2.500000e+00  0.000000e+00
1  4  5.000000e-01  3.500000e+00  0.000000e+00
1  5  5.000000e-01  4.500000e+00  0.000000e+00
1  6  5.000000e-01  5.500000e+00  0.000000e+00
1  7  5.000000e-01  6.500000e+00  0.000000e+00
1  8  5.000000e-01  7.500000e+00  0.000000e+00
1  9  5.000000e-01  8.500000e+00  0.000000e+00
1  10  5.000000e-01  9.500000e+00  0.000000e+00
1  11  5.000000e-01  1.050000e+01  0.000000e+00
1  12  5.000000e-01  1.150000e+01  0.000000e+00
1  13  5.000000e-01  1.250000e+01  0.000000e+00
1  14  5.000000e-01  1.350000e+01  0.000000e+00
1  15  5.000000e-01  1.450000e+01  0.000000e+00
2  1  1.500000e+00  5.000000e-01  0.000000e+00
2  2  1.500000e+00  1.500000e+00  1.000000e+00
2  3  1.500000e+00  2.500000e+00  9.707847e-01
2  4  1.500000e+00  3.500000e+00  9.633387e-01
2  5  1.500000e+00  4.500000e+00  9.591673e-01
2  6  1.500000e+00  5.500000e+00  9.595470e-01
2  7  1.500000e+00  6.500000e+00  9.531461e-01
2  8  1.500000e+00  7.500000e+00  9.385447e-01
2  9  1.500000e+00  8.500000e+00  8.904521e-01
2  10  1.500000e+00  9.500000e+00  7.910828e-01
2  11  1.500000e+00  1.050000e+01  6.425558e-01
2  12  1.500000e+00  1.150000e+01  4.869060e-01
2  13  1.500000e+00  1.250000e+01  3.944540e-01
2  14  1.500000e+00  1.350000e+01  4.185765e-01
2  15  1.500000e+00  1.450000e+01  3.710693e-01
3  1  2.500000e+00  5.000000e-01  0.000000e+00
3  2  2.500000e+00  1.500000e+00  9.707847e-01
3  3  2.500000e+00  2.500000e+00  1.000000e+00
3  4  2.500000e+00  3.500000e+00  9.894169e-01
3  5  2.500000e+00  4.500000e+00  9.844585e-01
3  6  2.500000e+00  5.500000e+00  9.814096e-01
3  7  2.500000e+00  6.500000e+00  9.723074e-01
3  8  2.500000e+00  7.500000e+00  9.533334e-01
3  9  2.500000e+00  8.500000e+00  8.974222e-01
3  10  2.500000e+00  9.500000e+00  7.874209e-01
3  11  2.500000e+00  1.050000e+01  6.262894e-01
3  12  2.500000e+00  1.150000e+01  4.595765e-01
3  13  2.500000e+00  1.250000e+01  3.614176e-01
3  14  2.500000e+00  1.350000e+01  3.887013e-01
3  15  2.500000e+00  1.450000e+01  3.462815e-01
4  1  3.500000e+00  5.000000e-01  0.000000e+00
4  2  3.500000e+00  1.500000e+00  9.633387e-01
4  3  3.500000e+00  2.500000e+00  9.894169e-01
4  4  3.500000e+00  3.500000e+00  1.000000e+00
4  5  3.500000e+00  4.500000e+00  9.941030e-01
4  6  3.500000e+00  5.500000e+00  9.913358e-01
4  7  3.500000e+00  6.500000e+00  9.833966e-01
4  8  3.500000e+00  7.500000e+00  9.656947e-01
4  9  3.500000e+00  8.500000e+00  9.116013e-01
4  10  3.500000e+00  9.500000e+00  8.034603e-01
4  11  3.500000e+00  1.050000e+01  6.433529e-01
4  12  3.500000e+00  1.150000e+01  4.758908e-01
4  13  3.500000e+00  1.250000e+01  3.742399e-01
4  14  3.500000e+00  1.350000e+01  4.038417e-01
4  15  3.500000e+00  1.450000e+01  3.620265e-01
5  1  4.500000e+00  5.000000e-01  0.000000e+00
5  2  4.500000e+00  1.500000e+00  9.591673e-01
5  3  4.500000e+00  2.500000e+00  9.844585e-01
5  4  4.500000e+00  3.500000e+00  9.941030e-01
5  5  4.500000e+00  4.500000e+00  1.000000e+00
5  6  4.500000e+00  5.500000e+00  9.950800e-01
5  7  4.500000e+00  6.500000e+00  9.877176e-01
5  8  4.500000e+00  7.500000e+00  9.722150e-01
5  9  4.500000e+00  8.500000e+00  9.209029e-01
5  10  4.500000e+00  9.500000e+00  8.152820e-01
5  11  4.500000e+00  1.050000e+01  6.596750e-01
5  12  4.500000e+00  1.150000e+01  4.940571e-01
5  13  4.500000e+00  1.250000e+01  3.908585e-01
5  14  4.500000e+00  1.350000e+01  4.207093e-01
5  15  4.500000e+00  1.450000e+01  3.750825e-01
6  1  5.500000e+00  5.000000e-01  0.000000e+00
6  2  5.500000e+00  1.500000e+00  9.595470e-01
6  3  5.500000e+00  2.500000e+00  9.814096e-01
6  4  5.500000e+00  3.500000e+00  9.913358e-01
6  5  5.500000e+00  4.500000e+00  9.950800e-01
6  6  5.500000e+00  5.500000e+00  1.000000e+00
6  7  5.500000e+00  6.500000e+00  9.948298e-01
6  8  5.500000e+00  7.500000e+00  9.849334e-01
6  9  5.500000e+00  8.500000e+00  9.439067e-01
6  10  5.500000e+00  9.500000e+00  8.502974e-01
6  11  5.500000e+00  1.050000e+01  7.050619e-01
6  12  5.500000e+00  1.150000e+01  5.454397e-01
6  13  5.500000e+00  1.250000e+01  4.400681e-01
6  14  5.500000e+00  1.350000e+01  4.687170e-01
6  15  5.500000e+00  1.450000e+01  4.121788e-01
7  1  6.500000e+00  5.000000e-01  0.000000e+00
7  2  6.500000e+00  1.500000e+00  9.531461e-01
7  3  6.500000e+00  2.500000e+00  9.723074e-01
7  4  6.500000e+00  3.500000e+00  9.833966e-01
7  5  6.500000e+00  4.500000e+00  9.877176e-01
7  6  6.500000e+00  5.500000e+00  9.948298e-01
7  7  6.500000e+00  6.500000e+00  1.000000e+00
7  8  6.500000e+00  7.500000e+00  9.939406e-01
7  9  6.500000e+00  8.500000e+00  9.645489e-01
7  10  6.500000e+00  9.500000e+00  8.849982e-01
7  11  6.500000e+00  1.050000e+01  7.519393e-01
7  12  6.500000e+00  1.150000e+01  6.001780e-01
7  13  6.500000e+00  1.250000e+01  4.940689e-01
7  14  6.500000e+00  1.350000e+01  5.195488e-01
7  15  6.500000e+00  1.450000e+01  4.489969e-01
8  1  7.500000e+00  5.000000e-01  0.000000e+00
8  2  7.500000e+00  1.500000e+00  9.385447e-01
8  3  7.500000e+00  2.500000e+00  9.533334e-01
8  4  7.500000e+00  3.500000e+00  9.656947e-01
8  5  7.500000e+00  4.500000e+00  9.722150e-01
8  6  7.500000e+00  5.500000e+00  9.849334e-01
8  7  7.500000e+00  6.500000e+00  9.939406e-01
8  8  7.500000e+00  7.500000e+00  1.000000e+00
8  9  7.500000e+00  8.500000e+00  9.836458e-01
8  10  7.500000e+00  9.500000e+00  9.222495e-01
8  11  7.500000e+00  1.050000e+01  8.068034e-01
8  12  7.500000e+00  1.150000e+01  6.660122e-01
8  13  7.500000e+00  1.250000e+01  5.588537e-01
8  14  7.500000e+00  1.350000e+01  5.822114e-01
8  15  7.500000e+00  1.450000e+01  4.950126e-01
9  1  8.500000e+00  5.000000e-01  0.000000e+00
9  2  8.500000e+00  1.500000e+00  8.904521e-01
9  3  8.500000e+00  2.500000e+00  8.974222e-01
9  4  8.500000e+00  3.500000e+00  9.116013e-01
9  5  8.500000e+00  4.500000e+00  9.209029e-01
9  6  8.500000e+00  5.500000e+00  9.439067e-01
9  7  8.500000e+00  6.500000e+00  9.645489e-01
9  8  8.500000e+00  7.500000e+00  9.836458e-01
9  9  8.500000e+00  8.500000e+00  1.000000e+00
9  10  8.500000e+00  9.500000e+00  9.741395e-01
9  11  8.500000e+00  1.050000e+01  8.950498e-01
9  12  8.500000e+00  1.150000e+01  7.791441e-01
9  13  8.500000e+00  1.250000e+01  6.735269e-01
9  14  8.500000e+00  1.350000e+01  6.919282e-01
9  15  8.500000e+00  1.450000e+01  5.727767e-01
10  1  9.500000e+00  5.000000e-01  0.000000e+00
10  2  9.500000e+00  1.500000e+00  7.910828e-01
10  3  9.500000e+00  2.500000e+00  7.874209e-01
10  4  9.500000e+00  3.500000e+00  8.034603e-01
10  5  9.500000e+00  4.500000e+00  8.152820e-01
10  6  9.500000e+00  5.500000e+00  8.502974e-01
10  7  9.500000e+00  6.500000e+00  8.849982e-01
10  8  9.500000e+00  7.500000e+00  9.222495e-01
10  9  9.500000e+00  8.500000e+00  9.741395e-01
10  10  9.500000e+00  9.500000e+00  1.000000e+00
10  11  9.500000e+00  1.050000e+01  9.687583e-01
10  12  9.500000e+00  1.150000e+01  8.891280e-01
10  13  9.500000e+00  1.250000e+01  7.896539e-01
10  14  9.500000e+00  1.350000e+01  8.012227e-01
10  15  9.500000e+00  1.450000e+01  6.467544e-01
11  1  1.050000e+01  5.000000e-01  0.000000e+00
11  2  1.050000e+01  1.500000e+00  6.425558e-01
11  3  1.050000e+01  2.500000e+00  6.262894e-01
11  4  1.050000e+01  3.500000e+00  6.433529e-01
11  5  1.050000e+01  4.500000e+00  6.596750e-01
11  6  1.050000e+01  5.500000e+00  7.050619e-01
11  7  1.050000e+01  6.500000e+00  7.519393e-01
11  8  1.050000e+01  7.500000e+00  8.068034e-01
11  9  1.050000e+01  8.500000e+00  8.950498e-01
11  10  1.050000e+01  9.500000e+00  9.687583e-01
11  11  1.050000e+01  1.050000e+01  1.000000e+00
11  12  1.050000e+01  1.150000e+01  9.678168e-01
11  13  1.050000e+01  1.250000e+01  8.896298e-01
11  14  1.050000e+01  1.350000e+01  8.934313e-01
11  15  1.050000e+01  1.450000e+01  7.069634e-01
12  1  1.150000e+01  5.000000e-01  0.000000e+00
12  2  1.150000e+01  1.500000e+00  4.869060e-01
12  3  1.150000e+01  2.500000e+00  4.595765e-01
12  4  1.150000e+01  3.500000e+00  4.758908e-01
12  5  1.150000e+01  4.500000e+00  4.940571e-01
12  6  1.150000e+01  5.500000e+00  5.454397e-01
12  7  1.150000e+01  6.500000e+00  6.001780e-01
12  8  1.150000e+01  7.500000e+00  6.660122e-01
12  9  1.150000e+01  8.500000e+00  7.791441e-01
12  10  1.150000e+01  9.500000e+00  8.891280e-01
12  11  1.150000e+01  1.050000e+01  9.678168e-01
12  12  1.150000e+01  1.150000e+01  1.000000e+00
12  13  1.150000e+01  1.250000e+01  9.646973e-01
12  14  1.150000e+01  1.350000e+01  9.574244e-01
12  15  1.150000e+01  1.450000e+01  7.528319e-01
13  1  1.250000e+01  5.000000e-01  0.000000e+00
13  2  1.250000e+01  1.500000e+00  3.944540e-01
13  3  1.250000e+01  2.500000e+00  3.614176e-01
13  4  1.250000e+01  3.500000e+00  3.742399e-01
13  5  1.250000e+01  4.500000e+00  3.908585e-01
13  6  1.250000e+01  5.500000e+00  4.400681e-01
13  7  1.250000e+01  6.500000e+00  4.940689e-01
13  8  1.250000e+01  7.500000e+00  5.588537e-01
13  9  1.250000e+01  8.500000e+00  6.735269e-01
13  10  1.250000e+01  9.500000e+00  7.896539e-01
13  11  1.250000e+01  1.050000e+01  8.896298e-01
13  12  1.250000e+01  1.150000e+01  9.646973e-01
13  13  1.250000e+01  1.250000e+01  1.000000e+00
13  14  1.250000e+01  1.350000e+01  9.757600e-01
13  15  1.250000e+01  1.450000e+01  7.587651e-01
14  1  1.350000e+01  5.000000e-01  0.000000e+00
14  2  1.350000e+01  1.500000e+00  4.185765e-01
14  3  1.350000e+01  2.500000e+00  3.887013e-01
14  4  1.350000e+01  3.500000e+00  4.038417e-01
14  5  1.350000e+01  4.500000e+00  4.207093e-01
14  6  1.350000e+01  5.500000e+00  4.687170e-01
14  7  1.350000e+01  6.500000e+00  5.195488e-01
14  8  1.350000e+01  7.500000e+00  5.822114e-01
14  9  1.350000e+01  8.500000e+00  6.919282e-01
14  10  1.350000e+01  9.500000e+00  8.012227e-01
14  11  1.350000e+01  1.050000e+01  8.934313e-01
14  12  1.350000e+01  1.150000e+01  9.574244e-01
14  13  1.350000e+01  1.250000e+01  9.757600e-01
14  14  1.350000e+01  1.350000e+01  1.000000e+00
14  15  1.350000e+01  1.450000e+01  7.767445e-01
15  1  1.450000e+01  5.000000e-01  0.000000e+00
15  2  1.450000e+01  1.500000e+00  3.710693e-01
15  3  1.450000e+01  2.500000e+00  3.462815e-01
15  4  1.450000e+01  3.500000e+00  3.620265e-01
15  5  1.450000e+01  4.500000e+00  3.750825e-01
15  6  1.450000e+01  5.500000e+00  4.121788e-01
15  7  1.450000e+01  6.500000e+00  4.489969e-01
15  8  1.450000e+01  7.500000e+00  4.950126e-01
15  9  1.450000e+01  8.500000e+00  5.727767e-01
15  10  1.450000e+01  9.500000e+00  6.467544e-01
15  11  1.450000e+01  1.050000e+01  7.069634e-01
15  12  1.450000e+01  1.150000e+01  7.528319e-01
15  13  1.450000e+01  1.250000e+01  7.587651e-01
15  14  1.450000e+01  1.350000e+01  7.767445e-01
15  15  1.450000e+01  1.450000e+01  1.000000e+00


==> anc/txt_outputs/xsec_ptmu_hydrocarbon_daisyTolead_covariance.txt <==
# xsec_ptmu_hydrocarbon_daisyTolead_covariance
# bin_i  bin_j  x_center  y_center  value
1  1  8.333333e-02  8.333333e-02  0.000000e+00
1  2  8.333333e-02  2.500000e-01  0.000000e+00
1  3  8.333333e-02  4.166667e-01  0.000000e+00
1  4  8.333333e-02  5.833333e-01  0.000000e+00
1  5  8.333333e-02  7.500000e-01  0.000000e+00
1  6  8.333333e-02  9.166667e-01  0.000000e+00
1  7  8.333333e-02  1.083333e+00  0.000000e+00
1  8  8.333333e-02  1.250000e+00  0.000000e+00
1  9  8.333333e-02  1.416667e+00  0.000000e+00
1  10  8.333333e-02  1.583333e+00  0.000000e+00
1  11  8.333333e-02  1.750000e+00  0.000000e+00
1  12  8.333333e-02  1.916667e+00  0.000000e+00
1  13  8.333333e-02  2.083333e+00  0.000000e+00
1  14  8.333333e-02  2.250000e+00  0.000000e+00
1  15  8.333333e-02  2.416667e+00  0.000000e+00
2  1  2.500000e-01  8.333333e-02  0.000000e+00
2  2  2.500000e-01  2.500000e-01  4.884974e-81
2  3  2.500000e-01  4.166667e-01  1.664220e-80
2  4  2.500000e-01  5.833333e-01  3.476210e-80
2  5  2.500000e-01  7.500000e-01  5.415452e-80
2  6  2.500000e-01  9.166667e-01  6.878984e-80
2  7  2.500000e-01  1.083333e+00  7.874985e-80
2  8  2.500000e-01  1.250000e+00  8.206039e-80
2  9  2.500000e-01  1.416667e+00  7.503676e-80
2  10  2.500000e-01  1.583333e+00  5.425648e-80
2  11  2.500000e-01  1.750000e+00  3.209484e-80
2  12  2.500000e-01  1.916667e+00  1.308176e-80
2  13  2.500000e-01  2.083333e+00  3.629172e-81
2  14  2.500000e-01  2.250000e+00  4.997520e-82
2  15  2.500000e-01  2.416667e+00  2.209310e-83
3  1  4.166667e-01  8.333333e-02  0.000000e+00
3  2  4.166667e-01  2.500000e-01  1.664220e-80
3  3  4.166667e-01  4.166667e-01  6.016074e-80
3  4  4.166667e-01  5.833333e-01  1.252944e-79
3  5  4.166667e-01  7.500000e-01  1.950578e-79
3  6  4.166667e-01  9.166667e-01  2.469072e-79
3  7  4.166667e-01  1.083333e+00  2.819157e-79
3  8  4.166667e-01  1.250000e+00  2.925155e-79
3  9  4.166667e-01  1.416667e+00  2.653907e-79
3  10  4.166667e-01  1.583333e+00  1.895231e-79
3  11  4.166667e-01  1.750000e+00  1.097804e-79
3  12  4.166667e-01  1.916667e+00  4.333156e-80
3  13  4.166667e-01  2.083333e+00  1.166933e-80
3  14  4.166667e-01  2.250000e+00  1.628625e-81
3  15  4.166667e-01  2.416667e+00  7.235295e-83
4  1  5.833333e-01  8.333333e-02  0.000000e+00
4  2  5.833333e-01  2.500000e-01  3.476210e-80
4  3  5.833333e-01  4.166667e-01  1.252944e-79
4  4  5.833333e-01  5.833333e-01  2.665580e-79
4  5  5.833333e-01  7.500000e-01  4.146069e-79
4  6  5.833333e-01  9.166667e-01  5.249810e-79
4  7  5.833333e-01  1.083333e+00  6.001830e-79
4  8  5.833333e-01  1.250000e+00  6.237107e-79
4  9  5.833333e-01  1.416667e+00  5.674573e-79
4  10  5.833333e-01  1.583333e+00  4.070604e-79
4  11  5.833333e-01  1.750000e+00  2.373768e-79
4  12  5.833333e-01  1.916667e+00  9.444809e-80
4  13  5.833333e-01  2.083333e+00  2.543466e-80
4  14  5.833333e-01  2.250000e+00  3.561685e-81
4  15  5.833333e-01  2.416667e+00  1.592233e-82
5  1  7.500000e-01  8.333333e-02  0.000000e+00
5  2  7.500000e-01  2.500000e-01  5.415452e-80
5  3  7.500000e-01  4.166667e-01  1.950578e-79
5  4  7.500000e-01  5.833333e-01  4.146069e-79
5  5  7.500000e-01  7.500000e-01  6.525570e-79
5  6  7.500000e-01  9.166667e-01  8.245067e-79
5  7  7.500000e-01  1.083333e+00  9.431942e-79
5  8  7.500000e-01  1.250000e+00  9.824694e-79
5  9  7.500000e-01  1.416667e+00  8.969236e-79
5  10  7.500000e-01  1.583333e+00  6.462724e-79
5  11  7.500000e-01  1.750000e+00  3.808311e-79
5  12  7.500000e-01  1.916667e+00  1.534180e-79
5  13  7.500000e-01  2.083333e+00  4.156318e-80
5  14  7.500000e-01  2.250000e+00  5.805503e-81
5  15  7.500000e-01  2.416667e+00  2.581109e-82
6  1  9.166667e-01  8.333333e-02  0.000000e+00
6  2  9.166667e-01  2.500000e-01  6.878984e-80
6  3  9.166667e-01  4.166667e-01  2.469072e-79
6  4  9.166667e-01  5.833333e-01  5.249810e-79
6  5  9.166667e-01  7.500000e-01  8.245067e-79
6  6  9.166667e-01  9.166667e-01  1.052092e-78
6  7  9.166667e-01  1.083333e+00  1.206243e-78
6  8  9.166667e-01  1.250000e+00  1.263808e-78
6  9  9.166667e-01  1.416667e+00  1.167316e-78
6  10  9.166667e-01  1.583333e+00  8.558473e-79
6  11  9.166667e-01  1.750000e+00  5.168296e-79
6  12  9.166667e-01  1.916667e+00  2.150620e-79
6  13  9.166667e-01  2.083333e+00  5.941921e-80
6  14  9.166667e-01  2.250000e+00  8.212703e-81
6  15  9.166667e-01  2.416667e+00  3.601496e-82
7  1  1.083333e+00  8.333333e-02  0.000000e+00
7  2  1.083333e+00  2.500000e-01  7.874985e-80
7  3  1.083333e+00  4.166667e-01  2.819157e-79
7  4  1.083333e+00  5.833333e-01  6.001830e-79
7  5  1.083333e+00  7.500000e-01  9.431942e-79
7  6  1.083333e+00  9.166667e-01  1.206243e-78
7  7  1.083333e+00  1.083333e+00  1.397392e-78
7  8  1.083333e+00  1.250000e+00  1.469830e-78
7  9  1.083333e+00  1.416667e+00  1.374725e-78
7  10  1.083333e+00  1.583333e+00  1.026597e-78
7  11  1.083333e+00  1.750000e+00  6.352360e-79
7  12  1.083333e+00  1.916667e+00  2.727276e-79
7  13  1.083333e+00  2.083333e+00  7.688235e-80
7  14  1.083333e+00  2.250000e+00  1.049141e-80
7  15  1.083333e+00  2.416667e+00  4.521399e-82
8  1  1.250000e+00  8.333333e-02  0.000000e+00
8  2  1.250000e+00  2.500000e-01  8.206039e-80
8  3  1.250000e+00  4.166667e-01  2.925155e-79
8  4  1.250000e+00  5.833333e-01  6.237107e-79
8  5  1.250000e+00  7.500000e-01  9.824694e-79
8  6  1.250000e+00  9.166667e-01  1.263808e-78
8  7  1.250000e+00  1.083333e+00  1.469830e-78
8  8  1.250000e+00  1.250000e+00  1.564930e-78
8  9  1.250000e+00  1.416667e+00  1.483606e-78
8  10  1.250000e+00  1.583333e+00  1.132125e-78
8  11  1.250000e+00  1.750000e+00  7.212875e-79
8  12  1.250000e+00  1.916667e+00  3.202725e-79
8  13  1.250000e+00  2.083333e+00  9.202919e-80
8  14  1.250000e+00  2.250000e+00  1.244161e-80
8  15  1.250000e+00  2.416667e+00  5.275142e-82
9  1  1.416667e+00  8.333333e-02  0.000000e+00
9  2  1.416667e+00  2.500000e-01  7.503676e-80
9  3  1.416667e+00  4.166667e-01  2.653907e-79
9  4  1.416667e+00  5.833333e-01  5.674573e-79
9  5  1.416667e+00  7.500000e-01  8.969236e-79
9  6  1.416667e+00  9.166667e-01  1.167316e-78
9  7  1.416667e+00  1.083333e+00  1.374725e-78
9  8  1.416667e+00  1.250000e+00  1.483606e-78
9  9  1.416667e+00  1.416667e+00  1.453666e-78
9  10  1.416667e+00  1.583333e+00  1.152530e-78
9  11  1.416667e+00  1.750000e+00  7.712102e-79
9  12  1.416667e+00  1.916667e+00  3.611105e-79
9  13  1.416667e+00  2.083333e+00  1.068974e-79
9  14  1.416667e+00  2.250000e+00  1.425089e-80
9  15  1.416667e+00  2.416667e+00  5.882855e-82
10  1  1.583333e+00  8.333333e-02  0.000000e+00
10  2  1.583333e+00  2.500000e-01  5.425648e-80
10  3  1.583333e+00  4.166667e-01  1.895231e-79
10  4  1.583333e+00  5.833333e-01  4.070604e-79
10  5  1.583333e+00  7.500000e-01  6.462724e-79
10  6  1.583333e+00  9.166667e-01  8.558473e-79
10  7  1.583333e+00  1.083333e+00  1.026597e-78
10  8  1.583333e+00  1.250000e+00  1.132125e-78
10  9  1.583333e+00  1.416667e+00  1.152530e-78
10  10  1.583333e+00  1.583333e+00  9.629352e-79
10  11  1.583333e+00  1.750000e+00  6.793713e-79
10  12  1.583333e+00  1.916667e+00  3.353921e-79
10  13  1.583333e+00  2.083333e+00  1.020036e-79
10  14  1.583333e+00  2.250000e+00  1.343075e-80
10  15  1.583333e+00  2.416667e+00  5.406402e-82
11  1  1.750000e+00  8.333333e-02  0.000000e+00
11  2  1.750000e+00  2.500000e-01  3.209484e-80
11  3  1.750000e+00  4.166667e-01  1.097804e-79
11  4  1.750000e+00  5.833333e-01  2.373768e-79
11  5  1.750000e+00  7.500000e-01  3.808311e-79
11  6  1.750000e+00  9.166667e-01  5.168296e-79
11  7  1.750000e+00  1.083333e+00  6.352360e-79
11  8  1.750000e+00  1.250000e+00  7.212875e-79
11  9  1.750000e+00  1.416667e+00  7.712102e-79
11  10  1.750000e+00  1.583333e+00  6.793713e-79
11  11  1.750000e+00  1.750000e+00  5.107242e-79
11  12  1.750000e+00  1.916667e+00  2.658743e-79
11  13  1.750000e+00  2.083333e+00  8.369173e-80
11  14  1.750000e+00  2.250000e+00  1.090694e-80
11  15  1.750000e+00  2.416667e+00  4.303884e-82
12  1  1.916667e+00  8.333333e-02  0.000000e+00
12  2  1.916667e+00  2.500000e-01  1.308176e-80
12  3  1.916667e+00  4.166667e-01  4.333156e-80
12  4  1.916667e+00  5.833333e-01  9.444809e-80
12  5  1.916667e+00  7.500000e-01  1.534180e-79
12  6  1.916667e+00  9.166667e-01  2.150620e-79
12  7  1.916667e+00  1.083333e+00  2.727276e-79
12  8  1.916667e+00  1.250000e+00  3.202725e-79
12  9  1.916667e+00  1.416667e+00  3.611105e-79
12  10  1.916667e+00  1.583333e+00  3.353921e-79
12  11  1.916667e+00  1.750000e+00  2.658743e-79
12  12  1.916667e+00  1.916667e+00  1.477678e-79
12  13  1.916667e+00  2.083333e+00  4.881587e-80
12  14  1.916667e+00  2.250000e+00  6.286993e-81
12  15  1.916667e+00  2.416667e+00  2.465235e-82
13  1  2.083333e+00  8.333333e-02  0.000000e+00
13  2  2.083333e+00  2.500000e-01  3.629172e-81
13  3  2.083333e+00  4.166667e-01  1.166933e-80
13  4  2.083333e+00  5.833333e-01  2.543466e-80
13  5  2.083333e+00  7.500000e-01  4.156318e-80
13  6  2.083333e+00  9.166667e-01  5.941921e-80
13  7  2.083333e+00  1.083333e+00  7.688235e-80
13  8  2.083333e+00  1.250000e+00  9.202919e-80
13  9  2.083333e+00  1.416667e+00  1.068974e-79
13  10  2.083333e+00  1.583333e+00  1.020036e-79
13  11  2.083333e+00  1.750000e+00  8.369173e-80
13  12  2.083333e+00  1.916667e+00  4.881587e-80
13  13  2.083333e+00  2.083333e+00  1.732846e-80
13  14  2.083333e+00  2.250000e+00  2.194177e-81
13  15  2.083333e+00  2.416667e+00  8.508593e-83
14  1  2.250000e+00  8.333333e-02  0.000000e+00
14  2  2.250000e+00  2.500000e-01  4.997520e-82
14  3  2.250000e+00  4.166667e-01  1.628625e-81
14  4  2.250000e+00  5.833333e-01  3.561685e-81
14  5  2.250000e+00  7.500000e-01  5.805503e-81
14  6  2.250000e+00  9.166667e-01  8.212703e-81
14  7  2.250000e+00  1.083333e+00  1.049141e-80
14  8  2.250000e+00  1.250000e+00  1.244161e-80
14  9  2.250000e+00  1.416667e+00  1.425089e-80
14  10  2.250000e+00  1.583333e+00  1.343075e-80
14  11  2.250000e+00  1.750000e+00  1.090694e-80
14  12  2.250000e+00  1.916667e+00  6.286993e-81
14  13  2.250000e+00  2.083333e+00  2.194177e-81
14  14  2.250000e+00  2.250000e+00  2.918079e-82
14  15  2.250000e+00  2.416667e+00  1.130309e-83
15  1  2.416667e+00  8.333333e-02  0.000000e+00
15  2  2.416667e+00  2.500000e-01  2.209310e-83
15  3  2.416667e+00  4.166667e-01  7.235295e-83
15  4  2.416667e+00  5.833333e-01  1.592233e-82
15  5  2.416667e+00  7.500000e-01  2.581109e-82
15  6  2.416667e+00  9.166667e-01  3.601496e-82
15  7  2.416667e+00  1.083333e+00  4.521399e-82
15  8  2.416667e+00  1.250000e+00  5.275142e-82
15  9  2.416667e+00  1.416667e+00  5.882855e-82
15  10  2.416667e+00  1.583333e+00  5.406402e-82
15  11  2.416667e+00  1.750000e+00  4.303884e-82
15  12  2.416667e+00  1.916667e+00  2.465235e-82
15  13  2.416667e+00  2.083333e+00  8.508593e-83
15  14  2.416667e+00  2.250000e+00  1.130309e-83
15  15  2.416667e+00  2.416667e+00  7.256728e-85


==> anc/txt_outputs/xsec_ptmu_hydrocarbon_daisyTolead_covariance_svd.txt <==
# xsec_ptmu_hydrocarbon_daisyTolead_covariance_svd
# bin_i  bin_j  x_center  y_center  value
1  1  8.333333e-02  8.333333e-02  0.000000e+00
1  2  8.333333e-02  2.500000e-01  0.000000e+00
1  3  8.333333e-02  4.166667e-01  0.000000e+00
1  4  8.333333e-02  5.833333e-01  0.000000e+00
1  5  8.333333e-02  7.500000e-01  0.000000e+00
1  6  8.333333e-02  9.166667e-01  0.000000e+00
1  7  8.333333e-02  1.083333e+00  0.000000e+00
1  8  8.333333e-02  1.250000e+00  0.000000e+00
1  9  8.333333e-02  1.416667e+00  0.000000e+00
1  10  8.333333e-02  1.583333e+00  0.000000e+00
1  11  8.333333e-02  1.750000e+00  0.000000e+00
1  12  8.333333e-02  1.916667e+00  0.000000e+00
1  13  8.333333e-02  2.083333e+00  0.000000e+00
1  14  8.333333e-02  2.250000e+00  0.000000e+00
1  15  8.333333e-02  2.416667e+00  0.000000e+00
2  1  2.500000e-01  8.333333e-02  0.000000e+00
2  2  2.500000e-01  2.500000e-01  4.884974e-81
2  3  2.500000e-01  4.166667e-01  1.664220e-80
2  4  2.500000e-01  5.833333e-01  3.476210e-80
2  5  2.500000e-01  7.500000e-01  5.415452e-80
2  6  2.500000e-01  9.166667e-01  6.878984e-80
2  7  2.500000e-01  1.083333e+00  7.874985e-80
2  8  2.500000e-01  1.250000e+00  8.206039e-80
2  9  2.500000e-01  1.416667e+00  7.503676e-80
2  10  2.500000e-01  1.583333e+00  5.425648e-80
2  11  2.500000e-01  1.750000e+00  3.209484e-80
2  12  2.500000e-01  1.916667e+00  1.308176e-80
2  13  2.500000e-01  2.083333e+00  3.629172e-81
2  14  2.500000e-01  2.250000e+00  4.997520e-82
2  15  2.500000e-01  2.416667e+00  2.209310e-83
3  1  4.166667e-01  8.333333e-02  0.000000e+00
3  2  4.166667e-01  2.500000e-01  1.664220e-80
3  3  4.166667e-01  4.166667e-01  6.016074e-80
3  4  4.166667e-01  5.833333e-01  1.252944e-79
3  5  4.166667e-01  7.500000e-01  1.950578e-79
3  6  4.166667e-01  9.166667e-01  2.469072e-79
3  7  4.166667e-01  1.083333e+00  2.819157e-79
3  8  4.166667e-01  1.250000e+00  2.925155e-79
3  9  4.166667e-01  1.416667e+00  2.653907e-79
3  10  4.166667e-01  1.583333e+00  1.895231e-79
3  11  4.166667e-01  1.750000e+00  1.097804e-79
3  12  4.166667e-01  1.916667e+00  4.333156e-80
3  13  4.166667e-01  2.083333e+00  1.166933e-80
3  14  4.166667e-01  2.250000e+00  1.628625e-81
3  15  4.166667e-01  2.416667e+00  7.235295e-83
4  1  5.833333e-01  8.333333e-02  0.000000e+00
4  2  5.833333e-01  2.500000e-01  3.476210e-80
4  3  5.833333e-01  4.166667e-01  1.252944e-79
4  4  5.833333e-01  5.833333e-01  2.665580e-79
4  5  5.833333e-01  7.500000e-01  4.146069e-79
4  6  5.833333e-01  9.166667e-01  5.249810e-79
4  7  5.833333e-01  1.083333e+00  6.001830e-79
4  8  5.833333e-01  1.250000e+00  6.237107e-79
4  9  5.833333e-01  1.416667e+00  5.674573e-79
4  10  5.833333e-01  1.583333e+00  4.070604e-79
4  11  5.833333e-01  1.750000e+00  2.373768e-79
4  12  5.833333e-01  1.916667e+00  9.444809e-80
4  13  5.833333e-01  2.083333e+00  2.543466e-80
4  14  5.833333e-01  2.250000e+00  3.561685e-81
4  15  5.833333e-01  2.416667e+00  1.592233e-82
5  1  7.500000e-01  8.333333e-02  0.000000e+00
5  2  7.500000e-01  2.500000e-01  5.415452e-80
5  3  7.500000e-01  4.166667e-01  1.950578e-79
5  4  7.500000e-01  5.833333e-01  4.146069e-79
5  5  7.500000e-01  7.500000e-01  6.525570e-79
5  6  7.500000e-01  9.166667e-01  8.245067e-79
5  7  7.500000e-01  1.083333e+00  9.431942e-79
5  8  7.500000e-01  1.250000e+00  9.824694e-79
5  9  7.500000e-01  1.416667e+00  8.969236e-79
5  10  7.500000e-01  1.583333e+00  6.462724e-79
5  11  7.500000e-01  1.750000e+00  3.808311e-79
5  12  7.500000e-01  1.916667e+00  1.534180e-79
5  13  7.500000e-01  2.083333e+00  4.156318e-80
5  14  7.500000e-01  2.250000e+00  5.805503e-81
5  15  7.500000e-01  2.416667e+00  2.581109e-82
6  1  9.166667e-01  8.333333e-02  0.000000e+00
6  2  9.166667e-01  2.500000e-01  6.878984e-80
6  3  9.166667e-01  4.166667e-01  2.469072e-79
6  4  9.166667e-01  5.833333e-01  5.249810e-79
6  5  9.166667e-01  7.500000e-01  8.245067e-79
6  6  9.166667e-01  9.166667e-01  1.052092e-78
6  7  9.166667e-01  1.083333e+00  1.206243e-78
6  8  9.166667e-01  1.250000e+00  1.263808e-78
6  9  9.166667e-01  1.416667e+00  1.167316e-78
6  10  9.166667e-01  1.583333e+00  8.558473e-79
6  11  9.166667e-01  1.750000e+00  5.168296e-79
6  12  9.166667e-01  1.916667e+00  2.150620e-79
6  13  9.166667e-01  2.083333e+00  5.941921e-80
6  14  9.166667e-01  2.250000e+00  8.212703e-81
6  15  9.166667e-01  2.416667e+00  3.601496e-82
7  1  1.083333e+00  8.333333e-02  0.000000e+00
7  2  1.083333e+00  2.500000e-01  7.874985e-80
7  3  1.083333e+00  4.166667e-01  2.819157e-79
7  4  1.083333e+00  5.833333e-01  6.001830e-79
7  5  1.083333e+00  7.500000e-01  9.431942e-79
7  6  1.083333e+00  9.166667e-01  1.206243e-78
7  7  1.083333e+00  1.083333e+00  1.397392e-78
7  8  1.083333e+00  1.250000e+00  1.469830e-78
7  9  1.083333e+00  1.416667e+00  1.374725e-78
7  10  1.083333e+00  1.583333e+00  1.026597e-78
7  11  1.083333e+00  1.750000e+00  6.352360e-79
7  12  1.083333e+00  1.916667e+00  2.727276e-79
7  13  1.083333e+00  2.083333e+00  7.688235e-80
7  14  1.083333e+00  2.250000e+00  1.049141e-80
7  15  1.083333e+00  2.416667e+00  4.521399e-82
8  1  1.250000e+00  8.333333e-02  0.000000e+00
8  2  1.250000e+00  2.500000e-01  8.206039e-80
8  3  1.250000e+00  4.166667e-01  2.925155e-79
8  4  1.250000e+00  5.833333e-01  6.237107e-79
8  5  1.250000e+00  7.500000e-01  9.824694e-79
8  6  1.250000e+00  9.166667e-01  1.263808e-78
8  7  1.250000e+00  1.083333e+00  1.469830e-78
8  8  1.250000e+00  1.250000e+00  1.564930e-78
8  9  1.250000e+00  1.416667e+00  1.483606e-78
8  10  1.250000e+00  1.583333e+00  1.132125e-78
8  11  1.250000e+00  1.750000e+00  7.212875e-79
8  12  1.250000e+00  1.916667e+00  3.202725e-79
8  13  1.250000e+00  2.083333e+00  9.202919e-80
8  14  1.250000e+00  2.250000e+00  1.244161e-80
8  15  1.250000e+00  2.416667e+00  5.275142e-82
9  1  1.416667e+00  8.333333e-02  0.000000e+00
9  2  1.416667e+00  2.500000e-01  7.503676e-80
9  3  1.416667e+00  4.166667e-01  2.653907e-79
9  4  1.416667e+00  5.833333e-01  5.674573e-79
9  5  1.416667e+00  7.500000e-01  8.969236e-79
9  6  1.416667e+00  9.166667e-01  1.167316e-78
9  7  1.416667e+00  1.083333e+00  1.374725e-78
9  8  1.416667e+00  1.250000e+00  1.483606e-78
9  9  1.416667e+00  1.416667e+00  1.453666e-78
9  10  1.416667e+00  1.583333e+00  1.152530e-78
9  11  1.416667e+00  1.750000e+00  7.712102e-79
9  12  1.416667e+00  1.916667e+00  3.611105e-79
9  13  1.416667e+00  2.083333e+00  1.068974e-79
9  14  1.416667e+00  2.250000e+00  1.425089e-80
9  15  1.416667e+00  2.416667e+00  5.882855e-82
10  1  1.583333e+00  8.333333e-02  0.000000e+00
10  2  1.583333e+00  2.500000e-01  5.425648e-80
10  3  1.583333e+00  4.166667e-01  1.895231e-79
10  4  1.583333e+00  5.833333e-01  4.070604e-79
10  5  1.583333e+00  7.500000e-01  6.462724e-79
10  6  1.583333e+00  9.166667e-01  8.558473e-79
10  7  1.583333e+00  1.083333e+00  1.026597e-78
10  8  1.583333e+00  1.250000e+00  1.132125e-78
10  9  1.583333e+00  1.416667e+00  1.152530e-78
10  10  1.583333e+00  1.583333e+00  9.629352e-79
10  11  1.583333e+00  1.750000e+00  6.793713e-79
10  12  1.583333e+00  1.916667e+00  3.353921e-79
10  13  1.583333e+00  2.083333e+00  1.020036e-79
10  14  1.583333e+00  2.250000e+00  1.343075e-80
10  15  1.583333e+00  2.416667e+00  5.406402e-82
11  1  1.750000e+00  8.333333e-02  0.000000e+00
11  2  1.750000e+00  2.500000e-01  3.209484e-80
11  3  1.750000e+00  4.166667e-01  1.097804e-79
11  4  1.750000e+00  5.833333e-01  2.373768e-79
11  5  1.750000e+00  7.500000e-01  3.808311e-79
11  6  1.750000e+00  9.166667e-01  5.168296e-79
11  7  1.750000e+00  1.083333e+00  6.352360e-79
11  8  1.750000e+00  1.250000e+00  7.212875e-79
11  9  1.750000e+00  1.416667e+00  7.712102e-79
11  10  1.750000e+00  1.583333e+00  6.793713e-79
11  11  1.750000e+00  1.750000e+00  5.107242e-79
11  12  1.750000e+00  1.916667e+00  2.658743e-79
11  13  1.750000e+00  2.083333e+00  8.369173e-80
11  14  1.750000e+00  2.250000e+00  1.090694e-80
11  15  1.750000e+00  2.416667e+00  4.303884e-82
12  1  1.916667e+00  8.333333e-02  0.000000e+00
12  2  1.916667e+00  2.500000e-01  1.308176e-80
12  3  1.916667e+00  4.166667e-01  4.333156e-80
12  4  1.916667e+00  5.833333e-01  9.444809e-80
12  5  1.916667e+00  7.500000e-01  1.534180e-79
12  6  1.916667e+00  9.166667e-01  2.150620e-79
12  7  1.916667e+00  1.083333e+00  2.727276e-79
12  8  1.916667e+00  1.250000e+00  3.202725e-79
12  9  1.916667e+00  1.416667e+00  3.611105e-79
12  10  1.916667e+00  1.583333e+00  3.353921e-79
12  11  1.916667e+00  1.750000e+00  2.658743e-79
12  12  1.916667e+00  1.916667e+00  1.477678e-79
12  13  1.916667e+00  2.083333e+00  4.881587e-80
12  14  1.916667e+00  2.250000e+00  6.286993e-81
12  15  1.916667e+00  2.416667e+00  2.465235e-82
13  1  2.083333e+00  8.333333e-02  0.000000e+00
13  2  2.083333e+00  2.500000e-01  3.629172e-81
13  3  2.083333e+00  4.166667e-01  1.166933e-80
13  4  2.083333e+00  5.833333e-01  2.543466e-80
13  5  2.083333e+00  7.500000e-01  4.156318e-80
13  6  2.083333e+00  9.166667e-01  5.941921e-80
13  7  2.083333e+00  1.083333e+00  7.688235e-80
13  8  2.083333e+00  1.250000e+00  9.202919e-80
13  9  2.083333e+00  1.416667e+00  1.068974e-79
13  10  2.083333e+00  1.583333e+00  1.020036e-79
13  11  2.083333e+00  1.750000e+00  8.369173e-80
13  12  2.083333e+00  1.916667e+00  4.881587e-80
13  13  2.083333e+00  2.083333e+00  1.732846e-80
13  14  2.083333e+00  2.250000e+00  2.194177e-81
13  15  2.083333e+00  2.416667e+00  8.508593e-83
14  1  2.250000e+00  8.333333e-02  0.000000e+00
14  2  2.250000e+00  2.500000e-01  4.997520e-82
14  3  2.250000e+00  4.166667e-01  1.628625e-81
14  4  2.250000e+00  5.833333e-01  3.561685e-81
14  5  2.250000e+00  7.500000e-01  5.805503e-81
14  6  2.250000e+00  9.166667e-01  8.212703e-81
14  7  2.250000e+00  1.083333e+00  1.049141e-80
14  8  2.250000e+00  1.250000e+00  1.244161e-80
14  9  2.250000e+00  1.416667e+00  1.425089e-80
14  10  2.250000e+00  1.583333e+00  1.343075e-80
14  11  2.250000e+00  1.750000e+00  1.090694e-80
14  12  2.250000e+00  1.916667e+00  6.286993e-81
14  13  2.250000e+00  2.083333e+00  2.194177e-81
14  14  2.250000e+00  2.250000e+00  2.918079e-82
14  15  2.250000e+00  2.416667e+00  1.130309e-83
15  1  2.416667e+00  8.333333e-02  0.000000e+00
15  2  2.416667e+00  2.500000e-01  2.209310e-83
15  3  2.416667e+00  4.166667e-01  7.235295e-83
15  4  2.416667e+00  5.833333e-01  1.592233e-82
15  5  2.416667e+00  7.500000e-01  2.581109e-82
15  6  2.416667e+00  9.166667e-01  3.601496e-82
15  7  2.416667e+00  1.083333e+00  4.521399e-82
15  8  2.416667e+00  1.250000e+00  5.275142e-82
15  9  2.416667e+00  1.416667e+00  5.882855e-82
15  10  2.416667e+00  1.583333e+00  5.406402e-82
15  11  2.416667e+00  1.750000e+00  4.303884e-82
15  12  2.416667e+00  1.916667e+00  2.465235e-82
15  13  2.416667e+00  2.083333e+00  8.508593e-83
15  14  2.416667e+00  2.250000e+00  1.130309e-83
15  15  2.416667e+00  2.416667e+00  7.256728e-85


==> anc/txt_outputs/xsec_ptmu_hydrocarbon_daisyTolead_covariance_svd_S.txt <==
# xsec_ptmu_hydrocarbon_daisyTolead_covariance_svd_S
# bin  x_low  x_high  x_center  value
1  0.000000e+00  1.000000e+00  5.000000e-01  7.555406e-78
2  1.000000e+00  2.000000e+00  1.500000e+00  5.104803e-79
3  2.000000e+00  3.000000e+00  2.500000e+00  7.997342e-81
4  3.000000e+00  4.000000e+00  3.500000e+00  3.753587e-81
5  4.000000e+00  5.000000e+00  4.500000e+00  3.399872e-81
6  5.000000e+00  6.000000e+00  5.500000e+00  2.657295e-81
7  6.000000e+00  7.000000e+00  6.500000e+00  2.393214e-81
8  7.000000e+00  8.000000e+00  7.500000e+00  2.087646e-81
9  8.000000e+00  9.000000e+00  8.500000e+00  1.522747e-81
10  9.000000e+00  1.000000e+01  9.500000e+00  1.015674e-81
11  1.000000e+01  1.100000e+01  1.050000e+01  3.136846e-82
12  1.100000e+01  1.200000e+01  1.150000e+01  2.497484e-82
13  1.200000e+01  1.300000e+01  1.250000e+01  1.201675e-83
14  1.300000e+01  1.400000e+01  1.350000e+01  2.792116e-85
15  1.400000e+01  1.500000e+01  1.450000e+01  0.000000e+00


==> anc/txt_outputs/xsec_ptmu_hydrocarbon_daisyTolead_covariance_svd_U.txt <==
# xsec_ptmu_hydrocarbon_daisyTolead_covariance_svd_U
# bin_i  bin_j  x_center  y_center  value
1  1  5.000000e-01  5.000000e-01  0.000000e+00
1  2  5.000000e-01  1.500000e+00  0.000000e+00
1  3  5.000000e-01  2.500000e+00  0.000000e+00
1  4  5.000000e-01  3.500000e+00  0.000000e+00
1  5  5.000000e-01  4.500000e+00  0.000000e+00
1  6  5.000000e-01  5.500000e+00  0.000000e+00
1  7  5.000000e-01  6.500000e+00  0.000000e+00
1  8  5.000000e-01  7.500000e+00  0.000000e+00
1  9  5.000000e-01  8.500000e+00  0.000000e+00
1  10  5.000000e-01  9.500000e+00  0.000000e+00
1  11  5.000000e-01  1.050000e+01  0.000000e+00
1  12  5.000000e-01  1.150000e+01  0.000000e+00
1  13  5.000000e-01  1.250000e+01  0.000000e+00
1  14  5.000000e-01  1.350000e+01  0.000000e+00
1  15  5.000000e-01  1.450000e+01  1.000000e+00
2  1  1.500000e+00  5.000000e-01  -2.357867e-02
2  2  1.500000e+00  1.500000e+00  -2.491665e-02
2  3  1.500000e+00  2.500000e+00  -3.684196e-02
2  4  1.500000e+00  3.500000e+00  3.968861e-02
2  5  1.500000e+00  4.500000e+00  5.867327e-02
2  6  1.500000e+00  5.500000e+00  1.194267e-01
2  7  1.500000e+00  6.500000e+00  5.489750e-02
2  8  1.500000e+00  7.500000e+00  2.804809e-02
2  9  1.500000e+00  8.500000e+00  6.575361e-02
2  10  1.500000e+00  9.500000e+00  -2.383321e-01
2  11  1.500000e+00  1.050000e+01  -1.209844e-02
2  12  1.500000e+00  1.150000e+01  9.555530e-01
2  13  1.500000e+00  1.250000e+01  -5.572456e-03
2  14  1.500000e+00  1.350000e+01  -5.568873e-04
2  15  1.500000e+00  1.450000e+01  0.000000e+00
3  1  2.500000e+00  5.000000e-01  -8.383825e-02
3  2  2.500000e+00  1.500000e+00  -1.041608e-01
3  3  2.500000e+00  2.500000e+00  -8.510194e-02
3  4  2.500000e+00  3.500000e+00  1.775176e-01
3  5  2.500000e+00  4.500000e+00  2.242494e-01
3  6  2.500000e+00  5.500000e+00  4.042182e-01
3  7  2.500000e+00  6.500000e+00  1.332146e-01
3  8  2.500000e+00  7.500000e+00  1.268846e-01
3  9  2.500000e+00  8.500000e+00  1.959840e-01
3  10  2.500000e+00  9.500000e+00  -7.546478e-01
3  11  2.500000e+00  1.050000e+01  5.041783e-02
3  12  2.500000e+00  1.150000e+01  -2.921989e-01
3  13  2.500000e+00  1.250000e+01  -3.882684e-03
3  14  2.500000e+00  1.350000e+01  7.901422e-04
3  15  2.500000e+00  1.450000e+01  0.000000e+00
4  1  3.500000e+00  5.000000e-01  -1.788883e-01
4  2  3.500000e+00  1.500000e+00  -2.107580e-01
4  3  3.500000e+00  2.500000e+00  -1.317737e-01
4  4  3.500000e+00  3.500000e+00  3.011096e-01
4  5  3.500000e+00  4.500000e+00  3.284869e-01
4  6  3.500000e+00  5.500000e+00  5.529162e-01
4  7  3.500000e+00  6.500000e+00  4.456874e-02
4  8  3.500000e+00  7.500000e+00  1.493873e-01
4  9  3.500000e+00  8.500000e+00  1.440475e-01
4  10  3.500000e+00  9.500000e+00  5.956396e-01
4  11  3.500000e+00  1.050000e+01  4.263239e-02
4  12  3.500000e+00  1.150000e+01  1.550680e-02
4  13  3.500000e+00  1.250000e+01  5.624672e-03
4  14  3.500000e+00  1.350000e+01  -2.594123e-04
4  15  3.500000e+00  1.450000e+01  0.000000e+00
5  1  4.500000e+00  5.000000e-01  -2.820397e-01
5  2  4.500000e+00  1.500000e+00  -3.097691e-01
5  3  4.500000e+00  2.500000e+00  -2.803086e-01
5  4  4.500000e+00  3.500000e+00  3.318580e-01
5  5  4.500000e+00  4.500000e+00  -2.016897e-01
5  6  4.500000e+00  5.500000e+00  -1.494082e-01
5  7  4.500000e+00  6.500000e+00  -7.235119e-01
5  8  4.500000e+00  7.500000e+00  1.115309e-01
5  9  4.500000e+00  8.500000e+00  -1.563991e-01
5  10  4.500000e+00  9.500000e+00  -1.106697e-01
5  11  4.500000e+00  1.050000e+01  1.873500e-03
5  12  4.500000e+00  1.150000e+01  1.291833e-02
5  13  4.500000e+00  1.250000e+01  2.236224e-03
5  14  4.500000e+00  1.350000e+01  2.164114e-04
5  15  4.500000e+00  1.450000e+01  0.000000e+00
6  1  5.500000e+00  5.000000e-01  -3.641037e-01
6  2  5.500000e+00  1.500000e+00  -3.070418e-01
6  3  5.500000e+00  2.500000e+00  -2.007011e-01
6  4  5.500000e+00  3.500000e+00  3.327278e-01
6  5  5.500000e+00  4.500000e+00  -3.399230e-01
6  6  5.500000e+00  5.500000e+00  -2.420298e-01
6  7  5.500000e+00  6.500000e+00  6.139846e-01
6  8  5.500000e+00  7.500000e+00  -2.635336e-01
6  9  5.500000e+00  8.500000e+00  -3.684455e-02
6  10  5.500000e+00  9.500000e+00  1.106686e-02
6  11  5.500000e+00  1.050000e+01  -3.654686e-03
6  12  5.500000e+00  1.150000e+01  -9.687690e-03
6  13  5.500000e+00  1.250000e+01  4.969591e-03
6  14  5.500000e+00  1.350000e+01  -3.035062e-04
6  15  5.500000e+00  1.450000e+01  0.000000e+00
7  1  6.500000e+00  5.000000e-01  -4.251117e-01
7  2  6.500000e+00  1.500000e+00  -2.405548e-01
7  3  6.500000e+00  2.500000e+00  5.037676e-04
7  4  6.500000e+00  3.500000e+00  -3.489927e-01
7  5  6.500000e+00  4.500000e+00  6.619839e-01
7  6  6.500000e+00  5.500000e+00  -3.710173e-01
7  7  6.500000e+00  6.500000e+00  -5.207181e-02
7  8  6.500000e+00  7.500000e+00  -2.232440e-01
7  9  6.500000e+00  8.500000e+00  1.006948e-01
7  10  6.500000e+00  9.500000e+00  -2.302989e-02
7  11  6.500000e+00  1.050000e+01  2.280776e-02
7  12  6.500000e+00  1.150000e+01  6.296628e-04
7  13  6.500000e+00  1.250000e+01  -9.607097e-04
7  14  6.500000e+00  1.350000e+01  -1.337992e-04
7  15  6.500000e+00  1.450000e+01  0.000000e+00
8  1  7.500000e+00  5.000000e-01  -4.539776e-01
8  2  7.500000e+00  1.500000e+00  -1.002653e-01
8  3  7.500000e+00  2.500000e+00  1.456841e-01
8  4  7.500000e+00  3.500000e+00  -5.602895e-01
8  5  7.500000e+00  4.500000e+00  -4.419496e-01
8  6  7.500000e+00  5.500000e+00  4.578154e-01
8  7  7.500000e+00  6.500000e+00  -1.034743e-01
8  8  7.500000e+00  7.500000e+00  -1.732335e-01
8  9  7.500000e+00  8.500000e+00  5.437436e-02
8  10  7.500000e+00  9.500000e+00  1.195341e-04
8  11  7.500000e+00  1.050000e+01  7.436554e-03
8  12  7.500000e+00  1.150000e+01  -7.606626e-03
8  13  7.500000e+00  1.250000e+01  -1.460167e-03
8  14  7.500000e+00  1.350000e+01  -1.698079e-04
8  15  7.500000e+00  1.450000e+01  0.000000e+00
9  1  8.500000e+00  5.000000e-01  -4.354622e-01
9  2  8.500000e+00  1.500000e+00  1.925968e-01
9  3  8.500000e+00  2.500000e+00  2.500141e-01
9  4  8.500000e+00  3.500000e+00  -2.070253e-02
9  5  8.500000e+00  4.500000e+00  -5.572154e-02
9  6  8.500000e+00  5.500000e+00  -2.101539e-01
9  7  8.500000e+00  6.500000e+00  1.595067e-01
9  8  8.500000e+00  7.500000e+00  7.977302e-01
9  9  8.500000e+00  8.500000e+00  2.505916e-03
9  10  8.500000e+00  9.500000e+00  1.832788e-02
9  11  8.500000e+00  1.050000e+01  -2.933082e-02
9  12  8.500000e+00  1.150000e+01  5.884519e-03
9  13  8.500000e+00  1.250000e+01  -4.582574e-03
9  14  8.500000e+00  1.350000e+01  1.512756e-04
9  15  8.500000e+00  1.450000e+01  0.000000e+00
10  1  9.500000e+00  5.000000e-01  -3.368630e-01
10  2  9.500000e+00  1.500000e+00  4.499874e-01
10  3  9.500000e+00  2.500000e+00  3.465246e-01
10  4  9.500000e+00  3.500000e+00  3.312428e-01
10  5  9.500000e+00  4.500000e+00  1.762401e-01
10  6  9.500000e+00  5.500000e+00  1.579176e-01
10  7  9.500000e+00  6.500000e+00  -5.276435e-02
10  8  9.500000e+00  7.500000e+00  -3.276517e-01
10  9  9.500000e+00  8.500000e+00  -5.292510e-01
10  10  9.500000e+00  9.500000e+00  -5.766866e-02
10  11  9.500000e+00  1.050000e+01  -6.781478e-02
10  12  9.500000e+00  1.150000e+01  6.262217e-03
10  13  9.500000e+00  1.250000e+01  -4.970682e-03
10  14  9.500000e+00  1.350000e+01  3.806169e-04
10  15  9.500000e+00  1.450000e+01  0.000000e+00
11  1  1.050000e+01  5.000000e-01  -2.184597e-01
11  2  1.050000e+01  1.500000e+00  5.400126e-01
11  3  1.050000e+01  2.500000e+00  -1.473368e-01
11  4  1.050000e+01  3.500000e+00  1.868681e-01
11  5  1.050000e+01  4.500000e+00  -9.012795e-02
11  6  1.050000e+01  5.500000e+00  -1.058810e-01
11  7  1.050000e+01  6.500000e+00  -1.497088e-01
11  8  1.050000e+01  7.500000e+00  -2.099622e-01
11  9  1.050000e+01  8.500000e+00  7.103940e-01
11  10  1.050000e+01  9.500000e+00  4.628082e-02
11  11  1.050000e+01  1.050000e+01  -1.062458e-01
11  12  1.050000e+01  1.150000e+01  -9.882781e-03
11  13  1.050000e+01  1.250000e+01  3.936641e-03
11  14  1.050000e+01  1.350000e+01  5.721337e-04
11  15  1.050000e+01  1.450000e+01  0.000000e+00
12  1  1.150000e+01  5.000000e-01  -9.901870e-02
12  2  1.150000e+01  1.500000e+00  3.708011e-01
12  3  1.150000e+01  2.500000e+00  -6.240103e-01
12  4  1.150000e+01  3.500000e+00  -1.983178e-01
12  5  1.150000e+01  4.500000e+00  3.468243e-02
12  6  1.150000e+01  5.500000e+00  3.609866e-02
12  7  1.150000e+01  6.500000e+00  7.944340e-02
12  8  1.150000e+01  7.500000e+00  6.518366e-02
12  9  1.150000e+01  8.500000e+00  -2.566247e-01
12  10  1.150000e+01  9.500000e+00  8.420994e-03
12  11  1.150000e+01  1.050000e+01  5.868142e-01
12  12  1.150000e+01  1.150000e+01  5.615488e-03
12  13  1.150000e+01  1.250000e+01  2.452920e-02
12  14  1.150000e+01  1.350000e+01  -2.368710e-03
12  15  1.150000e+01  1.450000e+01  0.000000e+00
13  1  1.250000e+01  5.000000e-01  -2.884958e-02
13  2  1.250000e+01  1.500000e+00  1.304106e-01
13  3  1.250000e+01  2.500000e+00  -4.864482e-01
13  4  1.250000e+01  3.500000e+00  -1.871197e-01
13  5  1.250000e+01  4.500000e+00  7.133412e-02
13  6  1.250000e+01  5.500000e+00  8.259179e-02
13  7  1.250000e+01  6.500000e+00  7.979391e-02
13  8  1.250000e+01  7.500000e+00  8.349809e-02
13  9  1.250000e+01  8.500000e+00  -2.158616e-01
13  10  1.250000e+01  9.500000e+00  -9.448497e-03
13  11  1.250000e+01  1.050000e+01  -7.945458e-01
13  12  1.250000e+01  1.150000e+01  -2.712237e-02
13  13  1.250000e+01  1.250000e+01  8.086117e-02
13  14  1.250000e+01  1.350000e+01  1.892202e-03
13  15  1.250000e+01  1.450000e+01  0.000000e+00
14  1  1.350000e+01  5.000000e-01  -3.880811e-03
14  2  1.350000e+01  1.500000e+00  1.621289e-02
14  3  1.350000e+01  2.500000e+00  -6.030243e-02
14  4  1.350000e+01  3.500000e+00  -1.651491e-02
14  5  1.350000e+01  4.500000e+00  4.180909e-03
14  6  1.350000e+01  5.500000e+00  6.376527e-03
14  7  1.350000e+01  6.500000e+00  8.419282e-03
14  8  1.350000e+01  7.500000e+00  5.114529e-03
14  9  1.350000e+01  8.500000e+00  -1.940675e-02
14  10  1.350000e+01  9.500000e+00  7.266465e-03
14  11  1.350000e+01  1.050000e+01  -4.998818e-02
14  12  1.350000e+01  1.150000e+01  -6.310694e-03
14  13  1.350000e+01  1.250000e+01  -9.958166e-01
14  14  1.350000e+01  1.350000e+01  -3.223308e-02
14  15  1.350000e+01  1.450000e+01  0.000000e+00
15  1  1.450000e+01  5.000000e-01  -1.627865e-04
15  2  1.450000e+01  1.500000e+00  5.834768e-04
15  3  1.450000e+01  2.500000e+00  -2.551036e-03
15  4  1.450000e+01  3.500000e+00  -1.031135e-03
15  5  1.450000e+01  4.500000e+00  -3.045910e-05
15  6  1.450000e+01  5.500000e+00  4.457408e-05
15  7  1.450000e+01  6.500000e+00  6.457789e-04
15  8  1.450000e+01  7.500000e+00  7.617080e-05
15  9  1.450000e+01  8.500000e+00  -1.066393e-03
15  10  1.450000e+01  9.500000e+00  9.075398e-04
15  11  1.450000e+01  1.050000e+01  1.341185e-03
15  12  1.450000e+01  1.150000e+01  6.240109e-04
15  13  1.450000e+01  1.250000e+01  -3.220764e-02
15  14  1.450000e+01  1.350000e+01  9.994749e-01
15  15  1.450000e+01  1.450000e+01  0.000000e+00


==> anc/txt_outputs/xsec_ptmu_hydrocarbon_daisyTolead_covariance_svd_Vt.txt <==
# xsec_ptmu_hydrocarbon_daisyTolead_covariance_svd_Vt
# bin_i  bin_j  x_center  y_center  value
1  1  5.000000e-01  5.000000e-01  -0.000000e+00
1  2  5.000000e-01  1.500000e+00  -2.357867e-02
1  3  5.000000e-01  2.500000e+00  -8.383825e-02
1  4  5.000000e-01  3.500000e+00  -1.788883e-01
1  5  5.000000e-01  4.500000e+00  -2.820397e-01
1  6  5.000000e-01  5.500000e+00  -3.641037e-01
1  7  5.000000e-01  6.500000e+00  -4.251117e-01
1  8  5.000000e-01  7.500000e+00  -4.539776e-01
1  9  5.000000e-01  8.500000e+00  -4.354622e-01
1  10  5.000000e-01  9.500000e+00  -3.368630e-01
1  11  5.000000e-01  1.050000e+01  -2.184597e-01
1  12  5.000000e-01  1.150000e+01  -9.901870e-02
1  13  5.000000e-01  1.250000e+01  -2.884958e-02
1  14  5.000000e-01  1.350000e+01  -3.880811e-03
1  15  5.000000e-01  1.450000e+01  -1.627865e-04
2  1  1.500000e+00  5.000000e-01  -0.000000e+00
2  2  1.500000e+00  1.500000e+00  -2.491665e-02
2  3  1.500000e+00  2.500000e+00  -1.041608e-01
2  4  1.500000e+00  3.500000e+00  -2.107580e-01
2  5  1.500000e+00  4.500000e+00  -3.097691e-01
2  6  1.500000e+00  5.500000e+00  -3.070418e-01
2  7  1.500000e+00  6.500000e+00  -2.405548e-01
2  8  1.500000e+00  7.500000e+00  -1.002653e-01
2  9  1.500000e+00  8.500000e+00  1.925968e-01
2  10  1.500000e+00  9.500000e+00  4.499874e-01
2  11  1.500000e+00  1.050000e+01  5.400126e-01
2  12  1.500000e+00  1.150000e+01  3.708011e-01
2  13  1.500000e+00  1.250000e+01  1.304106e-01
2  14  1.500000e+00  1.350000e+01  1.621289e-02
2  15  1.500000e+00  1.450000e+01  5.834768e-04
3  1  2.500000e+00  5.000000e-01  -0.000000e+00
3  2  2.500000e+00  1.500000e+00  -3.684196e-02
3  3  2.500000e+00  2.500000e+00  -8.510194e-02
3  4  2.500000e+00  3.500000e+00  -1.317737e-01
3  5  2.500000e+00  4.500000e+00  -2.803086e-01
3  6  2.500000e+00  5.500000e+00  -2.007011e-01
3  7  2.500000e+00  6.500000e+00  5.037676e-04
3  8  2.500000e+00  7.500000e+00  1.456841e-01
3  9  2.500000e+00  8.500000e+00  2.500141e-01
3  10  2.500000e+00  9.500000e+00  3.465246e-01
3  11  2.500000e+00  1.050000e+01  -1.473368e-01
3  12  2.500000e+00  1.150000e+01  -6.240103e-01
3  13  2.500000e+00  1.250000e+01  -4.864482e-01
3  14  2.500000e+00  1.350000e+01  -6.030243e-02
3  15  2.500000e+00  1.450000e+01  -2.551036e-03
4  1  3.500000e+00  5.000000e-01  -0.000000e+00
4  2  3.500000e+00  1.500000e+00  3.968861e-02
4  3  3.500000e+00  2.500000e+00  1.775176e-01
4  4  3.500000e+00  3.500000e+00  3.011096e-01
4  5  3.500000e+00  4.500000e+00  3.318580e-01
4  6  3.500000e+00  5.500000e+00  3.327278e-01
4  7  3.500000e+00  6.500000e+00  -3.489927e-01
4  8  3.500000e+00  7.500000e+00  -5.602895e-01
4  9  3.500000e+00  8.500000e+00  -2.070253e-02
4  10  3.500000e+00  9.500000e+00  3.312428e-01
4  11  3.500000e+00  1.050000e+01  1.868681e-01
4  12  3.500000e+00  1.150000e+01  -1.983178e-01
4  13  3.500000e+00  1.250000e+01  -1.871197e-01
4  14  3.500000e+00  1.350000e+01  -1.651491e-02
4  15  3.500000e+00  1.450000e+01  -1.031135e-03
5  1  4.500000e+00  5.000000e-01  -0.000000e+00
5  2  4.500000e+00  1.500000e+00  5.867327e-02
5  3  4.500000e+00  2.500000e+00  2.242494e-01
5  4  4.500000e+00  3.500000e+00  3.284869e-01
5  5  4.500000e+00  4.500000e+00  -2.016897e-01
5  6  4.500000e+00  5.500000e+00  -3.399230e-01
5  7  4.500000e+00  6.500000e+00  6.619839e-01
5  8  4.500000e+00  7.500000e+00  -4.419496e-01
5  9  4.500000e+00  8.500000e+00  -5.572154e-02
5  10  4.500000e+00  9.500000e+00  1.762401e-01
5  11  4.500000e+00  1.050000e+01  -9.012795e-02
5  12  4.500000e+00  1.150000e+01  3.468243e-02
5  13  4.500000e+00  1.250000e+01  7.133412e-02
5  14  4.500000e+00  1.350000e+01  4.180909e-03
5  15  4.500000e+00  1.450000e+01  -3.045910e-05
6  1  5.500000e+00  5.000000e-01  -0.000000e+00
6  2  5.500000e+00  1.500000e+00  1.194267e-01
6  3  5.500000e+00  2.500000e+00  4.042182e-01
6  4  5.500000e+00  3.500000e+00  5.529162e-01
6  5  5.500000e+00  4.500000e+00  -1.494082e-01
6  6  5.500000e+00  5.500000e+00  -2.420298e-01
6  7  5.500000e+00  6.500000e+00  -3.710173e-01
6  8  5.500000e+00  7.500000e+00  4.578154e-01
6  9  5.500000e+00  8.500000e+00  -2.101539e-01
6  10  5.500000e+00  9.500000e+00  1.579176e-01
6  11  5.500000e+00  1.050000e+01  -1.058810e-01
6  12  5.500000e+00  1.150000e+01  3.609866e-02
6  13  5.500000e+00  1.250000e+01  8.259179e-02
6  14  5.500000e+00  1.350000e+01  6.376527e-03
6  15  5.500000e+00  1.450000e+01  4.457408e-05
7  1  6.500000e+00  5.000000e-01  -0.000000e+00
7  2  6.500000e+00  1.500000e+00  5.489750e-02
7  3  6.500000e+00  2.500000e+00  1.332146e-01
7  4  6.500000e+00  3.500000e+00  4.456874e-02
7  5  6.500000e+00  4.500000e+00  -7.235119e-01
7  6  6.500000e+00  5.500000e+00  6.139846e-01
7  7  6.500000e+00  6.500000e+00  -5.207181e-02
7  8  6.500000e+00  7.500000e+00  -1.034743e-01
7  9  6.500000e+00  8.500000e+00  1.595067e-01
7  10  6.500000e+00  9.500000e+00  -5.276435e-02
7  11  6.500000e+00  1.050000e+01  -1.497088e-01
7  12  6.500000e+00  1.150000e+01  7.944340e-02
7  13  6.500000e+00  1.250000e+01  7.979391e-02
7  14  6.500000e+00  1.350000e+01  8.419282e-03
7  15  6.500000e+00  1.450000e+01  6.457789e-04
8  1  7.500000e+00  5.000000e-01  -0.000000e+00
8  2  7.500000e+00  1.500000e+00  2.804809e-02
8  3  7.500000e+00  2.500000e+00  1.268846e-01
8  4  7.500000e+00  3.500000e+00  1.493873e-01
8  5  7.500000e+00  4.500000e+00  1.115309e-01
8  6  7.500000e+00  5.500000e+00  -2.635336e-01
8  7  7.500000e+00  6.500000e+00  -2.232440e-01
8  8  7.500000e+00  7.500000e+00  -1.732335e-01
8  9  7.500000e+00  8.500000e+00  7.977302e-01
8  10  7.500000e+00  9.500000e+00  -3.276517e-01
8  11  7.500000e+00  1.050000e+01  -2.099622e-01
8  12  7.500000e+00  1.150000e+01  6.518366e-02
8  13  7.500000e+00  1.250000e+01  8.349809e-02
8  14  7.500000e+00  1.350000e+01  5.114529e-03
8  15  7.500000e+00  1.450000e+01  7.617080e-05
9  1  8.500000e+00  5.000000e-01  0.000000e+00
9  2  8.500000e+00  1.500000e+00  6.575361e-02
9  3  8.500000e+00  2.500000e+00  1.959840e-01
9  4  8.500000e+00  3.500000e+00  1.440475e-01
9  5  8.500000e+00  4.500000e+00  -1.563991e-01
9  6  8.500000e+00  5.500000e+00  -3.684455e-02
9  7  8.500000e+00  6.500000e+00  1.006948e-01
9  8  8.500000e+00  7.500000e+00  5.437436e-02
9  9  8.500000e+00  8.500000e+00  2.505916e-03
9  10  8.500000e+00  9.500000e+00  -5.292510e-01
9  11  8.500000e+00  1.050000e+01  7.103940e-01
9  12  8.500000e+00  1.150000e+01  -2.566247e-01
9  13  8.500000e+00  1.250000e+01  -2.158616e-01
9  14  8.500000e+00  1.350000e+01  -1.940675e-02
9  15  8.500000e+00  1.450000e+01  -1.066393e-03
10  1  9.500000e+00  5.000000e-01  0.000000e+00
10  2  9.500000e+00  1.500000e+00  -2.383321e-01
10  3  9.500000e+00  2.500000e+00  -7.546478e-01
10  4  9.500000e+00  3.500000e+00  5.956396e-01
10  5  9.500000e+00  4.500000e+00  -1.106697e-01
10  6  9.500000e+00  5.500000e+00  1.106686e-02
10  7  9.500000e+00  6.500000e+00  -2.302989e-02
10  8  9.500000e+00  7.500000e+00  1.195341e-04
10  9  9.500000e+00  8.500000e+00  1.832788e-02
10  10  9.500000e+00  9.500000e+00  -5.766866e-02
10  11  9.500000e+00  1.050000e+01  4.628082e-02
10  12  9.500000e+00  1.150000e+01  8.420994e-03
10  13  9.500000e+00  1.250000e+01  -9.448497e-03
10  14  9.500000e+00  1.350000e+01  7.266465e-03
10  15  9.500000e+00  1.450000e+01  9.075398e-04
11  1  1.050000e+01  5.000000e-01  -0.000000e+00
11  2  1.050000e+01  1.500000e+00  -1.209844e-02
11  3  1.050000e+01  2.500000e+00  5.041783e-02
11  4  1.050000e+01  3.500000e+00  4.263239e-02
11  5  1.050000e+01  4.500000e+00  1.873500e-03
11  6  1.050000e+01  5.500000e+00  -3.654686e-03
11  7  1.050000e+01  6.500000e+00  2.280776e-02
11  8  1.050000e+01  7.500000e+00  7.436554e-03
11  9  1.050000e+01  8.500000e+00  -2.933082e-02
11  10  1.050000e+01  9.500000e+00  -6.781478e-02
11  11  1.050000e+01  1.050000e+01  -1.062458e-01
11  12  1.050000e+01  1.150000e+01  5.868142e-01
11  13  1.050000e+01  1.250000e+01  -7.945458e-01
11  14  1.050000e+01  1.350000e+01  -4.998818e-02
11  15  1.050000e+01  1.450000e+01  1.341185e-03
12  1  1.150000e+01  5.000000e-01  0.000000e+00
12  2  1.150000e+01  1.500000e+00  9.555530e-01
12  3  1.150000e+01  2.500000e+00  -2.921989e-01
12  4  1.150000e+01  3.500000e+00  1.550680e-02
12  5  1.150000e+01  4.500000e+00  1.291833e-02
12  6  1.150000e+01  5.500000e+00  -9.687690e-03
12  7  1.150000e+01  6.500000e+00  6.296628e-04
12  8  1.150000e+01  7.500000e+00  -7.606626e-03
12  9  1.150000e+01  8.500000e+00  5.884519e-03
12  10  1.150000e+01  9.500000e+00  6.262217e-03
12  11  1.150000e+01  1.050000e+01  -9.882781e-03
12  12  1.150000e+01  1.150000e+01  5.615488e-03
12  13  1.150000e+01  1.250000e+01  -2.712237e-02
12  14  1.150000e+01  1.350000e+01  -6.310694e-03
12  15  1.150000e+01  1.450000e+01  6.240109e-04
13  1  1.250000e+01  5.000000e-01  0.000000e+00
13  2  1.250000e+01  1.500000e+00  -5.572456e-03
13  3  1.250000e+01  2.500000e+00  -3.882684e-03
13  4  1.250000e+01  3.500000e+00  5.624672e-03
13  5  1.250000e+01  4.500000e+00  2.236224e-03
13  6  1.250000e+01  5.500000e+00  4.969591e-03
13  7  1.250000e+01  6.500000e+00  -9.607097e-04
13  8  1.250000e+01  7.500000e+00  -1.460167e-03
13  9  1.250000e+01  8.500000e+00  -4.582574e-03
13  10  1.250000e+01  9.500000e+00  -4.970682e-03
13  11  1.250000e+01  1.050000e+01  3.936641e-03
13  12  1.250000e+01  1.150000e+01  2.452920e-02
13  13  1.250000e+01  1.250000e+01  8.086117e-02
13  14  1.250000e+01  1.350000e+01  -9.958166e-01
13  15  1.250000e+01  1.450000e+01  -3.220764e-02
14  1  1.350000e+01  5.000000e-01  0.000000e+00
14  2  1.350000e+01  1.500000e+00  -5.568873e-04
14  3  1.350000e+01  2.500000e+00  7.901422e-04
14  4  1.350000e+01  3.500000e+00  -2.594123e-04
14  5  1.350000e+01  4.500000e+00  2.164114e-04
14  6  1.350000e+01  5.500000e+00  -3.035062e-04
14  7  1.350000e+01  6.500000e+00  -1.337992e-04
14  8  1.350000e+01  7.500000e+00  -1.698079e-04
14  9  1.350000e+01  8.500000e+00  1.512756e-04
14  10  1.350000e+01  9.500000e+00  3.806169e-04
14  11  1.350000e+01  1.050000e+01  5.721337e-04
14  12  1.350000e+01  1.150000e+01  -2.368710e-03
14  13  1.350000e+01  1.250000e+01  1.892202e-03
14  14  1.350000e+01  1.350000e+01  -3.223308e-02
14  15  1.350000e+01  1.450000e+01  9.994749e-01
15  1  1.450000e+01  5.000000e-01  1.000000e+00
15  2  1.450000e+01  1.500000e+00  0.000000e+00
15  3  1.450000e+01  2.500000e+00  0.000000e+00
15  4  1.450000e+01  3.500000e+00  0.000000e+00
15  5  1.450000e+01  4.500000e+00  0.000000e+00
15  6  1.450000e+01  5.500000e+00  0.000000e+00
15  7  1.450000e+01  6.500000e+00  0.000000e+00
15  8  1.450000e+01  7.500000e+00  0.000000e+00
15  9  1.450000e+01  8.500000e+00  0.000000e+00
15  10  1.450000e+01  9.500000e+00  0.000000e+00
15  11  1.450000e+01  1.050000e+01  0.000000e+00
15  12  1.450000e+01  1.150000e+01  0.000000e+00
15  13  1.450000e+01  1.250000e+01  0.000000e+00
15  14  1.450000e+01  1.350000e+01  0.000000e+00
15  15  1.450000e+01  1.450000e+01  0.000000e+00


==> anc/txt_outputs/xsec_ptmu_hydrocarbon_stat_correlation.txt <==
# xsec_ptmu_hydrocarbon_stat_correlation
# bin_i  bin_j  x_center  y_center  value
1  1  5.000000e-01  5.000000e-01  0.000000e+00
1  2  5.000000e-01  1.500000e+00  0.000000e+00
1  3  5.000000e-01  2.500000e+00  0.000000e+00
1  4  5.000000e-01  3.500000e+00  0.000000e+00
1  5  5.000000e-01  4.500000e+00  0.000000e+00
1  6  5.000000e-01  5.500000e+00  0.000000e+00
1  7  5.000000e-01  6.500000e+00  0.000000e+00
1  8  5.000000e-01  7.500000e+00  0.000000e+00
1  9  5.000000e-01  8.500000e+00  0.000000e+00
1  10  5.000000e-01  9.500000e+00  0.000000e+00
1  11  5.000000e-01  1.050000e+01  0.000000e+00
1  12  5.000000e-01  1.150000e+01  0.000000e+00
1  13  5.000000e-01  1.250000e+01  0.000000e+00
1  14  5.000000e-01  1.350000e+01  0.000000e+00
1  15  5.000000e-01  1.450000e+01  0.000000e+00
2  1  1.500000e+00  5.000000e-01  0.000000e+00
2  2  1.500000e+00  1.500000e+00  1.000000e+00
2  3  1.500000e+00  2.500000e+00  1.432931e-02
2  4  1.500000e+00  3.500000e+00  -1.038131e-01
2  5  1.500000e+00  4.500000e+00  -2.587274e-04
2  6  1.500000e+00  5.500000e+00  7.602775e-03
2  7  1.500000e+00  6.500000e+00  1.679072e-03
2  8  1.500000e+00  7.500000e+00  1.276639e-04
2  9  1.500000e+00  8.500000e+00  -2.826572e-05
2  10  1.500000e+00  9.500000e+00  -1.813214e-06
2  11  1.500000e+00  1.050000e+01  -1.315638e-06
2  12  1.500000e+00  1.150000e+01  -2.616357e-05
2  13  1.500000e+00  1.250000e+01  -3.256180e-05
2  14  1.500000e+00  1.350000e+01  -3.675657e-05
2  15  1.500000e+00  1.450000e+01  9.512669e-05
3  1  2.500000e+00  5.000000e-01  0.000000e+00
3  2  2.500000e+00  1.500000e+00  1.432931e-02
3  3  2.500000e+00  2.500000e+00  1.000000e+00
3  4  2.500000e+00  3.500000e+00  -1.853521e-02
3  5  2.500000e+00  4.500000e+00  -1.046236e-01
3  6  2.500000e+00  5.500000e+00  -5.296765e-03
3  7  2.500000e+00  6.500000e+00  8.206103e-03
3  8  2.500000e+00  7.500000e+00  2.517153e-03
3  9  2.500000e+00  8.500000e+00  2.163521e-04
3  10  2.500000e+00  9.500000e+00  -1.969789e-05
3  11  2.500000e+00  1.050000e+01  -2.806844e-05
3  12  2.500000e+00  1.150000e+01  -1.628164e-05
3  13  2.500000e+00  1.250000e+01  -5.116030e-05
3  14  2.500000e+00  1.350000e+01  -6.096851e-05
3  15  2.500000e+00  1.450000e+01  -6.058928e-05
4  1  3.500000e+00  5.000000e-01  0.000000e+00
4  2  3.500000e+00  1.500000e+00  -1.038131e-01
4  3  3.500000e+00  2.500000e+00  -1.853521e-02
4  4  3.500000e+00  3.500000e+00  1.000000e+00
4  5  3.500000e+00  4.500000e+00  2.259626e-02
4  6  3.500000e+00  5.500000e+00  -1.463741e-01
4  7  3.500000e+00  6.500000e+00  -2.394677e-02
4  8  3.500000e+00  7.500000e+00  8.254857e-03
4  9  3.500000e+00  8.500000e+00  3.613718e-03
4  10  3.500000e+00  9.500000e+00  1.224395e-04
4  11  3.500000e+00  1.050000e+01  -1.150321e-04
4  12  3.500000e+00  1.150000e+01  -7.242768e-05
4  13  3.500000e+00  1.250000e+01  -6.624896e-05
4  14  3.500000e+00  1.350000e+01  -9.589498e-05
4  15  3.500000e+00  1.450000e+01  -4.714359e-05
5  1  4.500000e+00  5.000000e-01  0.000000e+00
5  2  4.500000e+00  1.500000e+00  -2.587274e-04
5  3  4.500000e+00  2.500000e+00  -1.046236e-01
5  4  4.500000e+00  3.500000e+00  2.259626e-02
5  5  4.500000e+00  4.500000e+00  1.000000e+00
5  6  4.500000e+00  5.500000e+00  1.504795e-01
5  7  4.500000e+00  6.500000e+00  -1.675945e-01
5  8  4.500000e+00  7.500000e+00  -5.312067e-02
5  9  4.500000e+00  8.500000e+00  5.500331e-03
5  10  4.500000e+00  9.500000e+00  3.526934e-03
5  11  4.500000e+00  1.050000e+01  1.854995e-04
5  12  4.500000e+00  1.150000e+01  -3.161099e-04
5  13  4.500000e+00  1.250000e+01  -2.773042e-04
5  14  4.500000e+00  1.350000e+01  -2.284117e-04
5  15  4.500000e+00  1.450000e+01  -5.276877e-05
6  1  5.500000e+00  5.000000e-01  0.000000e+00
6  2  5.500000e+00  1.500000e+00  7.602775e-03
6  3  5.500000e+00  2.500000e+00  -5.296765e-03
6  4  5.500000e+00  3.500000e+00  -1.463741e-01
6  5  5.500000e+00  4.500000e+00  1.504795e-01
6  6  5.500000e+00  5.500000e+00  1.000000e+00
6  7  5.500000e+00  6.500000e+00  1.947366e-01
6  8  5.500000e+00  7.500000e+00  -1.688192e-01
6  9  5.500000e+00  8.500000e+00  -5.155185e-02
6  10  5.500000e+00  9.500000e+00  7.458590e-03
6  11  5.500000e+00  1.050000e+01  3.083645e-03
6  12  5.500000e+00  1.150000e+01  -8.534623e-05
6  13  5.500000e+00  1.250000e+01  -5.203355e-04
6  14  5.500000e+00  1.350000e+01  -4.907755e-04
6  15  5.500000e+00  1.450000e+01  -3.971631e-04
7  1  6.500000e+00  5.000000e-01  0.000000e+00
7  2  6.500000e+00  1.500000e+00  1.679072e-03
7  3  6.500000e+00  2.500000e+00  8.206103e-03
7  4  6.500000e+00  3.500000e+00  -2.394677e-02
7  5  6.500000e+00  4.500000e+00  -1.675945e-01
7  6  6.500000e+00  5.500000e+00  1.947366e-01
7  7  6.500000e+00  6.500000e+00  1.000000e+00
7  8  6.500000e+00  7.500000e+00  2.710147e-01
7  9  6.500000e+00  8.500000e+00  -1.602597e-01
7  10  6.500000e+00  9.500000e+00  -3.220402e-02
7  11  6.500000e+00  1.050000e+01  7.794632e-03
7  12  6.500000e+00  1.150000e+01  2.321503e-03
7  13  6.500000e+00  1.250000e+01  -6.786537e-04
7  14  6.500000e+00  1.350000e+01  -9.036601e-04
7  15  6.500000e+00  1.450000e+01  2.714452e-04
8  1  7.500000e+00  5.000000e-01  0.000000e+00
8  2  7.500000e+00  1.500000e+00  1.276639e-04
8  3  7.500000e+00  2.500000e+00  2.517153e-03
8  4  7.500000e+00  3.500000e+00  8.254857e-03
8  5  7.500000e+00  4.500000e+00  -5.312067e-02
8  6  7.500000e+00  5.500000e+00  -1.688192e-01
8  7  7.500000e+00  6.500000e+00  2.710147e-01
8  8  7.500000e+00  7.500000e+00  1.000000e+00
8  9  7.500000e+00  8.500000e+00  1.113577e-01
8  10  7.500000e+00  9.500000e+00  -1.403312e-01
8  11  7.500000e+00  1.050000e+01  -2.014365e-02
8  12  7.500000e+00  1.150000e+01  5.856855e-03
8  13  7.500000e+00  1.250000e+01  7.574121e-04
8  14  7.500000e+00  1.350000e+01  -1.467909e-03
8  15  7.500000e+00  1.450000e+01  -6.007837e-04
9  1  8.500000e+00  5.000000e-01  0.000000e+00
9  2  8.500000e+00  1.500000e+00  -2.826572e-05
9  3  8.500000e+00  2.500000e+00  2.163521e-04
9  4  8.500000e+00  3.500000e+00  3.613718e-03
9  5  8.500000e+00  4.500000e+00  5.500331e-03
9  6  8.500000e+00  5.500000e+00  -5.155185e-02
9  7  8.500000e+00  6.500000e+00  -1.602597e-01
9  8  8.500000e+00  7.500000e+00  1.113577e-01
9  9  8.500000e+00  8.500000e+00  1.000000e+00
9  10  8.500000e+00  9.500000e+00  2.196750e-02
9  11  8.500000e+00  1.050000e+01  -1.419058e-01
9  12  8.500000e+00  1.150000e+01  -2.521935e-02
9  13  8.500000e+00  1.250000e+01  2.143971e-03
9  14  8.500000e+00  1.350000e+01  -7.961614e-04
9  15  8.500000e+00  1.450000e+01  -1.305812e-04
10  1  9.500000e+00  5.000000e-01  0.000000e+00
10  2  9.500000e+00  1.500000e+00  -1.813214e-06
10  3  9.500000e+00  2.500000e+00  -1.969789e-05
10  4  9.500000e+00  3.500000e+00  1.224395e-04
10  5  9.500000e+00  4.500000e+00  3.526934e-03
10  6  9.500000e+00  5.500000e+00  7.458590e-03
10  7  9.500000e+00  6.500000e+00  -3.220402e-02
10  8  9.500000e+00  7.500000e+00  -1.403312e-01
10  9  9.500000e+00  8.500000e+00  2.196750e-02
10  10  9.500000e+00  9.500000e+00  1.000000e+00
10  11  9.500000e+00  1.050000e+01  1.212519e-01
10  12  9.500000e+00  1.150000e+01  -1.538416e-01
10  13  9.500000e+00  1.250000e+01  -3.593136e-02
10  14  9.500000e+00  1.350000e+01  -2.816184e-03
10  15  9.500000e+00  1.450000e+01  -5.121073e-05
11  1  1.050000e+01  5.000000e-01  0.000000e+00
11  2  1.050000e+01  1.500000e+00  -1.315638e-06
11  3  1.050000e+01  2.500000e+00  -2.806844e-05
11  4  1.050000e+01  3.500000e+00  -1.150321e-04
11  5  1.050000e+01  4.500000e+00  1.854995e-04
11  6  1.050000e+01  5.500000e+00  3.083645e-03
11  7  1.050000e+01  6.500000e+00  7.794632e-03
11  8  1.050000e+01  7.500000e+00  -2.014365e-02
11  9  1.050000e+01  8.500000e+00  -1.419058e-01
11  10  1.050000e+01  9.500000e+00  1.212519e-01
11  11  1.050000e+01  1.050000e+01  1.000000e+00
11  12  1.050000e+01  1.150000e+01  1.128413e-01
11  13  1.050000e+01  1.250000e+01  -1.384848e-01
11  14  1.050000e+01  1.350000e+01  -4.051813e-02
11  15  1.050000e+01  1.450000e+01  -3.677796e-05
12  1  1.150000e+01  5.000000e-01  0.000000e+00
12  2  1.150000e+01  1.500000e+00  -2.616357e-05
12  3  1.150000e+01  2.500000e+00  -1.628164e-05
12  4  1.150000e+01  3.500000e+00  -7.242768e-05
12  5  1.150000e+01  4.500000e+00  -3.161099e-04
12  6  1.150000e+01  5.500000e+00  -8.534623e-05
12  7  1.150000e+01  6.500000e+00  2.321503e-03
12  8  1.150000e+01  7.500000e+00  5.856855e-03
12  9  1.150000e+01  8.500000e+00  -2.521935e-02
12  10  1.150000e+01  9.500000e+00  -1.538416e-01
12  11  1.150000e+01  1.050000e+01  1.128413e-01
12  12  1.150000e+01  1.150000e+01  1.000000e+00
12  13  1.150000e+01  1.250000e+01  1.428103e-01
12  14  1.150000e+01  1.350000e+01  -1.167598e-01
12  15  1.150000e+01  1.450000e+01  -1.751472e-02
13  1  1.250000e+01  5.000000e-01  0.000000e+00
13  2  1.250000e+01  1.500000e+00  -3.256180e-05
13  3  1.250000e+01  2.500000e+00  -5.116030e-05
13  4  1.250000e+01  3.500000e+00  -6.624896e-05
13  5  1.250000e+01  4.500000e+00  -2.773042e-04
13  6  1.250000e+01  5.500000e+00  -5.203355e-04
13  7  1.250000e+01  6.500000e+00  -6.786537e-04
13  8  1.250000e+01  7.500000e+00  7.574121e-04
13  9  1.250000e+01  8.500000e+00  2.143971e-03
13  10  1.250000e+01  9.500000e+00  -3.593136e-02
13  11  1.250000e+01  1.050000e+01  -1.384848e-01
13  12  1.250000e+01  1.150000e+01  1.428103e-01
13  13  1.250000e+01  1.250000e+01  1.000000e+00
13  14  1.250000e+01  1.350000e+01  1.516209e-01
13  15  1.250000e+01  1.450000e+01  -4.673917e-02
14  1  1.350000e+01  5.000000e-01  0.000000e+00
14  2  1.350000e+01  1.500000e+00  -3.675657e-05
14  3  1.350000e+01  2.500000e+00  -6.096851e-05
14  4  1.350000e+01  3.500000e+00  -9.589498e-05
14  5  1.350000e+01  4.500000e+00  -2.284117e-04
14  6  1.350000e+01  5.500000e+00  -4.907755e-04
14  7  1.350000e+01  6.500000e+00  -9.036601e-04
14  8  1.350000e+01  7.500000e+00  -1.467909e-03
14  9  1.350000e+01  8.500000e+00  -7.961614e-04
14  10  1.350000e+01  9.500000e+00  -2.816184e-03
14  11  1.350000e+01  1.050000e+01  -4.051813e-02
14  12  1.350000e+01  1.150000e+01  -1.167598e-01
14  13  1.350000e+01  1.250000e+01  1.516209e-01
14  14  1.350000e+01  1.350000e+01  1.000000e+00
14  15  1.350000e+01  1.450000e+01  1.466942e-01
15  1  1.450000e+01  5.000000e-01  0.000000e+00
15  2  1.450000e+01  1.500000e+00  9.512669e-05
15  3  1.450000e+01  2.500000e+00  -6.058928e-05
15  4  1.450000e+01  3.500000e+00  -4.714359e-05
15  5  1.450000e+01  4.500000e+00  -5.276877e-05
15  6  1.450000e+01  5.500000e+00  -3.971631e-04
15  7  1.450000e+01  6.500000e+00  2.714452e-04
15  8  1.450000e+01  7.500000e+00  -6.007837e-04
15  9  1.450000e+01  8.500000e+00  -1.305812e-04
15  10  1.450000e+01  9.500000e+00  -5.121073e-05
15  11  1.450000e+01  1.050000e+01  -3.677796e-05
15  12  1.450000e+01  1.150000e+01  -1.751472e-02
15  13  1.450000e+01  1.250000e+01  -4.673917e-02
15  14  1.450000e+01  1.350000e+01  1.466942e-01
15  15  1.450000e+01  1.450000e+01  1.000000e+00


==> anc/txt_outputs/xsec_ptmu_hydrocarbon_stat_covariance.txt <==
# xsec_ptmu_hydrocarbon_stat_covariance
# bin_i  bin_j  x_center  y_center  value
1  1  5.000000e-01  5.000000e-01  0.000000e+00
1  2  5.000000e-01  1.500000e+00  0.000000e+00
1  3  5.000000e-01  2.500000e+00  0.000000e+00
1  4  5.000000e-01  3.500000e+00  0.000000e+00
1  5  5.000000e-01  4.500000e+00  0.000000e+00
1  6  5.000000e-01  5.500000e+00  0.000000e+00
1  7  5.000000e-01  6.500000e+00  0.000000e+00
1  8  5.000000e-01  7.500000e+00  0.000000e+00
1  9  5.000000e-01  8.500000e+00  0.000000e+00
1  10  5.000000e-01  9.500000e+00  0.000000e+00
1  11  5.000000e-01  1.050000e+01  0.000000e+00
1  12  5.000000e-01  1.150000e+01  0.000000e+00
1  13  5.000000e-01  1.250000e+01  0.000000e+00
1  14  5.000000e-01  1.350000e+01  0.000000e+00
1  15  5.000000e-01  1.450000e+01  0.000000e+00
2  1  1.500000e+00  5.000000e-01  0.000000e+00
2  2  1.500000e+00  1.500000e+00  1.987309e-82
2  3  1.500000e+00  2.500000e+00  5.160326e-84
2  4  1.500000e+00  3.500000e+00  -4.804257e-83
2  5  1.500000e+00  4.500000e+00  -1.682298e-85
2  6  1.500000e+00  5.500000e+00  5.545653e-84
2  7  1.500000e+00  6.500000e+00  1.323027e-84
2  8  1.500000e+00  7.500000e+00  1.056922e-85
2  9  1.500000e+00  8.500000e+00  -1.870479e-86
2  10  1.500000e+00  9.500000e+00  -1.096298e-87
2  11  1.500000e+00  1.050000e+01  -6.507546e-88
2  12  1.500000e+00  1.150000e+01  -7.526110e-87
2  13  1.500000e+00  1.250000e+01  -5.083781e-87
2  14  1.500000e+00  1.350000e+01  -1.170290e-87
2  15  1.500000e+00  1.450000e+01  5.913681e-88
3  1  2.500000e+00  5.000000e-01  0.000000e+00
3  2  2.500000e+00  1.500000e+00  5.160326e-84
3  3  2.500000e+00  2.500000e+00  6.525866e-82
3  4  2.500000e+00  3.500000e+00  -1.554384e-83
3  5  2.500000e+00  4.500000e+00  -1.232755e-82
3  6  2.500000e+00  5.500000e+00  -7.001283e-84
3  7  2.500000e+00  6.500000e+00  1.171717e-83
3  8  2.500000e+00  7.500000e+00  3.776336e-84
3  9  2.500000e+00  8.500000e+00  2.594421e-85
3  10  2.500000e+00  9.500000e+00  -2.158170e-86
3  11  2.500000e+00  1.050000e+01  -2.515855e-86
3  12  2.500000e+00  1.150000e+01  -8.487076e-87
3  13  2.500000e+00  1.250000e+01  -1.447431e-86
3  14  2.500000e+00  1.350000e+01  -3.517633e-87
3  15  2.500000e+00  1.450000e+01  -6.825552e-88
4  1  3.500000e+00  5.000000e-01  0.000000e+00
4  2  3.500000e+00  1.500000e+00  -4.804257e-83
4  3  3.500000e+00  2.500000e+00  -1.554384e-83
4  4  3.500000e+00  3.500000e+00  1.077663e-81
4  5  3.500000e+00  4.500000e+00  3.421418e-83
4  6  3.500000e+00  5.500000e+00  -2.486300e-82
4  7  3.500000e+00  6.500000e+00  -4.393950e-83
4  8  3.500000e+00  7.500000e+00  1.591450e-83
4  9  3.500000e+00  8.500000e+00  5.568728e-84
4  10  3.500000e+00  9.500000e+00  1.723892e-85
4  11  3.500000e+00  1.050000e+01  -1.324978e-85
4  12  3.500000e+00  1.150000e+01  -4.851622e-86
4  13  3.500000e+00  1.250000e+01  -2.408609e-86
4  14  3.500000e+00  1.350000e+01  -7.109896e-87
4  15  3.500000e+00  1.450000e+01  -6.824756e-88
5  1  4.500000e+00  5.000000e-01  0.000000e+00
5  2  4.500000e+00  1.500000e+00  -1.682298e-85
5  3  4.500000e+00  2.500000e+00  -1.232755e-82
5  4  4.500000e+00  3.500000e+00  3.421418e-83
5  5  4.500000e+00  4.500000e+00  2.127433e-81
5  6  4.500000e+00  5.500000e+00  3.591312e-82
5  7  4.500000e+00  6.500000e+00  -4.320702e-82
5  8  4.500000e+00  7.500000e+00  -1.438909e-82
5  9  4.500000e+00  8.500000e+00  1.190905e-83
5  10  4.500000e+00  9.500000e+00  6.977057e-84
5  11  4.500000e+00  1.050000e+01  3.002056e-85
5  12  4.500000e+00  1.150000e+01  -2.975137e-85
5  13  4.500000e+00  1.250000e+01  -1.416544e-85
5  14  4.500000e+00  1.350000e+01  -2.379426e-86
5  15  4.500000e+00  1.450000e+01  -1.073317e-87
6  1  5.500000e+00  5.000000e-01  0.000000e+00
6  2  5.500000e+00  1.500000e+00  5.545653e-84
6  3  5.500000e+00  2.500000e+00  -7.001283e-84
6  4  5.500000e+00  3.500000e+00  -2.486300e-82
6  5  5.500000e+00  4.500000e+00  3.591312e-82
6  6  5.500000e+00  5.500000e+00  2.677292e-81
6  7  5.500000e+00  6.500000e+00  5.631991e-82
6  8  5.500000e+00  7.500000e+00  -5.129931e-82
6  9  5.500000e+00  8.500000e+00  -1.252139e-82
6  10  5.500000e+00  9.500000e+00  1.655204e-83
6  11  5.500000e+00  1.050000e+01  5.598356e-84
6  12  5.500000e+00  1.150000e+01  -9.011002e-86
6  13  5.500000e+00  1.250000e+01  -2.981790e-85
6  14  5.500000e+00  1.350000e+01  -5.735306e-86
6  15  5.500000e+00  1.450000e+01  -9.062325e-87
7  1  6.500000e+00  5.000000e-01  0.000000e+00
7  2  6.500000e+00  1.500000e+00  1.323027e-84
7  3  6.500000e+00  2.500000e+00  1.171717e-83
7  4  6.500000e+00  3.500000e+00  -4.393950e-83
7  5  6.500000e+00  4.500000e+00  -4.320702e-82
7  6  6.500000e+00  5.500000e+00  5.631991e-82
7  7  6.500000e+00  6.500000e+00  3.124160e-81
7  8  6.500000e+00  7.500000e+00  8.896136e-82
7  9  6.500000e+00  8.500000e+00  -4.204856e-82
7  10  6.500000e+00  9.500000e+00  -7.720114e-83
7  11  6.500000e+00  1.050000e+01  1.528658e-83
7  12  6.500000e+00  1.150000e+01  2.647748e-84
7  13  6.500000e+00  1.250000e+01  -4.201077e-85
7  14  6.500000e+00  1.350000e+01  -1.140768e-85
7  15  6.500000e+00  1.450000e+01  6.690702e-87
8  1  7.500000e+00  5.000000e-01  0.000000e+00
8  2  7.500000e+00  1.500000e+00  1.056922e-85
8  3  7.500000e+00  2.500000e+00  3.776336e-84
8  4  7.500000e+00  3.500000e+00  1.591450e-83
8  5  7.500000e+00  4.500000e+00  -1.438909e-82
8  6  7.500000e+00  5.500000e+00  -5.129931e-82
8  7  7.500000e+00  6.500000e+00  8.896136e-82
8  8  7.500000e+00  7.500000e+00  3.448925e-81
8  9  7.500000e+00  8.500000e+00  3.069887e-82
8  10  7.500000e+00  9.500000e+00  -3.534623e-82
8  11  7.500000e+00  1.050000e+01  -4.150765e-83
8  12  7.500000e+00  1.150000e+01  7.018547e-84
8  13  7.500000e+00  1.250000e+01  4.926289e-85
8  14  7.500000e+00  1.350000e+01  -1.947004e-85
8  15  7.500000e+00  1.450000e+01  -1.555904e-86
9  1  8.500000e+00  5.000000e-01  0.000000e+00
9  2  8.500000e+00  1.500000e+00  -1.870479e-86
9  3  8.500000e+00  2.500000e+00  2.594421e-85
9  4  8.500000e+00  3.500000e+00  5.568728e-84
9  5  8.500000e+00  4.500000e+00  1.190905e-83
9  6  8.500000e+00  5.500000e+00  -1.252139e-82
9  7  8.500000e+00  6.500000e+00  -4.204856e-82
9  8  8.500000e+00  7.500000e+00  3.069887e-82
9  9  8.500000e+00  8.500000e+00  2.203538e-81
9  10  8.500000e+00  9.500000e+00  4.422704e-83
9  11  8.500000e+00  1.050000e+01  -2.337268e-82
9  12  8.500000e+00  1.150000e+01  -2.415655e-83
9  13  8.500000e+00  1.250000e+01  1.114615e-84
9  14  8.500000e+00  1.350000e+01  -8.440869e-86
9  15  8.500000e+00  1.450000e+01  -2.703110e-87
10  1  9.500000e+00  5.000000e-01  0.000000e+00
10  2  9.500000e+00  1.500000e+00  -1.096298e-87
10  3  9.500000e+00  2.500000e+00  -2.158170e-86
10  4  9.500000e+00  3.500000e+00  1.723892e-85
10  5  9.500000e+00  4.500000e+00  6.977057e-84
10  6  9.500000e+00  5.500000e+00  1.655204e-83
10  7  9.500000e+00  6.500000e+00  -7.720114e-83
10  8  9.500000e+00  7.500000e+00  -3.534623e-82
10  9  9.500000e+00  8.500000e+00  4.422704e-83
10  10  9.500000e+00  9.500000e+00  1.839475e-81
10  11  9.500000e+00  1.050000e+01  1.824667e-82
10  12  9.500000e+00  1.150000e+01  -1.346361e-82
10  13  9.500000e+00  1.250000e+01  -1.706736e-83
10  14  9.500000e+00  1.350000e+01  -2.727933e-85
10  15  9.500000e+00  1.450000e+01  -9.685695e-88
11  1  1.050000e+01  5.000000e-01  0.000000e+00
11  2  1.050000e+01  1.500000e+00  -6.507546e-88
11  3  1.050000e+01  2.500000e+00  -2.515855e-86
11  4  1.050000e+01  3.500000e+00  -1.324978e-85
11  5  1.050000e+01  4.500000e+00  3.002056e-85
11  6  1.050000e+01  5.500000e+00  5.598356e-84
11  7  1.050000e+01  6.500000e+00  1.528658e-83
11  8  1.050000e+01  7.500000e+00  -4.150765e-83
11  9  1.050000e+01  8.500000e+00  -2.337268e-82
11  10  1.050000e+01  9.500000e+00  1.824667e-82
11  11  1.050000e+01  1.050000e+01  1.231109e-81
11  12  1.050000e+01  1.150000e+01  8.078994e-83
11  13  1.050000e+01  1.250000e+01  -5.381411e-83
11  14  1.050000e+01  1.350000e+01  -3.210875e-84
11  15  1.050000e+01  1.450000e+01  -5.690609e-88
12  1  1.150000e+01  5.000000e-01  0.000000e+00
12  2  1.150000e+01  1.500000e+00  -7.526110e-87
12  3  1.150000e+01  2.500000e+00  -8.487076e-87
12  4  1.150000e+01  3.500000e+00  -4.851622e-86
12  5  1.150000e+01  4.500000e+00  -2.975137e-85
12  6  1.150000e+01  5.500000e+00  -9.011002e-86
12  7  1.150000e+01  6.500000e+00  2.647748e-84
12  8  1.150000e+01  7.500000e+00  7.018547e-84
12  9  1.150000e+01  8.500000e+00  -2.415655e-83
12  10  1.150000e+01  9.500000e+00  -1.346361e-82
12  11  1.150000e+01  1.050000e+01  8.078994e-83
12  12  1.150000e+01  1.150000e+01  4.163721e-82
12  13  1.150000e+01  1.250000e+01  3.227349e-83
12  14  1.150000e+01  1.350000e+01  -5.380964e-84
12  15  1.150000e+01  1.450000e+01  -1.576039e-85
13  1  1.250000e+01  5.000000e-01  0.000000e+00
13  2  1.250000e+01  1.500000e+00  -5.083781e-87
13  3  1.250000e+01  2.500000e+00  -1.447431e-86
13  4  1.250000e+01  3.500000e+00  -2.408609e-86
13  5  1.250000e+01  4.500000e+00  -1.416544e-85
13  6  1.250000e+01  5.500000e+00  -2.981790e-85
13  7  1.250000e+01  6.500000e+00  -4.201077e-85
13  8  1.250000e+01  7.500000e+00  4.926289e-85
13  9  1.250000e+01  8.500000e+00  1.114615e-84
13  10  1.250000e+01  9.500000e+00  -1.706736e-83
13  11  1.250000e+01  1.050000e+01  -5.381411e-83
13  12  1.250000e+01  1.150000e+01  3.227349e-83
13  13  1.250000e+01  1.250000e+01  1.226568e-82
13  14  1.250000e+01  1.350000e+01  3.792543e-84
13  15  1.250000e+01  1.450000e+01  -2.282704e-85
14  1  1.350000e+01  5.000000e-01  0.000000e+00
14  2  1.350000e+01  1.500000e+00  -1.170290e-87
14  3  1.350000e+01  2.500000e+00  -3.517633e-87
14  4  1.350000e+01  3.500000e+00  -7.109896e-87
14  5  1.350000e+01  4.500000e+00  -2.379426e-86
14  6  1.350000e+01  5.500000e+00  -5.735306e-86
14  7  1.350000e+01  6.500000e+00  -1.140768e-85
14  8  1.350000e+01  7.500000e+00  -1.947004e-85
14  9  1.350000e+01  8.500000e+00  -8.440869e-86
14  10  1.350000e+01  9.500000e+00  -2.727933e-85
14  11  1.350000e+01  1.050000e+01  -3.210875e-84
14  12  1.350000e+01  1.150000e+01  -5.380964e-84
14  13  1.350000e+01  1.250000e+01  3.792543e-84
14  14  1.350000e+01  1.350000e+01  5.100956e-84
14  15  1.350000e+01  1.450000e+01  1.461039e-85
15  1  1.450000e+01  5.000000e-01  0.000000e+00
15  2  1.450000e+01  1.500000e+00  5.913681e-88
15  3  1.450000e+01  2.500000e+00  -6.825552e-88
15  4  1.450000e+01  3.500000e+00  -6.824756e-88
15  5  1.450000e+01  4.500000e+00  -1.073317e-87
15  6  1.450000e+01  5.500000e+00  -9.062325e-87
15  7  1.450000e+01  6.500000e+00  6.690702e-87
15  8  1.450000e+01  7.500000e+00  -1.555904e-86
15  9  1.450000e+01  8.500000e+00  -2.703110e-87
15  10  1.450000e+01  9.500000e+00  -9.685695e-88
15  11  1.450000e+01  1.050000e+01  -5.690609e-88
15  12  1.450000e+01  1.150000e+01  -1.576039e-85
15  13  1.450000e+01  1.250000e+01  -2.282704e-85
15  14  1.450000e+01  1.350000e+01  1.461039e-85
15  15  1.450000e+01  1.450000e+01  1.944669e-85


==> anc/txt_outputs/xsec_ptmu_hydrocarbon_stat_covariance_svd.txt <==
# xsec_ptmu_hydrocarbon_stat_covariance_svd
# bin_i  bin_j  x_center  y_center  value
1  1  5.000000e-01  5.000000e-01  0.000000e+00
1  2  5.000000e-01  1.500000e+00  0.000000e+00
1  3  5.000000e-01  2.500000e+00  0.000000e+00
1  4  5.000000e-01  3.500000e+00  0.000000e+00
1  5  5.000000e-01  4.500000e+00  0.000000e+00
1  6  5.000000e-01  5.500000e+00  0.000000e+00
1  7  5.000000e-01  6.500000e+00  0.000000e+00
1  8  5.000000e-01  7.500000e+00  0.000000e+00
1  9  5.000000e-01  8.500000e+00  0.000000e+00
1  10  5.000000e-01  9.500000e+00  0.000000e+00
1  11  5.000000e-01  1.050000e+01  0.000000e+00
1  12  5.000000e-01  1.150000e+01  0.000000e+00
1  13  5.000000e-01  1.250000e+01  0.000000e+00
1  14  5.000000e-01  1.350000e+01  0.000000e+00
1  15  5.000000e-01  1.450000e+01  0.000000e+00
2  1  1.500000e+00  5.000000e-01  0.000000e+00
2  2  1.500000e+00  1.500000e+00  1.987309e-82
2  3  1.500000e+00  2.500000e+00  5.160326e-84
2  4  1.500000e+00  3.500000e+00  -4.804257e-83
2  5  1.500000e+00  4.500000e+00  -1.682298e-85
2  6  1.500000e+00  5.500000e+00  5.545653e-84
2  7  1.500000e+00  6.500000e+00  1.323027e-84
2  8  1.500000e+00  7.500000e+00  1.056922e-85
2  9  1.500000e+00  8.500000e+00  -1.870479e-86
2  10  1.500000e+00  9.500000e+00  -1.096298e-87
2  11  1.500000e+00  1.050000e+01  -6.507546e-88
2  12  1.500000e+00  1.150000e+01  -7.526110e-87
2  13  1.500000e+00  1.250000e+01  -5.083781e-87
2  14  1.500000e+00  1.350000e+01  -1.170290e-87
2  15  1.500000e+00  1.450000e+01  5.913681e-88
3  1  2.500000e+00  5.000000e-01  0.000000e+00
3  2  2.500000e+00  1.500000e+00  5.160326e-84
3  3  2.500000e+00  2.500000e+00  6.525866e-82
3  4  2.500000e+00  3.500000e+00  -1.554384e-83
3  5  2.500000e+00  4.500000e+00  -1.232755e-82
3  6  2.500000e+00  5.500000e+00  -7.001283e-84
3  7  2.500000e+00  6.500000e+00  1.171717e-83
3  8  2.500000e+00  7.500000e+00  3.776336e-84
3  9  2.500000e+00  8.500000e+00  2.594421e-85
3  10  2.500000e+00  9.500000e+00  -2.158170e-86
3  11  2.500000e+00  1.050000e+01  -2.515855e-86
3  12  2.500000e+00  1.150000e+01  -8.487076e-87
3  13  2.500000e+00  1.250000e+01  -1.447431e-86
3  14  2.500000e+00  1.350000e+01  -3.517633e-87
3  15  2.500000e+00  1.450000e+01  -6.825552e-88
4  1  3.500000e+00  5.000000e-01  0.000000e+00
4  2  3.500000e+00  1.500000e+00  -4.804257e-83
4  3  3.500000e+00  2.500000e+00  -1.554384e-83
4  4  3.500000e+00  3.500000e+00  1.077663e-81
4  5  3.500000e+00  4.500000e+00  3.421418e-83
4  6  3.500000e+00  5.500000e+00  -2.486300e-82
4  7  3.500000e+00  6.500000e+00  -4.393950e-83
4  8  3.500000e+00  7.500000e+00  1.591450e-83
4  9  3.500000e+00  8.500000e+00  5.568728e-84
4  10  3.500000e+00  9.500000e+00  1.723892e-85
4  11  3.500000e+00  1.050000e+01  -1.324978e-85
4  12  3.500000e+00  1.150000e+01  -4.851622e-86
4  13  3.500000e+00  1.250000e+01  -2.408609e-86
4  14  3.500000e+00  1.350000e+01  -7.109896e-87
4  15  3.500000e+00  1.450000e+01  -6.824756e-88
5  1  4.500000e+00  5.000000e-01  0.000000e+00
5  2  4.500000e+00  1.500000e+00  -1.682298e-85
5  3  4.500000e+00  2.500000e+00  -1.232755e-82
5  4  4.500000e+00  3.500000e+00  3.421418e-83
5  5  4.500000e+00  4.500000e+00  2.127433e-81
5  6  4.500000e+00  5.500000e+00  3.591312e-82
5  7  4.500000e+00  6.500000e+00  -4.320702e-82
5  8  4.500000e+00  7.500000e+00  -1.438909e-82
5  9  4.500000e+00  8.500000e+00  1.190905e-83
5  10  4.500000e+00  9.500000e+00  6.977057e-84
5  11  4.500000e+00  1.050000e+01  3.002056e-85
5  12  4.500000e+00  1.150000e+01  -2.975137e-85
5  13  4.500000e+00  1.250000e+01  -1.416544e-85
5  14  4.500000e+00  1.350000e+01  -2.379426e-86
5  15  4.500000e+00  1.450000e+01  -1.073317e-87
6  1  5.500000e+00  5.000000e-01  0.000000e+00
6  2  5.500000e+00  1.500000e+00  5.545653e-84
6  3  5.500000e+00  2.500000e+00  -7.001283e-84
6  4  5.500000e+00  3.500000e+00  -2.486300e-82
6  5  5.500000e+00  4.500000e+00  3.591312e-82
6  6  5.500000e+00  5.500000e+00  2.677292e-81
6  7  5.500000e+00  6.500000e+00  5.631991e-82
6  8  5.500000e+00  7.500000e+00  -5.129931e-82
6  9  5.500000e+00  8.500000e+00  -1.252139e-82
6  10  5.500000e+00  9.500000e+00  1.655204e-83
6  11  5.500000e+00  1.050000e+01  5.598356e-84
6  12  5.500000e+00  1.150000e+01  -9.011002e-86
6  13  5.500000e+00  1.250000e+01  -2.981790e-85
6  14  5.500000e+00  1.350000e+01  -5.735306e-86
6  15  5.500000e+00  1.450000e+01  -9.062325e-87
7  1  6.500000e+00  5.000000e-01  0.000000e+00
7  2  6.500000e+00  1.500000e+00  1.323027e-84
7  3  6.500000e+00  2.500000e+00  1.171717e-83
7  4  6.500000e+00  3.500000e+00  -4.393950e-83
7  5  6.500000e+00  4.500000e+00  -4.320702e-82
7  6  6.500000e+00  5.500000e+00  5.631991e-82
7  7  6.500000e+00  6.500000e+00  3.124160e-81
7  8  6.500000e+00  7.500000e+00  8.896136e-82
7  9  6.500000e+00  8.500000e+00  -4.204856e-82
7  10  6.500000e+00  9.500000e+00  -7.720114e-83
7  11  6.500000e+00  1.050000e+01  1.528658e-83
7  12  6.500000e+00  1.150000e+01  2.647748e-84
7  13  6.500000e+00  1.250000e+01  -4.201077e-85
7  14  6.500000e+00  1.350000e+01  -1.140768e-85
7  15  6.500000e+00  1.450000e+01  6.690702e-87
8  1  7.500000e+00  5.000000e-01  0.000000e+00
8  2  7.500000e+00  1.500000e+00  1.056922e-85
8  3  7.500000e+00  2.500000e+00  3.776336e-84
8  4  7.500000e+00  3.500000e+00  1.591450e-83
8  5  7.500000e+00  4.500000e+00  -1.438909e-82
8  6  7.500000e+00  5.500000e+00  -5.129931e-82
8  7  7.500000e+00  6.500000e+00  8.896136e-82
8  8  7.500000e+00  7.500000e+00  3.448925e-81
8  9  7.500000e+00  8.500000e+00  3.069887e-82
8  10  7.500000e+00  9.500000e+00  -3.534623e-82
8  11  7.500000e+00  1.050000e+01  -4.150765e-83
8  12  7.500000e+00  1.150000e+01  7.018547e-84
8  13  7.500000e+00  1.250000e+01  4.926289e-85
8  14  7.500000e+00  1.350000e+01  -1.947004e-85
8  15  7.500000e+00  1.450000e+01  -1.555904e-86
9  1  8.500000e+00  5.000000e-01  0.000000e+00
9  2  8.500000e+00  1.500000e+00  -1.870479e-86
9  3  8.500000e+00  2.500000e+00  2.594421e-85
9  4  8.500000e+00  3.500000e+00  5.568728e-84
9  5  8.500000e+00  4.500000e+00  1.190905e-83
9  6  8.500000e+00  5.500000e+00  -1.252139e-82
9  7  8.500000e+00  6.500000e+00  -4.204856e-82
9  8  8.500000e+00  7.500000e+00  3.069887e-82
9  9  8.500000e+00  8.500000e+00  2.203538e-81
9  10  8.500000e+00  9.500000e+00  4.422704e-83
9  11  8.500000e+00  1.050000e+01  -2.337268e-82
9  12  8.500000e+00  1.150000e+01  -2.415655e-83
9  13  8.500000e+00  1.250000e+01  1.114615e-84
9  14  8.500000e+00  1.350000e+01  -8.440869e-86
9  15  8.500000e+00  1.450000e+01  -2.703110e-87
10  1  9.500000e+00  5.000000e-01  0.000000e+00
10  2  9.500000e+00  1.500000e+00  -1.096298e-87
10  3  9.500000e+00  2.500000e+00  -2.158170e-86
10  4  9.500000e+00  3.500000e+00  1.723892e-85
10  5  9.500000e+00  4.500000e+00  6.977057e-84
10  6  9.500000e+00  5.500000e+00  1.655204e-83
10  7  9.500000e+00  6.500000e+00  -7.720114e-83
10  8  9.500000e+00  7.500000e+00  -3.534623e-82
10  9  9.500000e+00  8.500000e+00  4.422704e-83
10  10  9.500000e+00  9.500000e+00  1.839475e-81
10  11  9.500000e+00  1.050000e+01  1.824667e-82
10  12  9.500000e+00  1.150000e+01  -1.346361e-82
10  13  9.500000e+00  1.250000e+01  -1.706736e-83
10  14  9.500000e+00  1.350000e+01  -2.727933e-85
10  15  9.500000e+00  1.450000e+01  -9.685695e-88
11  1  1.050000e+01  5.000000e-01  0.000000e+00
11  2  1.050000e+01  1.500000e+00  -6.507546e-88
11  3  1.050000e+01  2.500000e+00  -2.515855e-86
11  4  1.050000e+01  3.500000e+00  -1.324978e-85
11  5  1.050000e+01  4.500000e+00  3.002056e-85
11  6  1.050000e+01  5.500000e+00  5.598356e-84
11  7  1.050000e+01  6.500000e+00  1.528658e-83
11  8  1.050000e+01  7.500000e+00  -4.150765e-83
11  9  1.050000e+01  8.500000e+00  -2.337268e-82
11  10  1.050000e+01  9.500000e+00  1.824667e-82
11  11  1.050000e+01  1.050000e+01  1.231109e-81
11  12  1.050000e+01  1.150000e+01  8.078994e-83
11  13  1.050000e+01  1.250000e+01  -5.381411e-83
11  14  1.050000e+01  1.350000e+01  -3.210875e-84
11  15  1.050000e+01  1.450000e+01  -5.690609e-88
12  1  1.150000e+01  5.000000e-01  0.000000e+00
12  2  1.150000e+01  1.500000e+00  -7.526110e-87
12  3  1.150000e+01  2.500000e+00  -8.487076e-87
12  4  1.150000e+01  3.500000e+00  -4.851622e-86
12  5  1.150000e+01  4.500000e+00  -2.975137e-85
12  6  1.150000e+01  5.500000e+00  -9.011002e-86
12  7  1.150000e+01  6.500000e+00  2.647748e-84
12  8  1.150000e+01  7.500000e+00  7.018547e-84
12  9  1.150000e+01  8.500000e+00  -2.415655e-83
12  10  1.150000e+01  9.500000e+00  -1.346361e-82
12  11  1.150000e+01  1.050000e+01  8.078994e-83
12  12  1.150000e+01  1.150000e+01  4.163721e-82
12  13  1.150000e+01  1.250000e+01  3.227349e-83
12  14  1.150000e+01  1.350000e+01  -5.380964e-84
12  15  1.150000e+01  1.450000e+01  -1.576039e-85
13  1  1.250000e+01  5.000000e-01  0.000000e+00
13  2  1.250000e+01  1.500000e+00  -5.083781e-87
13  3  1.250000e+01  2.500000e+00  -1.447431e-86
13  4  1.250000e+01  3.500000e+00  -2.408609e-86
13  5  1.250000e+01  4.500000e+00  -1.416544e-85
13  6  1.250000e+01  5.500000e+00  -2.981790e-85
13  7  1.250000e+01  6.500000e+00  -4.201077e-85
13  8  1.250000e+01  7.500000e+00  4.926289e-85
13  9  1.250000e+01  8.500000e+00  1.114615e-84
13  10  1.250000e+01  9.500000e+00  -1.706736e-83
13  11  1.250000e+01  1.050000e+01  -5.381411e-83
13  12  1.250000e+01  1.150000e+01  3.227349e-83
13  13  1.250000e+01  1.250000e+01  1.226568e-82
13  14  1.250000e+01  1.350000e+01  3.792543e-84
13  15  1.250000e+01  1.450000e+01  -2.282704e-85
14  1  1.350000e+01  5.000000e-01  0.000000e+00
14  2  1.350000e+01  1.500000e+00  -1.170290e-87
14  3  1.350000e+01  2.500000e+00  -3.517633e-87
14  4  1.350000e+01  3.500000e+00  -7.109896e-87
14  5  1.350000e+01  4.500000e+00  -2.379426e-86
14  6  1.350000e+01  5.500000e+00  -5.735306e-86
14  7  1.350000e+01  6.500000e+00  -1.140768e-85
14  8  1.350000e+01  7.500000e+00  -1.947004e-85
14  9  1.350000e+01  8.500000e+00  -8.440869e-86
14  10  1.350000e+01  9.500000e+00  -2.727933e-85
14  11  1.350000e+01  1.050000e+01  -3.210875e-84
14  12  1.350000e+01  1.150000e+01  -5.380964e-84
14  13  1.350000e+01  1.250000e+01  3.792543e-84
14  14  1.350000e+01  1.350000e+01  5.100956e-84
14  15  1.350000e+01  1.450000e+01  1.461039e-85
15  1  1.450000e+01  5.000000e-01  0.000000e+00
15  2  1.450000e+01  1.500000e+00  5.913681e-88
15  3  1.450000e+01  2.500000e+00  -6.825552e-88
15  4  1.450000e+01  3.500000e+00  -6.824756e-88
15  5  1.450000e+01  4.500000e+00  -1.073317e-87
15  6  1.450000e+01  5.500000e+00  -9.062325e-87
15  7  1.450000e+01  6.500000e+00  6.690702e-87
15  8  1.450000e+01  7.500000e+00  -1.555904e-86
15  9  1.450000e+01  8.500000e+00  -2.703110e-87
15  10  1.450000e+01  9.500000e+00  -9.685695e-88
15  11  1.450000e+01  1.050000e+01  -5.690609e-88
15  12  1.450000e+01  1.150000e+01  -1.576039e-85
15  13  1.450000e+01  1.250000e+01  -2.282704e-85
15  14  1.450000e+01  1.350000e+01  1.461039e-85
15  15  1.450000e+01  1.450000e+01  1.944669e-85


==> anc/txt_outputs/xsec_ptmu_hydrocarbon_stat_covariance_svd_S.txt <==
# xsec_ptmu_hydrocarbon_stat_covariance_svd_S
# bin  x_low  x_high  x_center  value
1  0.000000e+00  1.000000e+00  5.000000e-01  4.309674e-81
2  1.000000e+00  2.000000e+00  1.500000e+00  3.489228e-81
3  2.000000e+00  3.000000e+00  2.500000e+00  2.490760e-81
4  3.000000e+00  4.000000e+00  3.500000e+00  2.072075e-81
5  4.000000e+00  5.000000e+00  4.500000e+00  1.836146e-81
6  5.000000e+00  6.000000e+00  5.500000e+00  1.427138e-81
7  6.000000e+00  7.000000e+00  6.500000e+00  1.125997e-81
8  7.000000e+00  8.000000e+00  7.500000e+00  1.019396e-81
9  8.000000e+00  9.000000e+00  8.500000e+00  6.413766e-82
10  9.000000e+00  1.000000e+01  9.500000e+00  3.966642e-82
11  1.000000e+01  1.100000e+01  1.050000e+01  1.960356e-82
12  1.100000e+01  1.200000e+01  1.150000e+01  1.156806e-82
13  1.200000e+01  1.300000e+01  1.250000e+01  4.879394e-84
14  1.300000e+01  1.400000e+01  1.350000e+01  1.891144e-85
15  1.400000e+01  1.500000e+01  1.450000e+01  0.000000e+00


==> anc/txt_outputs/xsec_ptmu_hydrocarbon_stat_covariance_svd_U.txt <==
# xsec_ptmu_hydrocarbon_stat_covariance_svd_U
# bin_i  bin_j  x_center  y_center  value
1  1  5.000000e-01  5.000000e-01  0.000000e+00
1  2  5.000000e-01  1.500000e+00  0.000000e+00
1  3  5.000000e-01  2.500000e+00  0.000000e+00
1  4  5.000000e-01  3.500000e+00  0.000000e+00
1  5  5.000000e-01  4.500000e+00  0.000000e+00
1  6  5.000000e-01  5.500000e+00  0.000000e+00
1  7  5.000000e-01  6.500000e+00  0.000000e+00
1  8  5.000000e-01  7.500000e+00  0.000000e+00
1  9  5.000000e-01  8.500000e+00  0.000000e+00
1  10  5.000000e-01  9.500000e+00  0.000000e+00
1  11  5.000000e-01  1.050000e+01  0.000000e+00
1  12  5.000000e-01  1.150000e+01  0.000000e+00
1  13  5.000000e-01  1.250000e+01  0.000000e+00
1  14  5.000000e-01  1.350000e+01  0.000000e+00
1  15  5.000000e-01  1.450000e+01  1.000000e+00
2  1  1.500000e+00  5.000000e-01  -1.652564e-04
2  2  1.500000e+00  1.500000e+00  2.568164e-03
2  3  1.500000e+00  2.500000e+00  -2.269323e-03
2  4  1.500000e+00  3.500000e+00  -2.495236e-03
2  5  1.500000e+00  4.500000e+00  -1.749009e-03
2  6  1.500000e+00  5.500000e+00  1.222111e-02
2  7  1.500000e+00  6.500000e+00  -7.937533e-03
2  8  1.500000e+00  7.500000e+00  5.360919e-02
2  9  1.500000e+00  8.500000e+00  9.013172e-03
2  10  1.500000e+00  9.500000e+00  -1.090953e-04
2  11  1.500000e+00  1.050000e+01  -9.984044e-01
2  12  1.500000e+00  1.150000e+01  -6.135858e-05
2  13  1.500000e+00  1.250000e+01  -7.407355e-06
2  14  1.500000e+00  1.350000e+01  -2.914734e-06
2  15  1.500000e+00  1.450000e+01  0.000000e+00
3  1  2.500000e+00  5.000000e-01  -9.047512e-03
3  2  2.500000e+00  1.500000e+00  -1.582751e-03
3  3  2.500000e+00  2.500000e+00  4.189749e-02
3  4  2.500000e+00  3.500000e+00  -4.876446e-02
3  5  2.500000e+00  4.500000e+00  -2.951066e-02
3  6  2.500000e+00  5.500000e+00  6.358138e-02
3  7  2.500000e+00  6.500000e+00  -1.294081e-02
3  8  2.500000e+00  7.500000e+00  5.811444e-04
3  9  2.500000e+00  8.500000e+00  9.952897e-01
3  10  2.500000e+00  9.500000e+00  -7.346172e-05
3  11  2.500000e+00  1.050000e+01  9.973193e-03
3  12  2.500000e+00  1.150000e+01  -4.662656e-05
3  13  2.500000e+00  1.250000e+01  -7.108936e-06
3  14  2.500000e+00  1.350000e+01  8.584856e-07
3  15  2.500000e+00  1.450000e+01  0.000000e+00
4  1  3.500000e+00  5.000000e-01  1.570287e-03
4  2  3.500000e+00  1.500000e+00  -8.297616e-02
4  3  3.500000e+00  2.500000e+00  6.177175e-02
4  4  3.500000e+00  3.500000e+00  6.733993e-02
4  5  3.500000e+00  4.500000e+00  4.618015e-02
4  6  3.500000e+00  5.500000e+00  -2.687689e-01
4  7  3.500000e+00  6.500000e+00  1.494837e-01
4  8  3.500000e+00  7.500000e+00  -9.404726e-01
4  9  3.500000e+00  8.500000e+00  2.216785e-02
4  10  3.500000e+00  9.500000e+00  4.929410e-04
4  11  3.500000e+00  1.050000e+01  -5.538011e-02
4  12  3.500000e+00  1.150000e+01  -4.115427e-05
4  13  3.500000e+00  1.250000e+01  -1.305743e-05
4  14  3.500000e+00  1.350000e+01  1.359843e-06
4  15  3.500000e+00  1.450000e+01  0.000000e+00
5  1  4.500000e+00  5.000000e-01  1.830433e-01
5  2  4.500000e+00  1.500000e+00  4.658607e-02
5  3  4.500000e+00  2.500000e+00  -5.982937e-01
5  4  4.500000e+00  3.500000e+00  5.537253e-01
5  5  4.500000e+00  4.500000e+00  2.962194e-01
5  6  4.500000e+00  5.500000e+00  -4.267257e-01
5  7  4.500000e+00  6.500000e+00  4.099495e-02
5  8  4.500000e+00  7.500000e+00  1.415490e-01
5  9  4.500000e+00  8.500000e+00  9.052290e-02
5  10  4.500000e+00  9.500000e+00  -3.093306e-04
5  11  4.500000e+00  1.050000e+01  2.415012e-03
5  12  4.500000e+00  1.150000e+01  -1.355735e-04
5  13  4.500000e+00  1.250000e+01  -1.543702e-05
5  14  4.500000e+00  1.350000e+01  -1.387576e-06
5  15  4.500000e+00  1.450000e+01  0.000000e+00
6  1  5.500000e+00  5.000000e-01  6.586653e-02
6  2  5.500000e+00  1.500000e+00  6.875689e-01
6  3  5.500000e+00  2.500000e+00  -4.975608e-01
6  4  5.500000e+00  3.500000e+00  -1.710671e-01
6  5  5.500000e+00  4.500000e+00  -1.041548e-01
6  6  5.500000e+00  5.500000e+00  4.201944e-01
6  7  5.500000e+00  6.500000e+00  -4.336098e-02
6  8  5.500000e+00  7.500000e+00  -2.377186e-01
6  9  5.500000e+00  8.500000e+00  -1.606084e-02
6  10  5.500000e+00  9.500000e+00  2.162068e-03
6  11  5.500000e+00  1.050000e+01  -3.922680e-03
6  12  5.500000e+00  1.150000e+01  -2.815615e-05
6  13  5.500000e+00  1.250000e+01  -3.471753e-05
6  14  5.500000e+00  1.350000e+01  5.493134e-06
6  15  5.500000e+00  1.450000e+01  0.000000e+00
7  1  6.500000e+00  5.000000e-01  -6.135266e-01
7  2  6.500000e+00  1.500000e+00  5.278200e-01
7  3  6.500000e+00  2.500000e+00  1.763475e-01
7  4  6.500000e+00  3.500000e+00  -1.342185e-01
7  5  6.500000e+00  4.500000e+00  8.997849e-02
7  6  6.500000e+00  5.500000e+00  -5.087248e-01
7  7  6.500000e+00  6.500000e+00  1.162745e-01
7  8  6.500000e+00  7.500000e+00  1.230324e-01
7  9  6.500000e+00  8.500000e+00  1.786029e-02
7  10  6.500000e+00  9.500000e+00  -2.066763e-03
7  11  6.500000e+00  1.050000e+01  8.524189e-04
7  12  6.500000e+00  1.150000e+01  -6.219541e-04
7  13  6.500000e+00  1.250000e+01  -3.337960e-05
7  14  6.500000e+00  1.350000e+01  -5.678081e-06
7  15  6.500000e+00  1.450000e+01  0.000000e+00
8  1  7.500000e+00  5.000000e-01  -7.539979e-01
8  2  7.500000e+00  1.500000e+00  -3.527640e-01
8  3  7.500000e+00  2.500000e+00  -3.147332e-01
8  4  7.500000e+00  3.500000e+00  1.744794e-01
8  5  7.500000e+00  4.500000e+00  1.485483e-01
8  6  7.500000e+00  5.500000e+00  3.656046e-01
8  7  7.500000e+00  6.500000e+00  -1.135490e-01
8  8  7.500000e+00  7.500000e+00  -9.365881e-02
8  9  7.500000e+00  8.500000e+00  -5.984806e-03
8  10  7.500000e+00  9.500000e+00  1.047901e-02
8  11  7.500000e+00  1.050000e+01  -4.697434e-04
8  12  7.500000e+00  1.150000e+01  4.286428e-04
8  13  7.500000e+00  1.250000e+01  -1.137440e-04
8  14  7.500000e+00  1.350000e+01  5.439770e-06
8  15  7.500000e+00  1.450000e+01  0.000000e+00
9  1  8.500000e+00  5.000000e-01  1.095026e-02
9  2  8.500000e+00  1.500000e+00  -3.310752e-01
9  3  8.500000e+00  2.500000e+00  -4.770215e-01
9  4  8.500000e+00  3.500000e+00  -7.182907e-01
9  5  8.500000e+00  4.500000e+00  -1.448818e-02
9  6  8.500000e+00  5.500000e+00  -2.563415e-01
9  7  8.500000e+00  6.500000e+00  2.771131e-01
9  8  8.500000e+00  7.500000e+00  6.314000e-02
9  9  8.500000e+00  8.500000e+00  3.971020e-03
9  10  8.500000e+00  9.500000e+00  -6.222641e-03
9  11  8.500000e+00  1.050000e+01  1.376034e-04
9  12  8.500000e+00  1.150000e+01  -4.953258e-03
9  13  8.500000e+00  1.250000e+01  -1.886603e-04
9  14  8.500000e+00  1.350000e+01  8.557310e-07
9  15  8.500000e+00  1.450000e+01  0.000000e+00
10  1  9.500000e+00  5.000000e-01  1.295861e-01
10  2  9.500000e+00  1.500000e+00  5.460051e-02
10  3  9.500000e+00  2.500000e+00  1.314408e-01
10  4  9.500000e+00  3.500000e+00  -2.714215e-01
10  5  9.500000e+00  4.500000e+00  8.922794e-01
10  6  9.500000e+00  5.500000e+00  1.047592e-01
10  7  9.500000e+00  6.500000e+00  -2.612157e-01
10  8  9.500000e+00  7.500000e+00  -4.301357e-02
10  9  9.500000e+00  8.500000e+00  -1.165015e-03
10  10  9.500000e+00  9.500000e+00  1.096230e-01
10  11  9.500000e+00  1.050000e+01  -3.795569e-05
10  12  9.500000e+00  1.150000e+01  6.280880e-03
10  13  9.500000e+00  1.250000e+01  -1.042691e-03
10  14  9.500000e+00  1.350000e+01  -3.168160e-06
10  15  9.500000e+00  1.450000e+01  0.000000e+00
11  1  1.050000e+01  5.000000e-01  1.396117e-02
11  2  1.050000e+01  1.500000e+00  5.052684e-02
11  3  1.050000e+01  2.500000e+00  1.179176e-01
11  4  1.050000e+01  3.500000e+00  1.325916e-01
11  5  1.050000e+01  4.500000e+00  2.583317e-01
11  6  1.050000e+01  5.500000e+00  3.086418e-01
11  7  1.050000e+01  6.500000e+00  8.841949e-01
11  8  1.050000e+01  7.500000e+00  7.779289e-02
11  9  1.050000e+01  8.500000e+00  1.122326e-03
11  10  1.050000e+01  9.500000e+00  -1.115924e-01
11  11  1.050000e+01  1.050000e+01  2.716466e-05
11  12  1.050000e+01  1.150000e+01  -5.886862e-02
11  13  1.050000e+01  1.250000e+01  1.779057e-04
11  14  1.050000e+01  1.350000e+01  6.529985e-05
11  15  1.050000e+01  1.450000e+01  0.000000e+00
12  1  1.150000e+01  5.000000e-01  -6.058115e-03
12  2  1.150000e+01  1.500000e+00  1.150283e-03
12  3  1.150000e+01  2.500000e+00  8.230234e-04
12  4  1.150000e+01  3.500000e+00  3.943542e-02
12  5  1.150000e+01  4.500000e+00  -6.923684e-02
12  6  1.150000e+01  5.500000e+00  1.771745e-02
12  7  1.150000e+01  6.500000e+00  1.383619e-01
12  8  1.150000e+01  7.500000e+00  1.681920e-02
12  9  1.150000e+01  8.500000e+00  5.272904e-04
12  10  1.150000e+01  9.500000e+00  9.789198e-01
12  11  1.150000e+01  1.050000e+01  -6.489888e-05
12  12  1.150000e+01  1.150000e+01  1.237775e-01
12  13  1.150000e+01  1.250000e+01  -1.631947e-02
12  14  1.150000e+01  1.350000e+01  -2.826172e-04
12  15  1.150000e+01  1.450000e+01  0.000000e+00
13  1  1.250000e+01  5.000000e-01  -7.894267e-04
13  2  1.250000e+01  1.500000e+00  -1.362865e-03
13  3  1.250000e+01  2.500000e+00  -3.839649e-03
13  4  1.250000e+01  3.500000e+00  -9.837354e-04
13  5  1.250000e+01  4.500000e+00  -1.830143e-02
13  6  1.250000e+01  5.500000e+00  -1.362980e-02
13  7  1.250000e+01  6.500000e+00  -3.833502e-02
13  8  1.250000e+01  7.500000e+00  -3.194769e-03
13  9  1.250000e+01  8.500000e+00  -1.014344e-04
13  10  1.250000e+01  9.500000e+00  1.302262e-01
13  11  1.250000e+01  1.050000e+01  5.166724e-05
13  12  1.250000e+01  1.150000e+01  -9.897886e-01
13  13  1.250000e+01  1.250000e+01  3.649965e-02
13  14  1.250000e+01  1.350000e+01  2.965467e-03
13  15  1.250000e+01  1.450000e+01  0.000000e+00
14  1  1.350000e+01  5.000000e-01  3.651545e-05
14  2  1.350000e+01  1.500000e+00  -5.511324e-05
14  3  1.350000e+01  2.500000e+00  -1.246549e-04
14  4  1.350000e+01  3.500000e+00  -2.560862e-04
14  5  1.350000e+01  4.500000e+00  -4.418171e-04
14  6  1.350000e+01  5.500000e+00  -8.230468e-04
14  7  1.350000e+01  6.500000e+00  -3.275714e-03
14  8  1.350000e+01  7.500000e+00  -3.203313e-04
14  9  1.350000e+01  8.500000e+00  -1.983005e-05
14  10  1.350000e+01  9.500000e+00  -1.135629e-02
14  11  1.350000e+01  1.050000e+01  1.123485e-05
14  12  1.350000e+01  1.150000e+01  -3.827004e-02
14  13  1.350000e+01  1.250000e+01  -9.986752e-01
14  14  1.350000e+01  1.350000e+01  -3.228623e-02
14  15  1.350000e+01  1.450000e+01  0.000000e+00
15  1  1.450000e+01  5.000000e-01  1.813552e-06
15  2  1.450000e+01  1.500000e+00  1.070058e-06
15  3  1.450000e+01  2.500000e+00  5.211482e-06
15  4  1.450000e+01  3.500000e+00  -3.170999e-06
15  5  1.450000e+01  4.500000e+00  7.057555e-06
15  6  1.450000e+01  5.500000e+00  -8.185572e-06
15  7  1.450000e+01  6.500000e+00  -1.042607e-05
15  8  1.450000e+01  7.500000e+00  2.761322e-06
15  9  1.450000e+01  8.500000e+00  -7.817197e-07
15  10  1.450000e+01  9.500000e+00  -4.688627e-04
15  11  1.450000e+01  1.050000e+01  -2.623262e-06
15  12  1.450000e+01  1.150000e+01  1.739349e-03
15  13  1.450000e+01  1.250000e+01  -3.237335e-02
15  14  1.450000e+01  1.350000e+01  9.994742e-01
15  15  1.450000e+01  1.450000e+01  0.000000e+00


==> anc/txt_outputs/xsec_ptmu_hydrocarbon_stat_covariance_svd_Vt.txt <==
# xsec_ptmu_hydrocarbon_stat_covariance_svd_Vt
# bin_i  bin_j  x_center  y_center  value
1  1  5.000000e-01  5.000000e-01  -0.000000e+00
1  2  5.000000e-01  1.500000e+00  -1.652564e-04
1  3  5.000000e-01  2.500000e+00  -9.047512e-03
1  4  5.000000e-01  3.500000e+00  1.570287e-03
1  5  5.000000e-01  4.500000e+00  1.830433e-01
1  6  5.000000e-01  5.500000e+00  6.586653e-02
1  7  5.000000e-01  6.500000e+00  -6.135266e-01
1  8  5.000000e-01  7.500000e+00  -7.539979e-01
1  9  5.000000e-01  8.500000e+00  1.095026e-02
1  10  5.000000e-01  9.500000e+00  1.295861e-01
1  11  5.000000e-01  1.050000e+01  1.396117e-02
1  12  5.000000e-01  1.150000e+01  -6.058115e-03
1  13  5.000000e-01  1.250000e+01  -7.894267e-04
1  14  5.000000e-01  1.350000e+01  3.651545e-05
1  15  5.000000e-01  1.450000e+01  1.813552e-06
2  1  1.500000e+00  5.000000e-01  0.000000e+00
2  2  1.500000e+00  1.500000e+00  2.568164e-03
2  3  1.500000e+00  2.500000e+00  -1.582751e-03
2  4  1.500000e+00  3.500000e+00  -8.297616e-02
2  5  1.500000e+00  4.500000e+00  4.658607e-02
2  6  1.500000e+00  5.500000e+00  6.875689e-01
2  7  1.500000e+00  6.500000e+00  5.278200e-01
2  8  1.500000e+00  7.500000e+00  -3.527640e-01
2  9  1.500000e+00  8.500000e+00  -3.310752e-01
2  10  1.500000e+00  9.500000e+00  5.460051e-02
2  11  1.500000e+00  1.050000e+01  5.052684e-02
2  12  1.500000e+00  1.150000e+01  1.150283e-03
2  13  1.500000e+00  1.250000e+01  -1.362865e-03
2  14  1.500000e+00  1.350000e+01  -5.511324e-05
2  15  1.500000e+00  1.450000e+01  1.070058e-06
3  1  2.500000e+00  5.000000e-01  0.000000e+00
3  2  2.500000e+00  1.500000e+00  -2.269323e-03
3  3  2.500000e+00  2.500000e+00  4.189749e-02
3  4  2.500000e+00  3.500000e+00  6.177175e-02
3  5  2.500000e+00  4.500000e+00  -5.982937e-01
3  6  2.500000e+00  5.500000e+00  -4.975608e-01
3  7  2.500000e+00  6.500000e+00  1.763475e-01
3  8  2.500000e+00  7.500000e+00  -3.147332e-01
3  9  2.500000e+00  8.500000e+00  -4.770215e-01
3  10  2.500000e+00  9.500000e+00  1.314408e-01
3  11  2.500000e+00  1.050000e+01  1.179176e-01
3  12  2.500000e+00  1.150000e+01  8.230234e-04
3  13  2.500000e+00  1.250000e+01  -3.839649e-03
3  14  2.500000e+00  1.350000e+01  -1.246549e-04
3  15  2.500000e+00  1.450000e+01  5.211482e-06
4  1  3.500000e+00  5.000000e-01  0.000000e+00
4  2  3.500000e+00  1.500000e+00  -2.495236e-03
4  3  3.500000e+00  2.500000e+00  -4.876446e-02
4  4  3.500000e+00  3.500000e+00  6.733993e-02
4  5  3.500000e+00  4.500000e+00  5.537253e-01
4  6  3.500000e+00  5.500000e+00  -1.710671e-01
4  7  3.500000e+00  6.500000e+00  -1.342185e-01
4  8  3.500000e+00  7.500000e+00  1.744794e-01
4  9  3.500000e+00  8.500000e+00  -7.182907e-01
4  10  3.500000e+00  9.500000e+00  -2.714215e-01
4  11  3.500000e+00  1.050000e+01  1.325916e-01
4  12  3.500000e+00  1.150000e+01  3.943542e-02
4  13  3.500000e+00  1.250000e+01  -9.837354e-04
4  14  3.500000e+00  1.350000e+01  -2.560862e-04
4  15  3.500000e+00  1.450000e+01  -3.170999e-06
5  1  4.500000e+00  5.000000e-01  0.000000e+00
5  2  4.500000e+00  1.500000e+00  -1.749009e-03
5  3  4.500000e+00  2.500000e+00  -2.951066e-02
5  4  4.500000e+00  3.500000e+00  4.618015e-02
5  5  4.500000e+00  4.500000e+00  2.962194e-01
5  6  4.500000e+00  5.500000e+00  -1.041548e-01
5  7  4.500000e+00  6.500000e+00  8.997849e-02
5  8  4.500000e+00  7.500000e+00  1.485483e-01
5  9  4.500000e+00  8.500000e+00  -1.448818e-02
5  10  4.500000e+00  9.500000e+00  8.922794e-01
5  11  4.500000e+00  1.050000e+01  2.583317e-01
5  12  4.500000e+00  1.150000e+01  -6.923684e-02
5  13  4.500000e+00  1.250000e+01  -1.830143e-02
5  14  4.500000e+00  1.350000e+01  -4.418171e-04
5  15  4.500000e+00  1.450000e+01  7.057555e-06
6  1  5.500000e+00  5.000000e-01  0.000000e+00
6  2  5.500000e+00  1.500000e+00  1.222111e-02
6  3  5.500000e+00  2.500000e+00  6.358138e-02
6  4  5.500000e+00  3.500000e+00  -2.687689e-01
6  5  5.500000e+00  4.500000e+00  -4.267257e-01
6  6  5.500000e+00  5.500000e+00  4.201944e-01
6  7  5.500000e+00  6.500000e+00  -5.087248e-01
6  8  5.500000e+00  7.500000e+00  3.656046e-01
6  9  5.500000e+00  8.500000e+00  -2.563415e-01
6  10  5.500000e+00  9.500000e+00  1.047592e-01
6  11  5.500000e+00  1.050000e+01  3.086418e-01
6  12  5.500000e+00  1.150000e+01  1.771745e-02
6  13  5.500000e+00  1.250000e+01  -1.362980e-02
6  14  5.500000e+00  1.350000e+01  -8.230468e-04
6  15  5.500000e+00  1.450000e+01  -8.185572e-06
7  1  6.500000e+00  5.000000e-01  0.000000e+00
7  2  6.500000e+00  1.500000e+00  -7.937533e-03
7  3  6.500000e+00  2.500000e+00  -1.294081e-02
7  4  6.500000e+00  3.500000e+00  1.494837e-01
7  5  6.500000e+00  4.500000e+00  4.099495e-02
7  6  6.500000e+00  5.500000e+00  -4.336098e-02
7  7  6.500000e+00  6.500000e+00  1.162745e-01
7  8  6.500000e+00  7.500000e+00  -1.135490e-01
7  9  6.500000e+00  8.500000e+00  2.771131e-01
7  10  6.500000e+00  9.500000e+00  -2.612157e-01
7  11  6.500000e+00  1.050000e+01  8.841949e-01
7  12  6.500000e+00  1.150000e+01  1.383619e-01
7  13  6.500000e+00  1.250000e+01  -3.833502e-02
7  14  6.500000e+00  1.350000e+01  -3.275714e-03
7  15  6.500000e+00  1.450000e+01  -1.042607e-05
8  1  7.500000e+00  5.000000e-01  0.000000e+00
8  2  7.500000e+00  1.500000e+00  5.360919e-02
8  3  7.500000e+00  2.500000e+00  5.811444e-04
8  4  7.500000e+00  3.500000e+00  -9.404726e-01
8  5  7.500000e+00  4.500000e+00  1.415490e-01
8  6  7.500000e+00  5.500000e+00  -2.377186e-01
8  7  7.500000e+00  6.500000e+00  1.230324e-01
8  8  7.500000e+00  7.500000e+00  -9.365881e-02
8  9  7.500000e+00  8.500000e+00  6.314000e-02
8  10  7.500000e+00  9.500000e+00  -4.301357e-02
8  11  7.500000e+00  1.050000e+01  7.779289e-02
8  12  7.500000e+00  1.150000e+01  1.681920e-02
8  13  7.500000e+00  1.250000e+01  -3.194769e-03
8  14  7.500000e+00  1.350000e+01  -3.203313e-04
8  15  7.500000e+00  1.450000e+01  2.761322e-06
9  1  8.500000e+00  5.000000e-01  0.000000e+00
9  2  8.500000e+00  1.500000e+00  9.013172e-03
9  3  8.500000e+00  2.500000e+00  9.952897e-01
9  4  8.500000e+00  3.500000e+00  2.216785e-02
9  5  8.500000e+00  4.500000e+00  9.052290e-02
9  6  8.500000e+00  5.500000e+00  -1.606084e-02
9  7  8.500000e+00  6.500000e+00  1.786029e-02
9  8  8.500000e+00  7.500000e+00  -5.984806e-03
9  9  8.500000e+00  8.500000e+00  3.971020e-03
9  10  8.500000e+00  9.500000e+00  -1.165015e-03
9  11  8.500000e+00  1.050000e+01  1.122326e-03
9  12  8.500000e+00  1.150000e+01  5.272904e-04
9  13  8.500000e+00  1.250000e+01  -1.014344e-04
9  14  8.500000e+00  1.350000e+01  -1.983005e-05
9  15  8.500000e+00  1.450000e+01  -7.817197e-07
10  1  9.500000e+00  5.000000e-01  0.000000e+00
10  2  9.500000e+00  1.500000e+00  -1.090953e-04
10  3  9.500000e+00  2.500000e+00  -7.346172e-05
10  4  9.500000e+00  3.500000e+00  4.929410e-04
10  5  9.500000e+00  4.500000e+00  -3.093306e-04
10  6  9.500000e+00  5.500000e+00  2.162068e-03
10  7  9.500000e+00  6.500000e+00  -2.066763e-03
10  8  9.500000e+00  7.500000e+00  1.047901e-02
10  9  9.500000e+00  8.500000e+00  -6.222641e-03
10  10  9.500000e+00  9.500000e+00  1.096230e-01
10  11  9.500000e+00  1.050000e+01  -1.115924e-01
10  12  9.500000e+00  1.150000e+01  9.789198e-01
10  13  9.500000e+00  1.250000e+01  1.302262e-01
10  14  9.500000e+00  1.350000e+01  -1.135629e-02
10  15  9.500000e+00  1.450000e+01  -4.688627e-04
11  1  1.050000e+01  5.000000e-01  0.000000e+00
11  2  1.050000e+01  1.500000e+00  -9.984044e-01
11  3  1.050000e+01  2.500000e+00  9.973193e-03
11  4  1.050000e+01  3.500000e+00  -5.538011e-02
11  5  1.050000e+01  4.500000e+00  2.415012e-03
11  6  1.050000e+01  5.500000e+00  -3.922680e-03
11  7  1.050000e+01  6.500000e+00  8.524189e-04
11  8  1.050000e+01  7.500000e+00  -4.697434e-04
11  9  1.050000e+01  8.500000e+00  1.376034e-04
11  10  1.050000e+01  9.500000e+00  -3.795569e-05
11  11  1.050000e+01  1.050000e+01  2.716466e-05
11  12  1.050000e+01  1.150000e+01  -6.489888e-05
11  13  1.050000e+01  1.250000e+01  5.166724e-05
11  14  1.050000e+01  1.350000e+01  1.123485e-05
11  15  1.050000e+01  1.450000e+01  -2.623262e-06
12  1  1.150000e+01  5.000000e-01  0.000000e+00
12  2  1.150000e+01  1.500000e+00  -6.135858e-05
12  3  1.150000e+01  2.500000e+00  -4.662656e-05
12  4  1.150000e+01  3.500000e+00  -4.115427e-05
12  5  1.150000e+01  4.500000e+00  -1.355735e-04
12  6  1.150000e+01  5.500000e+00  -2.815615e-05
12  7  1.150000e+01  6.500000e+00  -6.219541e-04
12  8  1.150000e+01  7.500000e+00  4.286428e-04
12  9  1.150000e+01  8.500000e+00  -4.953258e-03
12  10  1.150000e+01  9.500000e+00  6.280880e-03
12  11  1.150000e+01  1.050000e+01  -5.886862e-02
12  12  1.150000e+01  1.150000e+01  1.237775e-01
12  13  1.150000e+01  1.250000e+01  -9.897886e-01
12  14  1.150000e+01  1.350000e+01  -3.827004e-02
12  15  1.150000e+01  1.450000e+01  1.739349e-03
13  1  1.250000e+01  5.000000e-01  0.000000e+00
13  2  1.250000e+01  1.500000e+00  -7.407355e-06
13  3  1.250000e+01  2.500000e+00  -7.108936e-06
13  4  1.250000e+01  3.500000e+00  -1.305743e-05
13  5  1.250000e+01  4.500000e+00  -1.543702e-05
13  6  1.250000e+01  5.500000e+00  -3.471753e-05
13  7  1.250000e+01  6.500000e+00  -3.337960e-05
13  8  1.250000e+01  7.500000e+00  -1.137440e-04
13  9  1.250000e+01  8.500000e+00  -1.886603e-04
13  10  1.250000e+01  9.500000e+00  -1.042691e-03
13  11  1.250000e+01  1.050000e+01  1.779057e-04
13  12  1.250000e+01  1.150000e+01  -1.631947e-02
13  13  1.250000e+01  1.250000e+01  3.649965e-02
13  14  1.250000e+01  1.350000e+01  -9.986752e-01
13  15  1.250000e+01  1.450000e+01  -3.237335e-02
14  1  1.350000e+01  5.000000e-01  0.000000e+00
14  2  1.350000e+01  1.500000e+00  -2.914734e-06
14  3  1.350000e+01  2.500000e+00  8.584856e-07
14  4  1.350000e+01  3.500000e+00  1.359843e-06
14  5  1.350000e+01  4.500000e+00  -1.387576e-06
14  6  1.350000e+01  5.500000e+00  5.493134e-06
14  7  1.350000e+01  6.500000e+00  -5.678081e-06
14  8  1.350000e+01  7.500000e+00  5.439770e-06
14  9  1.350000e+01  8.500000e+00  8.557310e-07
14  10  1.350000e+01  9.500000e+00  -3.168160e-06
14  11  1.350000e+01  1.050000e+01  6.529985e-05
14  12  1.350000e+01  1.150000e+01  -2.826172e-04
14  13  1.350000e+01  1.250000e+01  2.965467e-03
14  14  1.350000e+01  1.350000e+01  -3.228623e-02
14  15  1.350000e+01  1.450000e+01  9.994742e-01
15  1  1.450000e+01  5.000000e-01  1.000000e+00
15  2  1.450000e+01  1.500000e+00  0.000000e+00
15  3  1.450000e+01  2.500000e+00  0.000000e+00
15  4  1.450000e+01  3.500000e+00  0.000000e+00
15  5  1.450000e+01  4.500000e+00  0.000000e+00
15  6  1.450000e+01  5.500000e+00  0.000000e+00
15  7  1.450000e+01  6.500000e+00  0.000000e+00
15  8  1.450000e+01  7.500000e+00  0.000000e+00
15  9  1.450000e+01  8.500000e+00  0.000000e+00
15  10  1.450000e+01  9.500000e+00  0.000000e+00
15  11  1.450000e+01  1.050000e+01  0.000000e+00
15  12  1.450000e+01  1.150000e+01  0.000000e+00
15  13  1.450000e+01  1.250000e+01  0.000000e+00
15  14  1.450000e+01  1.350000e+01  0.000000e+00
15  15  1.450000e+01  1.450000e+01  0.000000e+00


==> anc/txt_outputs/xsec_ptmu_iron.txt <==
# xsec_ptmu_iron
# stat_error: statistical uncertainty; total_error: statistical + systematic uncertainty
# bin  x_low  x_high  x_center  value  stat_error  total_error
1  0.000000e+00  7.500000e-02  3.750000e-02  8.104383e-40  3.932750e-41  8.653881e-41
2  7.500000e-02  1.500000e-01  1.125000e-01  3.096530e-39  7.139656e-41  2.707143e-40
3  1.500000e-01  2.500000e-01  2.000000e-01  7.345423e-39  9.983916e-41  5.641024e-40
4  2.500000e-01  3.250000e-01  2.875000e-01  1.248502e-38  1.453010e-40  8.657448e-40
5  3.250000e-01  4.000000e-01  3.625000e-01  1.638598e-38  1.698820e-40  1.057044e-39
6  4.000000e-01  4.750000e-01  4.375000e-01  1.971768e-38  1.896430e-40  1.191637e-39
7  4.750000e-01  5.500000e-01  5.125000e-01  2.195297e-38  2.092895e-40  1.271156e-39
8  5.500000e-01  7.000000e-01  6.250000e-01  2.167889e-38  1.736489e-40  1.266724e-39
9  7.000000e-01  8.500000e-01  7.750000e-01  1.750736e-38  1.664870e-40  1.139704e-39
10  8.500000e-01  1.000000e+00  9.250000e-01  1.168807e-38  1.419763e-40  9.242004e-40
11  1.000000e+00  1.250000e+00  1.125000e+00  5.401703e-39  8.487360e-41  4.986085e-40
12  1.250000e+00  1.500000e+00  1.375000e+00  1.504367e-39  4.434147e-41  1.637959e-40
13  1.500000e+00  2.500000e+00  2.000000e+00  2.073278e-40  9.267171e-42  2.624843e-41


==> anc/txt_outputs/xsec_ptmu_iron_correlation.txt <==
# xsec_ptmu_iron_correlation
# bin_i  bin_j  x_center  y_center  value
1  1  5.000000e-01  5.000000e-01  0.000000e+00
1  2  5.000000e-01  1.500000e+00  0.000000e+00
1  3  5.000000e-01  2.500000e+00  0.000000e+00
1  4  5.000000e-01  3.500000e+00  0.000000e+00
1  5  5.000000e-01  4.500000e+00  0.000000e+00
1  6  5.000000e-01  5.500000e+00  0.000000e+00
1  7  5.000000e-01  6.500000e+00  0.000000e+00
1  8  5.000000e-01  7.500000e+00  0.000000e+00
1  9  5.000000e-01  8.500000e+00  0.000000e+00
1  10  5.000000e-01  9.500000e+00  0.000000e+00
1  11  5.000000e-01  1.050000e+01  0.000000e+00
1  12  5.000000e-01  1.150000e+01  0.000000e+00
1  13  5.000000e-01  1.250000e+01  0.000000e+00
1  14  5.000000e-01  1.350000e+01  0.000000e+00
1  15  5.000000e-01  1.450000e+01  0.000000e+00
2  1  1.500000e+00  5.000000e-01  0.000000e+00
2  2  1.500000e+00  1.500000e+00  1.000000e+00
2  3  1.500000e+00  2.500000e+00  8.478249e-01
2  4  1.500000e+00  3.500000e+00  7.924985e-01
2  5  1.500000e+00  4.500000e+00  7.382720e-01
2  6  1.500000e+00  5.500000e+00  7.194725e-01
2  7  1.500000e+00  6.500000e+00  6.531422e-01
2  8  1.500000e+00  7.500000e+00  5.504111e-01
2  9  1.500000e+00  8.500000e+00  3.824970e-01
2  10  1.500000e+00  9.500000e+00  1.858229e-01
2  11  1.500000e+00  1.050000e+01  1.841373e-02
2  12  1.500000e+00  1.150000e+01  5.104159e-04
2  13  1.500000e+00  1.250000e+01  1.267470e-01
2  14  1.500000e+00  1.350000e+01  2.635049e-01
2  15  1.500000e+00  1.450000e+01  1.346944e-01
3  1  2.500000e+00  5.000000e-01  0.000000e+00
3  2  2.500000e+00  1.500000e+00  8.478249e-01
3  3  2.500000e+00  2.500000e+00  1.000000e+00
3  4  2.500000e+00  3.500000e+00  9.278485e-01
3  5  2.500000e+00  4.500000e+00  8.711453e-01
3  6  2.500000e+00  5.500000e+00  8.405509e-01
3  7  2.500000e+00  6.500000e+00  7.767668e-01
3  8  2.500000e+00  7.500000e+00  6.542518e-01
3  9  2.500000e+00  8.500000e+00  4.885725e-01
3  10  2.500000e+00  9.500000e+00  2.555043e-01
3  11  2.500000e+00  1.050000e+01  4.347455e-02
3  12  2.500000e+00  1.150000e+01  -5.237621e-03
3  13  2.500000e+00  1.250000e+01  9.432382e-02
3  14  2.500000e+00  1.350000e+01  2.356964e-01
3  15  2.500000e+00  1.450000e+01  1.384886e-01
4  1  3.500000e+00  5.000000e-01  0.000000e+00
4  2  3.500000e+00  1.500000e+00  7.924985e-01
4  3  3.500000e+00  2.500000e+00  9.278485e-01
4  4  3.500000e+00  3.500000e+00  1.000000e+00
4  5  3.500000e+00  4.500000e+00  9.489768e-01
4  6  3.500000e+00  5.500000e+00  9.128956e-01
4  7  3.500000e+00  6.500000e+00  8.627176e-01
4  8  3.500000e+00  7.500000e+00  7.523899e-01
4  9  3.500000e+00  8.500000e+00  5.829162e-01
4  10  3.500000e+00  9.500000e+00  3.436555e-01
4  11  3.500000e+00  1.050000e+01  1.136068e-01
4  12  3.500000e+00  1.150000e+01  2.921692e-02
4  13  3.500000e+00  1.250000e+01  9.462762e-02
4  14  3.500000e+00  1.350000e+01  2.215604e-01
4  15  3.500000e+00  1.450000e+01  1.302063e-01
5  1  4.500000e+00  5.000000e-01  0.000000e+00
5  2  4.500000e+00  1.500000e+00  7.382720e-01
5  3  4.500000e+00  2.500000e+00  8.711453e-01
5  4  4.500000e+00  3.500000e+00  9.489768e-01
5  5  4.500000e+00  4.500000e+00  1.000000e+00
5  6  4.500000e+00  5.500000e+00  9.620374e-01
5  7  4.500000e+00  6.500000e+00  9.179198e-01
5  8  4.500000e+00  7.500000e+00  8.256170e-01
5  9  4.500000e+00  8.500000e+00  6.823601e-01
5  10  4.500000e+00  9.500000e+00  4.513030e-01
5  11  4.500000e+00  1.050000e+01  2.164489e-01
5  12  4.500000e+00  1.150000e+01  1.060998e-01
5  13  4.500000e+00  1.250000e+01  1.228967e-01
5  14  4.500000e+00  1.350000e+01  2.148038e-01
5  15  4.500000e+00  1.450000e+01  1.236080e-01
6  1  5.500000e+00  5.000000e-01  0.000000e+00
6  2  5.500000e+00  1.500000e+00  7.194725e-01
6  3  5.500000e+00  2.500000e+00  8.405509e-01
6  4  5.500000e+00  3.500000e+00  9.128956e-01
6  5  5.500000e+00  4.500000e+00  9.620374e-01
6  6  5.500000e+00  5.500000e+00  1.000000e+00
6  7  5.500000e+00  6.500000e+00  9.651960e-01
6  8  5.500000e+00  7.500000e+00  8.873579e-01
6  9  5.500000e+00  8.500000e+00  7.606647e-01
6  10  5.500000e+00  9.500000e+00  5.533905e-01
6  11  5.500000e+00  1.050000e+01  3.241744e-01
6  12  5.500000e+00  1.150000e+01  2.091234e-01
6  13  5.500000e+00  1.250000e+01  2.034006e-01
6  14  5.500000e+00  1.350000e+01  2.719348e-01
6  15  5.500000e+00  1.450000e+01  1.424590e-01
7  1  6.500000e+00  5.000000e-01  0.000000e+00
7  2  6.500000e+00  1.500000e+00  6.531422e-01
7  3  6.500000e+00  2.500000e+00  7.767668e-01
7  4  6.500000e+00  3.500000e+00  8.627176e-01
7  5  6.500000e+00  4.500000e+00  9.179198e-01
7  6  6.500000e+00  5.500000e+00  9.651960e-01
7  7  6.500000e+00  6.500000e+00  1.000000e+00
7  8  6.500000e+00  7.500000e+00  9.502389e-01
7  9  6.500000e+00  8.500000e+00  8.457123e-01
7  10  6.500000e+00  9.500000e+00  6.678888e-01
7  11  6.500000e+00  1.050000e+01  4.530692e-01
7  12  6.500000e+00  1.150000e+01  3.278140e-01
7  13  6.500000e+00  1.250000e+01  2.811359e-01
7  14  6.500000e+00  1.350000e+01  3.078939e-01
7  15  6.500000e+00  1.450000e+01  1.533224e-01
8  1  7.500000e+00  5.000000e-01  0.000000e+00
8  2  7.500000e+00  1.500000e+00  5.504111e-01
8  3  7.500000e+00  2.500000e+00  6.542518e-01
8  4  7.500000e+00  3.500000e+00  7.523899e-01
8  5  7.500000e+00  4.500000e+00  8.256170e-01
8  6  7.500000e+00  5.500000e+00  8.873579e-01
8  7  7.500000e+00  6.500000e+00  9.502389e-01
8  8  7.500000e+00  7.500000e+00  1.000000e+00
8  9  7.500000e+00  8.500000e+00  9.366637e-01
8  10  7.500000e+00  9.500000e+00  8.097721e-01
8  11  7.500000e+00  1.050000e+01  6.403637e-01
8  12  7.500000e+00  1.150000e+01  5.144146e-01
8  13  7.500000e+00  1.250000e+01  4.165294e-01
8  14  7.500000e+00  1.350000e+01  3.771629e-01
8  15  7.500000e+00  1.450000e+01  1.745786e-01
9  1  8.500000e+00  5.000000e-01  0.000000e+00
9  2  8.500000e+00  1.500000e+00  3.824970e-01
9  3  8.500000e+00  2.500000e+00  4.885725e-01
9  4  8.500000e+00  3.500000e+00  5.829162e-01
9  5  8.500000e+00  4.500000e+00  6.823601e-01
9  6  8.500000e+00  5.500000e+00  7.606647e-01
9  7  8.500000e+00  6.500000e+00  8.457123e-01
9  8  8.500000e+00  7.500000e+00  9.366637e-01
9  9  8.500000e+00  8.500000e+00  1.000000e+00
9  10  8.500000e+00  9.500000e+00  9.333526e-01
9  11  8.500000e+00  1.050000e+01  8.032937e-01
9  12  8.500000e+00  1.150000e+01  6.805747e-01
9  13  8.500000e+00  1.250000e+01  5.141081e-01
9  14  8.500000e+00  1.350000e+01  3.969061e-01
9  15  8.500000e+00  1.450000e+01  1.702654e-01
10  1  9.500000e+00  5.000000e-01  0.000000e+00
10  2  9.500000e+00  1.500000e+00  1.858229e-01
10  3  9.500000e+00  2.500000e+00  2.555043e-01
10  4  9.500000e+00  3.500000e+00  3.436555e-01
10  5  9.500000e+00  4.500000e+00  4.513030e-01
10  6  9.500000e+00  5.500000e+00  5.533905e-01
10  7  9.500000e+00  6.500000e+00  6.678888e-01
10  8  9.500000e+00  7.500000e+00  8.097721e-01
10  9  9.500000e+00  8.500000e+00  9.333526e-01
10  10  9.500000e+00  9.500000e+00  1.000000e+00
10  11  9.500000e+00  1.050000e+01  9.350716e-01
10  12  9.500000e+00  1.150000e+01  8.308489e-01
10  13  9.500000e+00  1.250000e+01  6.278415e-01
10  14  9.500000e+00  1.350000e+01  4.453875e-01
10  15  9.500000e+00  1.450000e+01  1.844555e-01
11  1  1.050000e+01  5.000000e-01  0.000000e+00
11  2  1.050000e+01  1.500000e+00  1.841373e-02
11  3  1.050000e+01  2.500000e+00  4.347455e-02
11  4  1.050000e+01  3.500000e+00  1.136068e-01
11  5  1.050000e+01  4.500000e+00  2.164489e-01
11  6  1.050000e+01  5.500000e+00  3.241744e-01
11  7  1.050000e+01  6.500000e+00  4.530692e-01
11  8  1.050000e+01  7.500000e+00  6.403637e-01
11  9  1.050000e+01  8.500000e+00  8.032937e-01
11  10  1.050000e+01  9.500000e+00  9.350716e-01
11  11  1.050000e+01  1.050000e+01  1.000000e+00
11  12  1.050000e+01  1.150000e+01  9.337857e-01
11  13  1.050000e+01  1.250000e+01  7.257149e-01
11  14  1.050000e+01  1.350000e+01  5.073436e-01
11  15  1.050000e+01  1.450000e+01  2.187152e-01
12  1  1.150000e+01  5.000000e-01  0.000000e+00
12  2  1.150000e+01  1.500000e+00  5.104159e-04
12  3  1.150000e+01  2.500000e+00  -5.237621e-03
12  4  1.150000e+01  3.500000e+00  2.921692e-02
12  5  1.150000e+01  4.500000e+00  1.060998e-01
12  6  1.150000e+01  5.500000e+00  2.091234e-01
12  7  1.150000e+01  6.500000e+00  3.278140e-01
12  8  1.150000e+01  7.500000e+00  5.144146e-01
12  9  1.150000e+01  8.500000e+00  6.805747e-01
12  10  1.150000e+01  9.500000e+00  8.308489e-01
12  11  1.150000e+01  1.050000e+01  9.337857e-01
12  12  1.150000e+01  1.150000e+01  1.000000e+00
12  13  1.150000e+01  1.250000e+01  8.643299e-01
12  14  1.150000e+01  1.350000e+01  6.526187e-01
12  15  1.150000e+01  1.450000e+01  2.997344e-01
13  1  1.250000e+01  5.000000e-01  0.000000e+00
13  2  1.250000e+01  1.500000e+00  1.267470e-01
13  3  1.250000e+01  2.500000e+00  9.432382e-02
13  4  1.250000e+01  3.500000e+00  9.462762e-02
13  5  1.250000e+01  4.500000e+00  1.228967e-01
13  6  1.250000e+01  5.500000e+00  2.034006e-01
13  7  1.250000e+01  6.500000e+00  2.811359e-01
13  8  1.250000e+01  7.500000e+00  4.165294e-01
13  9  1.250000e+01  8.500000e+00  5.141081e-01
13  10  1.250000e+01  9.500000e+00  6.278415e-01
13  11  1.250000e+01  1.050000e+01  7.257149e-01
13  12  1.250000e+01  1.150000e+01  8.643299e-01
13  13  1.250000e+01  1.250000e+01  1.000000e+00
13  14  1.250000e+01  1.350000e+01  8.546302e-01
13  15  1.250000e+01  1.450000e+01  4.074324e-01
14  1  1.350000e+01  5.000000e-01  0.000000e+00
14  2  1.350000e+01  1.500000e+00  2.635049e-01
14  3  1.350000e+01  2.500000e+00  2.356964e-01
14  4  1.350000e+01  3.500000e+00  2.215604e-01
14  5  1.350000e+01  4.500000e+00  2.148038e-01
14  6  1.350000e+01  5.500000e+00  2.719348e-01
14  7  1.350000e+01  6.500000e+00  3.078939e-01
14  8  1.350000e+01  7.500000e+00  3.771629e-01
14  9  1.350000e+01  8.500000e+00  3.969061e-01
14  10  1.350000e+01  9.500000e+00  4.453875e-01
14  11  1.350000e+01  1.050000e+01  5.073436e-01
14  12  1.350000e+01  1.150000e+01  6.526187e-01
14  13  1.350000e+01  1.250000e+01  8.546302e-01
14  14  1.350000e+01  1.350000e+01  1.000000e+00
14  15  1.350000e+01  1.450000e+01  4.937928e-01
15  1  1.450000e+01  5.000000e-01  0.000000e+00
15  2  1.450000e+01  1.500000e+00  1.346944e-01
15  3  1.450000e+01  2.500000e+00  1.384886e-01
15  4  1.450000e+01  3.500000e+00  1.302063e-01
15  5  1.450000e+01  4.500000e+00  1.236080e-01
15  6  1.450000e+01  5.500000e+00  1.424590e-01
15  7  1.450000e+01  6.500000e+00  1.533224e-01
15  8  1.450000e+01  7.500000e+00  1.745786e-01
15  9  1.450000e+01  8.500000e+00  1.702654e-01
15  10  1.450000e+01  9.500000e+00  1.844555e-01
15  11  1.450000e+01  1.050000e+01  2.187152e-01
15  12  1.450000e+01  1.150000e+01  2.997344e-01
15  13  1.450000e+01  1.250000e+01  4.074324e-01
15  14  1.450000e+01  1.350000e+01  4.937928e-01
15  15  1.450000e+01  1.450000e+01  1.000000e+00


==> anc/txt_outputs/xsec_ptmu_iron_covariance.txt <==
# xsec_ptmu_iron_covariance
# bin_i  bin_j  x_center  y_center  value
1  1  5.000000e-01  5.000000e-01  0.000000e+00
1  2  5.000000e-01  1.500000e+00  0.000000e+00
1  3  5.000000e-01  2.500000e+00  0.000000e+00
1  4  5.000000e-01  3.500000e+00  0.000000e+00
1  5  5.000000e-01  4.500000e+00  0.000000e+00
1  6  5.000000e-01  5.500000e+00  0.000000e+00
1  7  5.000000e-01  6.500000e+00  0.000000e+00
1  8  5.000000e-01  7.500000e+00  0.000000e+00
1  9  5.000000e-01  8.500000e+00  0.000000e+00
1  10  5.000000e-01  9.500000e+00  0.000000e+00
1  11  5.000000e-01  1.050000e+01  0.000000e+00
1  12  5.000000e-01  1.150000e+01  0.000000e+00
1  13  5.000000e-01  1.250000e+01  0.000000e+00
1  14  5.000000e-01  1.350000e+01  0.000000e+00
1  15  5.000000e-01  1.450000e+01  0.000000e+00
2  1  1.500000e+00  5.000000e-01  0.000000e+00
2  2  1.500000e+00  1.500000e+00  7.488966e-81
2  3  1.500000e+00  2.500000e+00  1.986224e-80
2  4  1.500000e+00  3.500000e+00  3.868720e-80
2  5  1.500000e+00  4.500000e+00  5.531173e-80
2  6  1.500000e+00  5.500000e+00  6.581400e-80
2  7  1.500000e+00  6.500000e+00  6.735390e-80
2  8  1.500000e+00  7.500000e+00  6.054760e-80
2  9  1.500000e+00  8.500000e+00  4.192964e-80
2  10  1.500000e+00  9.500000e+00  1.832745e-80
2  11  1.500000e+00  1.050000e+01  1.472715e-81
2  12  1.500000e+00  1.150000e+01  2.202393e-83
2  13  1.500000e+00  1.250000e+01  1.796601e-81
2  14  1.500000e+00  1.350000e+01  5.985537e-82
2  15  1.500000e+00  1.450000e+01  2.340365e-83
3  1  2.500000e+00  5.000000e-01  0.000000e+00
3  2  2.500000e+00  1.500000e+00  1.986224e-80
3  3  2.500000e+00  2.500000e+00  7.328624e-80
3  4  2.500000e+00  3.500000e+00  1.416923e-79
3  5  2.500000e+00  4.500000e+00  2.041699e-79
3  6  2.500000e+00  5.500000e+00  2.405295e-79
3  7  2.500000e+00  6.500000e+00  2.505797e-79
3  8  2.500000e+00  7.500000e+00  2.251412e-79
3  9  2.500000e+00  8.500000e+00  1.675415e-79
3  10  2.500000e+00  9.500000e+00  7.883180e-80
3  11  2.500000e+00  1.050000e+01  1.087708e-80
3  12  2.500000e+00  1.150000e+01  -7.069765e-82
3  13  2.500000e+00  1.250000e+01  4.182496e-81
3  14  2.500000e+00  1.350000e+01  1.674818e-81
3  15  2.500000e+00  1.450000e+01  7.527461e-83
4  1  3.500000e+00  5.000000e-01  0.000000e+00
4  2  3.500000e+00  1.500000e+00  3.868720e-80
4  3  3.500000e+00  2.500000e+00  1.416923e-79
4  4  3.500000e+00  3.500000e+00  3.182115e-79
4  5  3.500000e+00  4.500000e+00  4.634506e-79
4  6  3.500000e+00  5.500000e+00  5.443425e-79
4  7  3.500000e+00  6.500000e+00  5.799234e-79
4  8  3.500000e+00  7.500000e+00  5.395104e-79
4  9  3.500000e+00  8.500000e+00  4.165299e-79
4  10  3.500000e+00  9.500000e+00  2.209394e-79
4  11  3.500000e+00  1.050000e+01  5.922819e-80
4  12  3.500000e+00  1.150000e+01  8.217733e-81
4  13  3.500000e+00  1.250000e+01  8.743369e-81
4  14  3.500000e+00  1.350000e+01  3.280602e-81
4  15  3.500000e+00  1.450000e+01  1.474732e-82
5  1  4.500000e+00  5.000000e-01  0.000000e+00
5  2  4.500000e+00  1.500000e+00  5.531173e-80
5  3  4.500000e+00  2.500000e+00  2.041699e-79
5  4  4.500000e+00  3.500000e+00  4.634506e-79
5  5  4.500000e+00  4.500000e+00  7.495140e-79
5  6  4.500000e+00  5.500000e+00  8.803898e-79
5  7  4.500000e+00  6.500000e+00  9.469754e-79
5  8  4.500000e+00  7.500000e+00  9.085888e-79
5  9  4.500000e+00  8.500000e+00  7.483171e-79
5  10  4.500000e+00  9.500000e+00  4.452974e-79
5  11  4.500000e+00  1.050000e+01  1.731855e-79
5  12  4.500000e+00  1.150000e+01  4.579985e-80
5  13  4.500000e+00  1.250000e+01  1.742742e-80
5  14  4.500000e+00  1.350000e+01  4.881298e-81
5  15  4.500000e+00  1.450000e+01  2.148620e-82
6  1  5.500000e+00  5.000000e-01  0.000000e+00
6  2  5.500000e+00  1.500000e+00  6.581400e-80
6  3  5.500000e+00  2.500000e+00  2.405295e-79
6  4  5.500000e+00  3.500000e+00  5.443425e-79
6  5  5.500000e+00  4.500000e+00  8.803898e-79
6  6  5.500000e+00  5.500000e+00  1.117343e-78
6  7  5.500000e+00  6.500000e+00  1.215774e-78
6  8  5.500000e+00  7.500000e+00  1.192315e-78
6  9  5.500000e+00  8.500000e+00  1.018518e-78
6  10  5.500000e+00  9.500000e+00  6.666792e-79
6  11  5.500000e+00  1.050000e+01  3.166927e-79
6  12  5.500000e+00  1.150000e+01  1.102188e-79
6  13  5.500000e+00  1.250000e+01  3.521668e-80
6  14  5.500000e+00  1.350000e+01  7.545038e-81
6  15  5.500000e+00  1.450000e+01  3.023474e-82
7  1  6.500000e+00  5.000000e-01  0.000000e+00
7  2  6.500000e+00  1.500000e+00  6.735390e-80
7  3  6.500000e+00  2.500000e+00  2.505797e-79
7  4  6.500000e+00  3.500000e+00  5.799234e-79
7  5  6.500000e+00  4.500000e+00  9.469754e-79
7  6  6.500000e+00  5.500000e+00  1.215774e-78
7  7  6.500000e+00  6.500000e+00  1.419999e-78
7  8  6.500000e+00  7.500000e+00  1.439381e-78
7  9  6.500000e+00  8.500000e+00  1.276582e-78
7  10  6.500000e+00  9.500000e+00  9.070688e-79
7  11  6.500000e+00  1.050000e+01  4.989704e-79
7  12  6.500000e+00  1.150000e+01  1.947741e-79
7  13  6.500000e+00  1.250000e+01  5.487358e-80
7  14  6.500000e+00  1.350000e+01  9.630495e-81
7  15  6.500000e+00  1.450000e+01  3.668368e-82
8  1  7.500000e+00  5.000000e-01  0.000000e+00
8  2  7.500000e+00  1.500000e+00  6.054760e-80
8  3  7.500000e+00  2.500000e+00  2.251412e-79
8  4  7.500000e+00  3.500000e+00  5.395104e-79
8  5  7.500000e+00  4.500000e+00  9.085888e-79
8  6  7.500000e+00  5.500000e+00  1.192315e-78
8  7  7.500000e+00  6.500000e+00  1.439381e-78
8  8  7.500000e+00  7.500000e+00  1.615838e-78
8  9  7.500000e+00  8.500000e+00  1.508220e-78
8  10  7.500000e+00  9.500000e+00  1.173150e-78
8  11  7.500000e+00  1.050000e+01  7.523012e-79
8  12  7.500000e+00  1.150000e+01  3.260407e-79
8  13  7.500000e+00  1.250000e+01  8.672564e-80
8  14  7.500000e+00  1.350000e+01  1.258436e-80
8  15  7.500000e+00  1.450000e+01  4.455671e-82
9  1  8.500000e+00  5.000000e-01  0.000000e+00
9  2  8.500000e+00  1.500000e+00  4.192964e-80
9  3  8.500000e+00  2.500000e+00  1.675415e-79
9  4  8.500000e+00  3.500000e+00  4.165299e-79
9  5  8.500000e+00  4.500000e+00  7.483171e-79
9  6  8.500000e+00  5.500000e+00  1.018518e-78
9  7  8.500000e+00  6.500000e+00  1.276582e-78
9  8  8.500000e+00  7.500000e+00  1.508220e-78
9  9  8.500000e+00  8.500000e+00  1.604591e-78
9  10  8.500000e+00  9.500000e+00  1.347472e-78
9  11  8.500000e+00  1.050000e+01  9.404219e-79
9  12  8.500000e+00  1.150000e+01  4.298507e-79
9  13  8.500000e+00  1.250000e+01  1.066693e-79
9  14  8.500000e+00  1.350000e+01  1.319694e-80
9  15  8.500000e+00  1.450000e+01  4.330437e-82
10  1  9.500000e+00  5.000000e-01  0.000000e+00
10  2  9.500000e+00  1.500000e+00  1.832745e-80
10  3  9.500000e+00  2.500000e+00  7.883180e-80
10  4  9.500000e+00  3.500000e+00  2.209394e-79
10  5  9.500000e+00  4.500000e+00  4.452974e-79
10  6  9.500000e+00  5.500000e+00  6.666792e-79
10  7  9.500000e+00  6.500000e+00  9.070688e-79
10  8  9.500000e+00  7.500000e+00  1.173150e-78
10  9  9.500000e+00  8.500000e+00  1.347472e-78
10  10  9.500000e+00  9.500000e+00  1.298925e-78
10  11  9.500000e+00  1.050000e+01  9.849247e-79
10  12  9.500000e+00  1.150000e+01  4.721431e-79
10  13  9.500000e+00  1.250000e+01  1.172047e-79
10  14  9.500000e+00  1.350000e+01  1.332396e-80
10  15  9.500000e+00  1.450000e+01  4.220915e-82
11  1  1.050000e+01  5.000000e-01  0.000000e+00
11  2  1.050000e+01  1.500000e+00  1.472715e-81
11  3  1.050000e+01  2.500000e+00  1.087708e-80
11  4  1.050000e+01  3.500000e+00  5.922819e-80
11  5  1.050000e+01  4.500000e+00  1.731855e-79
11  6  1.050000e+01  5.500000e+00  3.166927e-79
11  7  1.050000e+01  6.500000e+00  4.989704e-79
11  8  1.050000e+01  7.500000e+00  7.523012e-79
11  9  1.050000e+01  8.500000e+00  9.404219e-79
11  10  1.050000e+01  9.500000e+00  9.849247e-79
11  11  1.050000e+01  1.050000e+01  8.541464e-79
11  12  1.050000e+01  1.150000e+01  4.303017e-79
11  13  1.050000e+01  1.250000e+01  1.098589e-79
11  14  1.050000e+01  1.350000e+01  1.230755e-80
11  15  1.050000e+01  1.450000e+01  4.058526e-82
12  1  1.150000e+01  5.000000e-01  0.000000e+00
12  2  1.150000e+01  1.500000e+00  2.202393e-83
12  3  1.150000e+01  2.500000e+00  -7.069765e-82
12  4  1.150000e+01  3.500000e+00  8.217733e-81
12  5  1.150000e+01  4.500000e+00  4.579985e-80
12  6  1.150000e+01  5.500000e+00  1.102188e-79
12  7  1.150000e+01  6.500000e+00  1.947741e-79
12  8  1.150000e+01  7.500000e+00  3.260407e-79
12  9  1.150000e+01  8.500000e+00  4.298507e-79
12  10  1.150000e+01  9.500000e+00  4.721431e-79
12  11  1.150000e+01  1.050000e+01  4.303017e-79
12  12  1.150000e+01  1.150000e+01  2.486104e-79
12  13  1.150000e+01  1.250000e+01  7.058983e-80
12  14  1.150000e+01  1.350000e+01  8.541272e-81
12  15  1.150000e+01  1.450000e+01  3.000678e-82
13  1  1.250000e+01  5.000000e-01  0.000000e+00
13  2  1.250000e+01  1.500000e+00  1.796601e-81
13  3  1.250000e+01  2.500000e+00  4.182496e-81
13  4  1.250000e+01  3.500000e+00  8.743369e-81
13  5  1.250000e+01  4.500000e+00  1.742742e-80
13  6  1.250000e+01  5.500000e+00  3.521668e-80
13  7  1.250000e+01  6.500000e+00  5.487358e-80
13  8  1.250000e+01  7.500000e+00  8.672564e-80
13  9  1.250000e+01  8.500000e+00  1.066693e-79
13  10  1.250000e+01  9.500000e+00  1.172047e-79
13  11  1.250000e+01  1.050000e+01  1.098589e-79
13  12  1.250000e+01  1.150000e+01  7.058983e-80
13  13  1.250000e+01  1.250000e+01  2.682909e-80
13  14  1.250000e+01  1.350000e+01  3.674385e-81
13  15  1.250000e+01  1.450000e+01  1.339928e-82
14  1  1.350000e+01  5.000000e-01  0.000000e+00
14  2  1.350000e+01  1.500000e+00  5.985537e-82
14  3  1.350000e+01  2.500000e+00  1.674818e-81
14  4  1.350000e+01  3.500000e+00  3.280602e-81
14  5  1.350000e+01  4.500000e+00  4.881298e-81
14  6  1.350000e+01  5.500000e+00  7.545038e-81
14  7  1.350000e+01  6.500000e+00  9.630495e-81
14  8  1.350000e+01  7.500000e+00  1.258436e-80
14  9  1.350000e+01  8.500000e+00  1.319694e-80
14  10  1.350000e+01  9.500000e+00  1.332396e-80
14  11  1.350000e+01  1.050000e+01  1.230755e-80
14  12  1.350000e+01  1.150000e+01  8.541272e-81
14  13  1.350000e+01  1.250000e+01  3.674385e-81
14  14  1.350000e+01  1.350000e+01  6.889803e-82
14  15  1.350000e+01  1.450000e+01  2.602383e-83
15  1  1.450000e+01  5.000000e-01  0.000000e+00
15  2  1.450000e+01  1.500000e+00  2.340365e-83
15  3  1.450000e+01  2.500000e+00  7.527461e-83
15  4  1.450000e+01  3.500000e+00  1.474732e-82
15  5  1.450000e+01  4.500000e+00  2.148620e-82
15  6  1.450000e+01  5.500000e+00  3.023474e-82
15  7  1.450000e+01  6.500000e+00  3.668368e-82
15  8  1.450000e+01  7.500000e+00  4.455671e-82
15  9  1.450000e+01  8.500000e+00  4.330437e-82
15  10  1.450000e+01  9.500000e+00  4.220915e-82
15  11  1.450000e+01  1.050000e+01  4.058526e-82
15  12  1.450000e+01  1.150000e+01  3.000678e-82
15  13  1.450000e+01  1.250000e+01  1.339928e-82
15  14  1.450000e+01  1.350000e+01  2.602383e-83
15  15  1.450000e+01  1.450000e+01  4.031310e-84


==> anc/txt_outputs/xsec_ptmu_iron_covariance_svd.txt <==
# xsec_ptmu_iron_covariance_svd
# bin_i  bin_j  x_center  y_center  value
1  1  5.000000e-01  5.000000e-01  0.000000e+00
1  2  5.000000e-01  1.500000e+00  0.000000e+00
1  3  5.000000e-01  2.500000e+00  0.000000e+00
1  4  5.000000e-01  3.500000e+00  0.000000e+00
1  5  5.000000e-01  4.500000e+00  0.000000e+00
1  6  5.000000e-01  5.500000e+00  0.000000e+00
1  7  5.000000e-01  6.500000e+00  0.000000e+00
1  8  5.000000e-01  7.500000e+00  0.000000e+00
1  9  5.000000e-01  8.500000e+00  0.000000e+00
1  10  5.000000e-01  9.500000e+00  0.000000e+00
1  11  5.000000e-01  1.050000e+01  0.000000e+00
1  12  5.000000e-01  1.150000e+01  0.000000e+00
1  13  5.000000e-01  1.250000e+01  0.000000e+00
1  14  5.000000e-01  1.350000e+01  0.000000e+00
1  15  5.000000e-01  1.450000e+01  0.000000e+00
2  1  1.500000e+00  5.000000e-01  0.000000e+00
2  2  1.500000e+00  1.500000e+00  7.488966e-81
2  3  1.500000e+00  2.500000e+00  1.986224e-80
2  4  1.500000e+00  3.500000e+00  3.868720e-80
2  5  1.500000e+00  4.500000e+00  5.531173e-80
2  6  1.500000e+00  5.500000e+00  6.581400e-80
2  7  1.500000e+00  6.500000e+00  6.735390e-80
2  8  1.500000e+00  7.500000e+00  6.054760e-80
2  9  1.500000e+00  8.500000e+00  4.192964e-80
2  10  1.500000e+00  9.500000e+00  1.832745e-80
2  11  1.500000e+00  1.050000e+01  1.472715e-81
2  12  1.500000e+00  1.150000e+01  2.202393e-83
2  13  1.500000e+00  1.250000e+01  1.796601e-81
2  14  1.500000e+00  1.350000e+01  5.985537e-82
2  15  1.500000e+00  1.450000e+01  2.340365e-83
3  1  2.500000e+00  5.000000e-01  0.000000e+00
3  2  2.500000e+00  1.500000e+00  1.986224e-80
3  3  2.500000e+00  2.500000e+00  7.328624e-80
3  4  2.500000e+00  3.500000e+00  1.416923e-79
3  5  2.500000e+00  4.500000e+00  2.041699e-79
3  6  2.500000e+00  5.500000e+00  2.405295e-79
3  7  2.500000e+00  6.500000e+00  2.505797e-79
3  8  2.500000e+00  7.500000e+00  2.251412e-79
3  9  2.500000e+00  8.500000e+00  1.675415e-79
3  10  2.500000e+00  9.500000e+00  7.883180e-80
3  11  2.500000e+00  1.050000e+01  1.087708e-80
3  12  2.500000e+00  1.150000e+01  -7.069765e-82
3  13  2.500000e+00  1.250000e+01  4.182496e-81
3  14  2.500000e+00  1.350000e+01  1.674818e-81
3  15  2.500000e+00  1.450000e+01  7.527461e-83
4  1  3.500000e+00  5.000000e-01  0.000000e+00
4  2  3.500000e+00  1.500000e+00  3.868720e-80
4  3  3.500000e+00  2.500000e+00  1.416923e-79
4  4  3.500000e+00  3.500000e+00  3.182115e-79
4  5  3.500000e+00  4.500000e+00  4.634506e-79
4  6  3.500000e+00  5.500000e+00  5.443425e-79
4  7  3.500000e+00  6.500000e+00  5.799234e-79
4  8  3.500000e+00  7.500000e+00  5.395104e-79
4  9  3.500000e+00  8.500000e+00  4.165299e-79
4  10  3.500000e+00  9.500000e+00  2.209394e-79
4  11  3.500000e+00  1.050000e+01  5.922819e-80
4  12  3.500000e+00  1.150000e+01  8.217733e-81
4  13  3.500000e+00  1.250000e+01  8.743369e-81
4  14  3.500000e+00  1.350000e+01  3.280602e-81
4  15  3.500000e+00  1.450000e+01  1.474732e-82
5  1  4.500000e+00  5.000000e-01  0.000000e+00
5  2  4.500000e+00  1.500000e+00  5.531173e-80
5  3  4.500000e+00  2.500000e+00  2.041699e-79
5  4  4.500000e+00  3.500000e+00  4.634506e-79
5  5  4.500000e+00  4.500000e+00  7.495140e-79
5  6  4.500000e+00  5.500000e+00  8.803898e-79
5  7  4.500000e+00  6.500000e+00  9.469754e-79
5  8  4.500000e+00  7.500000e+00  9.085888e-79
5  9  4.500000e+00  8.500000e+00  7.483171e-79
5  10  4.500000e+00  9.500000e+00  4.452974e-79
5  11  4.500000e+00  1.050000e+01  1.731855e-79
5  12  4.500000e+00  1.150000e+01  4.579985e-80
5  13  4.500000e+00  1.250000e+01  1.742742e-80
5  14  4.500000e+00  1.350000e+01  4.881298e-81
5  15  4.500000e+00  1.450000e+01  2.148620e-82
6  1  5.500000e+00  5.000000e-01  0.000000e+00
6  2  5.500000e+00  1.500000e+00  6.581400e-80
6  3  5.500000e+00  2.500000e+00  2.405295e-79
6  4  5.500000e+00  3.500000e+00  5.443425e-79
6  5  5.500000e+00  4.500000e+00  8.803898e-79
6  6  5.500000e+00  5.500000e+00  1.117343e-78
6  7  5.500000e+00  6.500000e+00  1.215774e-78
6  8  5.500000e+00  7.500000e+00  1.192315e-78
6  9  5.500000e+00  8.500000e+00  1.018518e-78
6  10  5.500000e+00  9.500000e+00  6.666792e-79
6  11  5.500000e+00  1.050000e+01  3.166927e-79
6  12  5.500000e+00  1.150000e+01  1.102188e-79
6  13  5.500000e+00  1.250000e+01  3.521668e-80
6  14  5.500000e+00  1.350000e+01  7.545038e-81
6  15  5.500000e+00  1.450000e+01  3.023474e-82
7  1  6.500000e+00  5.000000e-01  0.000000e+00
7  2  6.500000e+00  1.500000e+00  6.735390e-80
7  3  6.500000e+00  2.500000e+00  2.505797e-79
7  4  6.500000e+00  3.500000e+00  5.799234e-79
7  5  6.500000e+00  4.500000e+00  9.469754e-79
7  6  6.500000e+00  5.500000e+00  1.215774e-78
7  7  6.500000e+00  6.500000e+00  1.419999e-78
7  8  6.500000e+00  7.500000e+00  1.439381e-78
7  9  6.500000e+00  8.500000e+00  1.276582e-78
7  10  6.500000e+00  9.500000e+00  9.070688e-79
7  11  6.500000e+00  1.050000e+01  4.989704e-79
7  12  6.500000e+00  1.150000e+01  1.947741e-79
7  13  6.500000e+00  1.250000e+01  5.487358e-80
7  14  6.500000e+00  1.350000e+01  9.630495e-81
7  15  6.500000e+00  1.450000e+01  3.668368e-82
8  1  7.500000e+00  5.000000e-01  0.000000e+00
8  2  7.500000e+00  1.500000e+00  6.054760e-80
8  3  7.500000e+00  2.500000e+00  2.251412e-79
8  4  7.500000e+00  3.500000e+00  5.395104e-79
8  5  7.500000e+00  4.500000e+00  9.085888e-79
8  6  7.500000e+00  5.500000e+00  1.192315e-78
8  7  7.500000e+00  6.500000e+00  1.439381e-78
8  8  7.500000e+00  7.500000e+00  1.615838e-78
8  9  7.500000e+00  8.500000e+00  1.508220e-78
8  10  7.500000e+00  9.500000e+00  1.173150e-78
8  11  7.500000e+00  1.050000e+01  7.523012e-79
8  12  7.500000e+00  1.150000e+01  3.260407e-79
8  13  7.500000e+00  1.250000e+01  8.672564e-80
8  14  7.500000e+00  1.350000e+01  1.258436e-80
8  15  7.500000e+00  1.450000e+01  4.455671e-82
9  1  8.500000e+00  5.000000e-01  0.000000e+00
9  2  8.500000e+00  1.500000e+00  4.192964e-80
9  3  8.500000e+00  2.500000e+00  1.675415e-79
9  4  8.500000e+00  3.500000e+00  4.165299e-79
9  5  8.500000e+00  4.500000e+00  7.483171e-79
9  6  8.500000e+00  5.500000e+00  1.018518e-78
9  7  8.500000e+00  6.500000e+00  1.276582e-78
9  8  8.500000e+00  7.500000e+00  1.508220e-78
9  9  8.500000e+00  8.500000e+00  1.604591e-78
9  10  8.500000e+00  9.500000e+00  1.347472e-78
9  11  8.500000e+00  1.050000e+01  9.404219e-79
9  12  8.500000e+00  1.150000e+01  4.298507e-79
9  13  8.500000e+00  1.250000e+01  1.066693e-79
9  14  8.500000e+00  1.350000e+01  1.319694e-80
9  15  8.500000e+00  1.450000e+01  4.330437e-82
10  1  9.500000e+00  5.000000e-01  0.000000e+00
10  2  9.500000e+00  1.500000e+00  1.832745e-80
10  3  9.500000e+00  2.500000e+00  7.883180e-80
10  4  9.500000e+00  3.500000e+00  2.209394e-79
10  5  9.500000e+00  4.500000e+00  4.452974e-79
10  6  9.500000e+00  5.500000e+00  6.666792e-79
10  7  9.500000e+00  6.500000e+00  9.070688e-79
10  8  9.500000e+00  7.500000e+00  1.173150e-78
10  9  9.500000e+00  8.500000e+00  1.347472e-78
10  10  9.500000e+00  9.500000e+00  1.298925e-78
10  11  9.500000e+00  1.050000e+01  9.849247e-79
10  12  9.500000e+00  1.150000e+01  4.721431e-79
10  13  9.500000e+00  1.250000e+01  1.172047e-79
10  14  9.500000e+00  1.350000e+01  1.332396e-80
10  15  9.500000e+00  1.450000e+01  4.220915e-82
11  1  1.050000e+01  5.000000e-01  0.000000e+00
11  2  1.050000e+01  1.500000e+00  1.472715e-81
11  3  1.050000e+01  2.500000e+00  1.087708e-80
11  4  1.050000e+01  3.500000e+00  5.922819e-80
11  5  1.050000e+01  4.500000e+00  1.731855e-79
11  6  1.050000e+01  5.500000e+00  3.166927e-79
11  7  1.050000e+01  6.500000e+00  4.989704e-79
11  8  1.050000e+01  7.500000e+00  7.523012e-79
11  9  1.050000e+01  8.500000e+00  9.404219e-79
11  10  1.050000e+01  9.500000e+00  9.849247e-79
11  11  1.050000e+01  1.050000e+01  8.541464e-79
11  12  1.050000e+01  1.150000e+01  4.303017e-79
11  13  1.050000e+01  1.250000e+01  1.098589e-79
11  14  1.050000e+01  1.350000e+01  1.230755e-80
11  15  1.050000e+01  1.450000e+01  4.058526e-82
12  1  1.150000e+01  5.000000e-01  0.000000e+00
12  2  1.150000e+01  1.500000e+00  2.202393e-83
12  3  1.150000e+01  2.500000e+00  -7.069765e-82
12  4  1.150000e+01  3.500000e+00  8.217733e-81
12  5  1.150000e+01  4.500000e+00  4.579985e-80
12  6  1.150000e+01  5.500000e+00  1.102188e-79
12  7  1.150000e+01  6.500000e+00  1.947741e-79
12  8  1.150000e+01  7.500000e+00  3.260407e-79
12  9  1.150000e+01  8.500000e+00  4.298507e-79
12  10  1.150000e+01  9.500000e+00  4.721431e-79
12  11  1.150000e+01  1.050000e+01  4.303017e-79
12  12  1.150000e+01  1.150000e+01  2.486104e-79
12  13  1.150000e+01  1.250000e+01  7.058983e-80
12  14  1.150000e+01  1.350000e+01  8.541272e-81
12  15  1.150000e+01  1.450000e+01  3.000678e-82
13  1  1.250000e+01  5.000000e-01  0.000000e+00
13  2  1.250000e+01  1.500000e+00  1.796601e-81
13  3  1.250000e+01  2.500000e+00  4.182496e-81
13  4  1.250000e+01  3.500000e+00  8.743369e-81
13  5  1.250000e+01  4.500000e+00  1.742742e-80
13  6  1.250000e+01  5.500000e+00  3.521668e-80
13  7  1.250000e+01  6.500000e+00  5.487358e-80
13  8  1.250000e+01  7.500000e+00  8.672564e-80
13  9  1.250000e+01  8.500000e+00  1.066693e-79
13  10  1.250000e+01  9.500000e+00  1.172047e-79
13  11  1.250000e+01  1.050000e+01  1.098589e-79
13  12  1.250000e+01  1.150000e+01  7.058983e-80
13  13  1.250000e+01  1.250000e+01  2.682909e-80
13  14  1.250000e+01  1.350000e+01  3.674385e-81
13  15  1.250000e+01  1.450000e+01  1.339928e-82
14  1  1.350000e+01  5.000000e-01  0.000000e+00
14  2  1.350000e+01  1.500000e+00  5.985537e-82
14  3  1.350000e+01  2.500000e+00  1.674818e-81
14  4  1.350000e+01  3.500000e+00  3.280602e-81
14  5  1.350000e+01  4.500000e+00  4.881298e-81
14  6  1.350000e+01  5.500000e+00  7.545038e-81
14  7  1.350000e+01  6.500000e+00  9.630495e-81
14  8  1.350000e+01  7.500000e+00  1.258436e-80
14  9  1.350000e+01  8.500000e+00  1.319694e-80
14  10  1.350000e+01  9.500000e+00  1.332396e-80
14  11  1.350000e+01  1.050000e+01  1.230755e-80
14  12  1.350000e+01  1.150000e+01  8.541272e-81
14  13  1.350000e+01  1.250000e+01  3.674385e-81
14  14  1.350000e+01  1.350000e+01  6.889803e-82
14  15  1.350000e+01  1.450000e+01  2.602383e-83
15  1  1.450000e+01  5.000000e-01  0.000000e+00
15  2  1.450000e+01  1.500000e+00  2.340365e-83
15  3  1.450000e+01  2.500000e+00  7.527461e-83
15  4  1.450000e+01  3.500000e+00  1.474732e-82
15  5  1.450000e+01  4.500000e+00  2.148620e-82
15  6  1.450000e+01  5.500000e+00  3.023474e-82
15  7  1.450000e+01  6.500000e+00  3.668368e-82
15  8  1.450000e+01  7.500000e+00  4.455671e-82
15  9  1.450000e+01  8.500000e+00  4.330437e-82
15  10  1.450000e+01  9.500000e+00  4.220915e-82
15  11  1.450000e+01  1.050000e+01  4.058526e-82
15  12  1.450000e+01  1.150000e+01  3.000678e-82
15  13  1.450000e+01  1.250000e+01  1.339928e-82
15  14  1.450000e+01  1.350000e+01  2.602383e-83
15  15  1.450000e+01  1.450000e+01  4.031310e-84


==> anc/txt_outputs/xsec_ptmu_iron_covariance_svd_S.txt <==
# xsec_ptmu_iron_covariance_svd_S
# bin  x_low  x_high  x_center  value
1  0.000000e+00  1.000000e+00  5.000000e-01  7.394865e-78
2  1.000000e+00  2.000000e+00  1.500000e+00  1.633604e-78
3  2.000000e+00  3.000000e+00  2.500000e+00  9.388450e-80
4  3.000000e+00  4.000000e+00  3.500000e+00  6.570147e-80
5  4.000000e+00  5.000000e+00  4.500000e+00  4.555597e-80
6  5.000000e+00  6.000000e+00  5.500000e+00  2.814090e-80
7  6.000000e+00  7.000000e+00  6.500000e+00  2.625922e-80
8  7.000000e+00  8.000000e+00  7.500000e+00  1.843661e-80
9  8.000000e+00  9.000000e+00  8.500000e+00  1.595675e-80
10  9.000000e+00  1.000000e+01  9.500000e+00  7.405961e-81
11  1.000000e+01  1.100000e+01  1.050000e+01  3.695296e-81
12  1.100000e+01  1.200000e+01  1.150000e+01  1.823456e-81
13  1.200000e+01  1.300000e+01  1.250000e+01  1.428335e-82
14  1.300000e+01  1.400000e+01  1.350000e+01  3.017389e-84
15  1.400000e+01  1.500000e+01  1.450000e+01  0.000000e+00


==> anc/txt_outputs/xsec_ptmu_iron_covariance_svd_U.txt <==
# xsec_ptmu_iron_covariance_svd_U
# bin_i  bin_j  x_center  y_center  value
1  1  5.000000e-01  5.000000e-01  0.000000e+00
1  2  5.000000e-01  1.500000e+00  0.000000e+00
1  3  5.000000e-01  2.500000e+00  0.000000e+00
1  4  5.000000e-01  3.500000e+00  0.000000e+00
1  5  5.000000e-01  4.500000e+00  0.000000e+00
1  6  5.000000e-01  5.500000e+00  0.000000e+00
1  7  5.000000e-01  6.500000e+00  0.000000e+00
1  8  5.000000e-01  7.500000e+00  0.000000e+00
1  9  5.000000e-01  8.500000e+00  0.000000e+00
1  10  5.000000e-01  9.500000e+00  0.000000e+00
1  11  5.000000e-01  1.050000e+01  0.000000e+00
1  12  5.000000e-01  1.150000e+01  0.000000e+00
1  13  5.000000e-01  1.250000e+01  0.000000e+00
1  14  5.000000e-01  1.350000e+01  0.000000e+00
1  15  5.000000e-01  1.450000e+01  1.000000e+00
2  1  1.500000e+00  5.000000e-01  -1.708186e-02
2  2  1.500000e+00  1.500000e+00  -3.680346e-02
2  3  1.500000e+00  2.500000e+00  -7.382251e-02
2  4  1.500000e+00  3.500000e+00  2.433485e-02
2  5  1.500000e+00  4.500000e+00  -4.627011e-02
2  6  1.500000e+00  5.500000e+00  -3.447683e-03
2  7  1.500000e+00  6.500000e+00  8.507532e-02
2  8  1.500000e+00  7.500000e+00  -8.978164e-02
2  9  1.500000e+00  8.500000e+00  4.749575e-02
2  10  1.500000e+00  9.500000e+00  -2.377191e-01
2  11  1.500000e+00  1.050000e+01  5.890120e-02
2  12  1.500000e+00  1.150000e+01  9.553004e-01
2  13  1.500000e+00  1.250000e+01  4.844496e-03
2  14  1.500000e+00  1.350000e+01  1.594887e-03
2  15  1.500000e+00  1.450000e+01  0.000000e+00
3  1  2.500000e+00  5.000000e-01  -6.458554e-02
3  2  2.500000e+00  1.500000e+00  -1.292346e-01
3  3  2.500000e+00  2.500000e+00  -2.117955e-01
3  4  2.500000e+00  3.500000e+00  -2.772893e-02
3  5  2.500000e+00  4.500000e+00  -1.730873e-01
3  6  2.500000e+00  5.500000e+00  1.936685e-02
3  7  2.500000e+00  6.500000e+00  3.690983e-01
3  8  2.500000e+00  7.500000e+00  -1.735480e-01
3  9  2.500000e+00  8.500000e+00  2.107227e-01
3  10  2.500000e+00  9.500000e+00  -7.817155e-01
3  11  2.500000e+00  1.050000e+01  -4.567262e-02
3  12  2.500000e+00  1.150000e+01  -2.814883e-01
3  13  2.500000e+00  1.250000e+01  3.049230e-03
3  14  2.500000e+00  1.350000e+01  -2.945092e-04
3  15  2.500000e+00  1.450000e+01  0.000000e+00
4  1  3.500000e+00  5.000000e-01  -1.541078e-01
4  2  3.500000e+00  1.500000e+00  -2.647553e-01
4  3  3.500000e+00  2.500000e+00  -3.286282e-01
4  4  3.500000e+00  3.500000e+00  -9.478228e-02
4  5  3.500000e+00  4.500000e+00  -3.733119e-01
4  6  3.500000e+00  5.500000e+00  2.895078e-01
4  7  3.500000e+00  6.500000e+00  4.461500e-01
4  8  3.500000e+00  7.500000e+00  -7.347826e-02
4  9  3.500000e+00  8.500000e+00  2.747816e-01
4  10  3.500000e+00  9.500000e+00  5.337282e-01
4  11  3.500000e+00  1.050000e+01  -2.670033e-02
4  12  3.500000e+00  1.150000e+01  2.116625e-02
4  13  3.500000e+00  1.250000e+01  4.255452e-03
4  14  3.500000e+00  1.350000e+01  -2.549101e-05
4  15  3.500000e+00  1.450000e+01  0.000000e+00
5  1  4.500000e+00  5.000000e-01  -2.624552e-01
5  2  4.500000e+00  1.500000e+00  -3.573165e-01
5  3  4.500000e+00  2.500000e+00  -3.402865e-01
5  4  4.500000e+00  3.500000e+00  -3.414371e-01
5  5  4.500000e+00  4.500000e+00  -2.176781e-01
5  6  4.500000e+00  5.500000e+00  1.785977e-01
5  7  4.500000e+00  6.500000e+00  -4.440029e-01
5  8  4.500000e+00  7.500000e+00  3.536571e-01
5  9  4.500000e+00  8.500000e+00  -3.808478e-01
5  10  4.500000e+00  9.500000e+00  -1.560569e-01
5  11  4.500000e+00  1.050000e+01  1.150128e-02
5  12  4.500000e+00  1.150000e+01  6.227047e-03
5  13  4.500000e+00  1.250000e+01  -2.295680e-03
5  14  4.500000e+00  1.350000e+01  -2.453986e-04
5  15  4.500000e+00  1.450000e+01  0.000000e+00
6  1  5.500000e+00  5.000000e-01  -3.457206e-01
6  2  5.500000e+00  1.500000e+00  -3.570389e-01
6  3  5.500000e+00  2.500000e+00  -2.260976e-01
6  4  5.500000e+00  3.500000e+00  -7.662953e-02
6  5  5.500000e+00  4.500000e+00  4.707339e-01
6  6  5.500000e+00  5.500000e+00  -3.110079e-01
6  7  5.500000e+00  6.500000e+00  -2.608929e-01
6  8  5.500000e+00  7.500000e+00  -4.950289e-01
6  9  5.500000e+00  8.500000e+00  2.321424e-01
6  10  5.500000e+00  9.500000e+00  9.841259e-02
6  11  5.500000e+00  1.050000e+01  -2.152575e-02
6  12  5.500000e+00  1.150000e+01  -2.281395e-02
6  13  5.500000e+00  1.250000e+01  3.783602e-03
6  14  5.500000e+00  1.350000e+01  4.382319e-05
6  15  5.500000e+00  1.450000e+01  0.000000e+00
7  1  6.500000e+00  5.000000e-01  -4.148451e-01
7  2  6.500000e+00  1.500000e+00  -2.717015e-01
7  3  6.500000e+00  2.500000e+00  1.444137e-01
7  4  6.500000e+00  3.500000e+00  3.252615e-01
7  5  6.500000e+00  4.500000e+00  4.355408e-01
7  6  6.500000e+00  5.500000e+00  1.563832e-02
7  7  6.500000e+00  6.500000e+00  3.877639e-01
7  8  6.500000e+00  7.500000e+00  5.302942e-01
7  9  6.500000e+00  8.500000e+00  -6.930722e-02
7  10  6.500000e+00  9.500000e+00  -2.756439e-02
7  11  6.500000e+00  1.050000e+01  6.452331e-03
7  12  6.500000e+00  1.150000e+01  1.762733e-02
7  13  6.500000e+00  1.250000e+01  1.626151e-03
7  14  6.500000e+00  1.350000e+01  -1.391326e-04
7  15  6.500000e+00  1.450000e+01  0.000000e+00
8  1  7.500000e+00  5.000000e-01  -4.604862e-01
8  2  7.500000e+00  1.500000e+00  -5.422664e-02
8  3  7.500000e+00  2.500000e+00  3.559836e-01
8  4  7.500000e+00  3.500000e+00  5.339895e-01
8  5  7.500000e+00  4.500000e+00  -4.117071e-01
8  6  7.500000e+00  5.500000e+00  1.995700e-01
8  7  7.500000e+00  6.500000e+00  -2.577754e-01
8  8  7.500000e+00  7.500000e+00  -3.009938e-01
8  9  7.500000e+00  8.500000e+00  -6.571302e-02
8  10  7.500000e+00  9.500000e+00  -3.448808e-02
8  11  7.500000e+00  1.050000e+01  -2.543870e-02
8  12  7.500000e+00  1.150000e+01  -2.471965e-02
8  13  7.500000e+00  1.250000e+01  8.083099e-04
8  14  7.500000e+00  1.350000e+01  3.411444e-05
8  15  7.500000e+00  1.450000e+01  0.000000e+00
9  1  8.500000e+00  5.000000e-01  -4.496263e-01
9  2  8.500000e+00  1.500000e+00  2.109823e-01
9  3  8.500000e+00  2.500000e+00  3.250057e-01
9  4  8.500000e+00  3.500000e+00  -4.538185e-01
9  5  8.500000e+00  4.500000e+00  -3.018812e-01
9  6  8.500000e+00  5.500000e+00  -5.409297e-01
9  7  8.500000e+00  6.500000e+00  1.122305e-01
9  8  8.500000e+00  7.500000e+00  1.468987e-01
9  9  8.500000e+00  8.500000e+00  1.416735e-01
9  10  8.500000e+00  9.500000e+00  3.163306e-02
9  11  8.500000e+00  1.050000e+01  4.756014e-02
9  12  8.500000e+00  1.150000e+01  2.191697e-02
9  13  8.500000e+00  1.250000e+01  -4.026673e-03
9  14  8.500000e+00  1.350000e+01  1.693536e-04
9  15  8.500000e+00  1.450000e+01  0.000000e+00
10  1  9.500000e+00  5.000000e-01  -3.599856e-01
10  2  9.500000e+00  1.500000e+00  4.412238e-01
10  3  9.500000e+00  2.500000e+00  1.926459e-02
10  4  9.500000e+00  3.500000e+00  -3.411294e-01
10  5  9.500000e+00  4.500000e+00  2.985553e-01
10  6  9.500000e+00  5.500000e+00  4.720493e-01
10  7  9.500000e+00  6.500000e+00  2.023510e-01
10  8  9.500000e+00  7.500000e+00  -3.036399e-01
10  9  9.500000e+00  8.500000e+00  -3.367764e-01
10  10  9.500000e+00  9.500000e+00  -1.910751e-02
10  11  9.500000e+00  1.050000e+01  -8.733066e-03
10  12  9.500000e+00  1.150000e+01  2.893087e-03
10  13  9.500000e+00  1.250000e+01  -3.803062e-03
10  14  9.500000e+00  1.350000e+01  2.513486e-04
10  15  9.500000e+00  1.450000e+01  0.000000e+00
11  1  1.050000e+01  5.000000e-01  -2.360316e-01
11  2  1.050000e+01  1.500000e+00  5.056126e-01
11  3  1.050000e+01  2.500000e+00  -3.701974e-01
11  4  1.050000e+01  3.500000e+00  1.759555e-01
11  5  1.050000e+01  4.500000e+00  6.051691e-02
11  6  1.050000e+01  5.500000e+00  1.597777e-01
11  7  1.050000e+01  6.500000e+00  -2.967565e-01
11  8  1.050000e+01  7.500000e+00  2.975839e-01
11  9  1.050000e+01  8.500000e+00  5.455389e-01
11  10  1.050000e+01  9.500000e+00  -4.380706e-02
11  11  1.050000e+01  1.050000e+01  1.235465e-01
11  12  1.050000e+01  1.150000e+01  -5.571582e-03
11  13  1.050000e+01  1.250000e+01  4.202510e-04
11  14  1.050000e+01  1.350000e+01  -1.235466e-04
11  15  1.050000e+01  1.450000e+01  0.000000e+00
12  1  1.150000e+01  5.000000e-01  -1.048213e-01
12  2  1.150000e+01  1.500000e+00  2.837458e-01
12  3  1.150000e+01  2.500000e+00  -4.728343e-01
12  4  1.150000e+01  3.500000e+00  3.007323e-01
12  5  1.150000e+01  4.500000e+00  -1.076203e-01
12  6  1.150000e+01  5.500000e+00  -4.004222e-01
12  7  1.150000e+01  6.500000e+00  1.297751e-01
12  8  1.150000e+01  7.500000e+00  -2.860436e-02
12  9  1.150000e+01  8.500000e+00  -3.922949e-01
12  10  1.150000e+01  9.500000e+00  7.896439e-02
12  11  1.150000e+01  1.050000e+01  -4.945595e-01
12  12  1.150000e+01  1.150000e+01  1.361125e-02
12  13  1.150000e+01  1.250000e+01  -1.835126e-03
12  14  1.150000e+01  1.350000e+01  -5.372981e-04
12  15  1.150000e+01  1.450000e+01  0.000000e+00
13  1  1.250000e+01  5.000000e-01  -2.776785e-02
13  2  1.250000e+01  1.500000e+00  6.751394e-02
13  3  1.250000e+01  2.500000e+00  -2.425214e-01
13  4  1.250000e+01  3.500000e+00  1.774297e-01
13  5  1.250000e+01  4.500000e+00  -6.886299e-02
13  6  1.250000e+01  5.500000e+00  -2.114107e-01
13  7  1.250000e+01  6.500000e+00  1.283789e-01
13  8  1.250000e+01  7.500000e+00  -1.046376e-01
13  9  1.250000e+01  8.500000e+00  -2.882080e-01
13  10  1.250000e+01  9.500000e+00  4.466930e-02
13  11  1.250000e+01  1.050000e+01  8.433896e-01
13  12  1.250000e+01  1.150000e+01  -7.389210e-02
13  13  1.250000e+01  1.250000e+01  1.602507e-01
13  14  1.250000e+01  1.350000e+01  7.082056e-04
13  15  1.250000e+01  1.450000e+01  0.000000e+00
14  1  1.350000e+01  5.000000e-01  -3.913362e-03
14  2  1.350000e+01  1.500000e+00  5.336197e-03
14  3  1.350000e+01  2.500000e+00  -4.199330e-02
14  4  1.350000e+01  3.500000e+00  3.255816e-02
14  5  1.350000e+01  4.500000e+00  -1.054508e-02
14  6  1.350000e+01  5.500000e+00  -3.322582e-02
14  7  1.350000e+01  6.500000e+00  2.316928e-02
14  8  1.350000e+01  7.500000e+00  -1.962672e-02
14  9  1.350000e+01  8.500000e+00  -4.140384e-02
14  10  1.350000e+01  9.500000e+00  6.407833e-03
14  11  1.350000e+01  1.050000e+01  1.375892e-01
14  12  1.350000e+01  1.150000e+01  -8.241302e-03
14  13  1.350000e+01  1.250000e+01  -9.862701e-01
14  14  1.350000e+01  1.350000e+01  -3.889479e-02
14  15  1.350000e+01  1.450000e+01  0.000000e+00
15  1  1.450000e+01  5.000000e-01  -1.384732e-04
15  2  1.450000e+01  1.500000e+00  1.340260e-04
15  3  1.450000e+01  2.500000e+00  -1.841298e-03
15  4  1.450000e+01  3.500000e+00  1.384870e-03
15  5  1.450000e+01  4.500000e+00  -4.220643e-04
15  6  1.450000e+01  5.500000e+00  -1.294611e-03
15  7  1.450000e+01  6.500000e+00  7.236018e-04
15  8  1.450000e+01  7.500000e+00  -3.339503e-04
15  9  1.450000e+01  8.500000e+00  -1.607947e-03
15  10  1.450000e+01  9.500000e+00  3.715892e-04
15  11  1.450000e+01  1.050000e+01  4.398685e-03
15  12  1.450000e+01  1.150000e+01  -1.867577e-03
15  13  1.450000e+01  1.250000e+01  -3.851001e-02
15  14  1.450000e+01  1.350000e+01  9.992415e-01
15  15  1.450000e+01  1.450000e+01  0.000000e+00


==> anc/txt_outputs/xsec_ptmu_iron_covariance_svd_Vt.txt <==
# xsec_ptmu_iron_covariance_svd_Vt
# bin_i  bin_j  x_center  y_center  value
1  1  5.000000e-01  5.000000e-01  -0.000000e+00
1  2  5.000000e-01  1.500000e+00  -1.708186e-02
1  3  5.000000e-01  2.500000e+00  -6.458554e-02
1  4  5.000000e-01  3.500000e+00  -1.541078e-01
1  5  5.000000e-01  4.500000e+00  -2.624552e-01
1  6  5.000000e-01  5.500000e+00  -3.457206e-01
1  7  5.000000e-01  6.500000e+00  -4.148451e-01
1  8  5.000000e-01  7.500000e+00  -4.604862e-01
1  9  5.000000e-01  8.500000e+00  -4.496263e-01
1  10  5.000000e-01  9.500000e+00  -3.599856e-01
1  11  5.000000e-01  1.050000e+01  -2.360316e-01
1  12  5.000000e-01  1.150000e+01  -1.048213e-01
1  13  5.000000e-01  1.250000e+01  -2.776785e-02
1  14  5.000000e-01  1.350000e+01  -3.913362e-03
1  15  5.000000e-01  1.450000e+01  -1.384732e-04
2  1  1.500000e+00  5.000000e-01  -0.000000e+00
2  2  1.500000e+00  1.500000e+00  -3.680346e-02
2  3  1.500000e+00  2.500000e+00  -1.292346e-01
2  4  1.500000e+00  3.500000e+00  -2.647553e-01
2  5  1.500000e+00  4.500000e+00  -3.573165e-01
2  6  1.500000e+00  5.500000e+00  -3.570389e-01
2  7  1.500000e+00  6.500000e+00  -2.717015e-01
2  8  1.500000e+00  7.500000e+00  -5.422664e-02
2  9  1.500000e+00  8.500000e+00  2.109823e-01
2  10  1.500000e+00  9.500000e+00  4.412238e-01
2  11  1.500000e+00  1.050000e+01  5.056126e-01
2  12  1.500000e+00  1.150000e+01  2.837458e-01
2  13  1.500000e+00  1.250000e+01  6.751394e-02
2  14  1.500000e+00  1.350000e+01  5.336197e-03
2  15  1.500000e+00  1.450000e+01  1.340260e-04
3  1  2.500000e+00  5.000000e-01  -0.000000e+00
3  2  2.500000e+00  1.500000e+00  -7.382251e-02
3  3  2.500000e+00  2.500000e+00  -2.117955e-01
3  4  2.500000e+00  3.500000e+00  -3.286282e-01
3  5  2.500000e+00  4.500000e+00  -3.402865e-01
3  6  2.500000e+00  5.500000e+00  -2.260976e-01
3  7  2.500000e+00  6.500000e+00  1.444137e-01
3  8  2.500000e+00  7.500000e+00  3.559836e-01
3  9  2.500000e+00  8.500000e+00  3.250057e-01
3  10  2.500000e+00  9.500000e+00  1.926459e-02
3  11  2.500000e+00  1.050000e+01  -3.701974e-01
3  12  2.500000e+00  1.150000e+01  -4.728343e-01
3  13  2.500000e+00  1.250000e+01  -2.425214e-01
3  14  2.500000e+00  1.350000e+01  -4.199330e-02
3  15  2.500000e+00  1.450000e+01  -1.841298e-03
4  1  3.500000e+00  5.000000e-01  0.000000e+00
4  2  3.500000e+00  1.500000e+00  2.433485e-02
4  3  3.500000e+00  2.500000e+00  -2.772893e-02
4  4  3.500000e+00  3.500000e+00  -9.478228e-02
4  5  3.500000e+00  4.500000e+00  -3.414371e-01
4  6  3.500000e+00  5.500000e+00  -7.662953e-02
4  7  3.500000e+00  6.500000e+00  3.252615e-01
4  8  3.500000e+00  7.500000e+00  5.339895e-01
4  9  3.500000e+00  8.500000e+00  -4.538185e-01
4  10  3.500000e+00  9.500000e+00  -3.411294e-01
4  11  3.500000e+00  1.050000e+01  1.759555e-01
4  12  3.500000e+00  1.150000e+01  3.007323e-01
4  13  3.500000e+00  1.250000e+01  1.774297e-01
4  14  3.500000e+00  1.350000e+01  3.255816e-02
4  15  3.500000e+00  1.450000e+01  1.384870e-03
5  1  4.500000e+00  5.000000e-01  0.000000e+00
5  2  4.500000e+00  1.500000e+00  -4.627011e-02
5  3  4.500000e+00  2.500000e+00  -1.730873e-01
5  4  4.500000e+00  3.500000e+00  -3.733119e-01
5  5  4.500000e+00  4.500000e+00  -2.176781e-01
5  6  4.500000e+00  5.500000e+00  4.707339e-01
5  7  4.500000e+00  6.500000e+00  4.355408e-01
5  8  4.500000e+00  7.500000e+00  -4.117071e-01
5  9  4.500000e+00  8.500000e+00  -3.018812e-01
5  10  4.500000e+00  9.500000e+00  2.985553e-01
5  11  4.500000e+00  1.050000e+01  6.051691e-02
5  12  4.500000e+00  1.150000e+01  -1.076203e-01
5  13  4.500000e+00  1.250000e+01  -6.886299e-02
5  14  4.500000e+00  1.350000e+01  -1.054508e-02
5  15  4.500000e+00  1.450000e+01  -4.220643e-04
6  1  5.500000e+00  5.000000e-01  0.000000e+00
6  2  5.500000e+00  1.500000e+00  -3.447683e-03
6  3  5.500000e+00  2.500000e+00  1.936685e-02
6  4  5.500000e+00  3.500000e+00  2.895078e-01
6  5  5.500000e+00  4.500000e+00  1.785977e-01
6  6  5.500000e+00  5.500000e+00  -3.110079e-01
6  7  5.500000e+00  6.500000e+00  1.563832e-02
6  8  5.500000e+00  7.500000e+00  1.995700e-01
6  9  5.500000e+00  8.500000e+00  -5.409297e-01
6  10  5.500000e+00  9.500000e+00  4.720493e-01
6  11  5.500000e+00  1.050000e+01  1.597777e-01
6  12  5.500000e+00  1.150000e+01  -4.004222e-01
6  13  5.500000e+00  1.250000e+01  -2.114107e-01
6  14  5.500000e+00  1.350000e+01  -3.322582e-02
6  15  5.500000e+00  1.450000e+01  -1.294611e-03
7  1  6.500000e+00  5.000000e-01  -0.000000e+00
7  2  6.500000e+00  1.500000e+00  8.507532e-02
7  3  6.500000e+00  2.500000e+00  3.690983e-01
7  4  6.500000e+00  3.500000e+00  4.461500e-01
7  5  6.500000e+00  4.500000e+00  -4.440029e-01
7  6  6.500000e+00  5.500000e+00  -2.608929e-01
7  7  6.500000e+00  6.500000e+00  3.877639e-01
7  8  6.500000e+00  7.500000e+00  -2.577754e-01
7  9  6.500000e+00  8.500000e+00  1.122305e-01
7  10  6.500000e+00  9.500000e+00  2.023510e-01
7  11  6.500000e+00  1.050000e+01  -2.967565e-01
7  12  6.500000e+00  1.150000e+01  1.297751e-01
7  13  6.500000e+00  1.250000e+01  1.283789e-01
7  14  6.500000e+00  1.350000e+01  2.316928e-02
7  15  6.500000e+00  1.450000e+01  7.236018e-04
8  1  7.500000e+00  5.000000e-01  0.000000e+00
8  2  7.500000e+00  1.500000e+00  -8.978164e-02
8  3  7.500000e+00  2.500000e+00  -1.735480e-01
8  4  7.500000e+00  3.500000e+00  -7.347826e-02
8  5  7.500000e+00  4.500000e+00  3.536571e-01
8  6  7.500000e+00  5.500000e+00  -4.950289e-01
8  7  7.500000e+00  6.500000e+00  5.302942e-01
8  8  7.500000e+00  7.500000e+00  -3.009938e-01
8  9  7.500000e+00  8.500000e+00  1.468987e-01
8  10  7.500000e+00  9.500000e+00  -3.036399e-01
8  11  7.500000e+00  1.050000e+01  2.975839e-01
8  12  7.500000e+00  1.150000e+01  -2.860436e-02
8  13  7.500000e+00  1.250000e+01  -1.046376e-01
8  14  7.500000e+00  1.350000e+01  -1.962672e-02
8  15  7.500000e+00  1.450000e+01  -3.339503e-04
9  1  8.500000e+00  5.000000e-01  -0.000000e+00
9  2  8.500000e+00  1.500000e+00  4.749575e-02
9  3  8.500000e+00  2.500000e+00  2.107227e-01
9  4  8.500000e+00  3.500000e+00  2.747816e-01
9  5  8.500000e+00  4.500000e+00  -3.808478e-01
9  6  8.500000e+00  5.500000e+00  2.321424e-01
9  7  8.500000e+00  6.500000e+00  -6.930722e-02
9  8  8.500000e+00  7.500000e+00  -6.571302e-02
9  9  8.500000e+00  8.500000e+00  1.416735e-01
9  10  8.500000e+00  9.500000e+00  -3.367764e-01
9  11  8.500000e+00  1.050000e+01  5.455389e-01
9  12  8.500000e+00  1.150000e+01  -3.922949e-01
9  13  8.500000e+00  1.250000e+01  -2.882080e-01
9  14  8.500000e+00  1.350000e+01  -4.140384e-02
9  15  8.500000e+00  1.450000e+01  -1.607947e-03
10  1  9.500000e+00  5.000000e-01  0.000000e+00
10  2  9.500000e+00  1.500000e+00  -2.377191e-01
10  3  9.500000e+00  2.500000e+00  -7.817155e-01
10  4  9.500000e+00  3.500000e+00  5.337282e-01
10  5  9.500000e+00  4.500000e+00  -1.560569e-01
10  6  9.500000e+00  5.500000e+00  9.841259e-02
10  7  9.500000e+00  6.500000e+00  -2.756439e-02
10  8  9.500000e+00  7.500000e+00  -3.448808e-02
10  9  9.500000e+00  8.500000e+00  3.163306e-02
10  10  9.500000e+00  9.500000e+00  -1.910751e-02
10  11  9.500000e+00  1.050000e+01  -4.380706e-02
10  12  9.500000e+00  1.150000e+01  7.896439e-02
10  13  9.500000e+00  1.250000e+01  4.466930e-02
10  14  9.500000e+00  1.350000e+01  6.407833e-03
10  15  9.500000e+00  1.450000e+01  3.715892e-04
11  1  1.050000e+01  5.000000e-01  0.000000e+00
11  2  1.050000e+01  1.500000e+00  5.890120e-02
11  3  1.050000e+01  2.500000e+00  -4.567262e-02
11  4  1.050000e+01  3.500000e+00  -2.670033e-02
11  5  1.050000e+01  4.500000e+00  1.150128e-02
11  6  1.050000e+01  5.500000e+00  -2.152575e-02
11  7  1.050000e+01  6.500000e+00  6.452331e-03
11  8  1.050000e+01  7.500000e+00  -2.543870e-02
11  9  1.050000e+01  8.500000e+00  4.756014e-02
11  10  1.050000e+01  9.500000e+00  -8.733066e-03
11  11  1.050000e+01  1.050000e+01  1.235465e-01
11  12  1.050000e+01  1.150000e+01  -4.945595e-01
11  13  1.050000e+01  1.250000e+01  8.433896e-01
11  14  1.050000e+01  1.350000e+01  1.375892e-01
11  15  1.050000e+01  1.450000e+01  4.398685e-03
12  1  1.150000e+01  5.000000e-01  0.000000e+00
12  2  1.150000e+01  1.500000e+00  9.553004e-01
12  3  1.150000e+01  2.500000e+00  -2.814883e-01
12  4  1.150000e+01  3.500000e+00  2.116625e-02
12  5  1.150000e+01  4.500000e+00  6.227047e-03
12  6  1.150000e+01  5.500000e+00  -2.281395e-02
12  7  1.150000e+01  6.500000e+00  1.762733e-02
12  8  1.150000e+01  7.500000e+00  -2.471965e-02
12  9  1.150000e+01  8.500000e+00  2.191697e-02
12  10  1.150000e+01  9.500000e+00  2.893087e-03
12  11  1.150000e+01  1.050000e+01  -5.571582e-03
12  12  1.150000e+01  1.150000e+01  1.361125e-02
12  13  1.150000e+01  1.250000e+01  -7.389210e-02
12  14  1.150000e+01  1.350000e+01  -8.241302e-03
12  15  1.150000e+01  1.450000e+01  -1.867577e-03
13  1  1.250000e+01  5.000000e-01  0.000000e+00
13  2  1.250000e+01  1.500000e+00  4.844496e-03
13  3  1.250000e+01  2.500000e+00  3.049230e-03
13  4  1.250000e+01  3.500000e+00  4.255452e-03
13  5  1.250000e+01  4.500000e+00  -2.295680e-03
13  6  1.250000e+01  5.500000e+00  3.783602e-03
13  7  1.250000e+01  6.500000e+00  1.626151e-03
13  8  1.250000e+01  7.500000e+00  8.083099e-04
13  9  1.250000e+01  8.500000e+00  -4.026673e-03
13  10  1.250000e+01  9.500000e+00  -3.803062e-03
13  11  1.250000e+01  1.050000e+01  4.202510e-04
13  12  1.250000e+01  1.150000e+01  -1.835126e-03
13  13  1.250000e+01  1.250000e+01  1.602507e-01
13  14  1.250000e+01  1.350000e+01  -9.862701e-01
13  15  1.250000e+01  1.450000e+01  -3.851001e-02
14  1  1.350000e+01  5.000000e-01  0.000000e+00
14  2  1.350000e+01  1.500000e+00  1.594887e-03
14  3  1.350000e+01  2.500000e+00  -2.945092e-04
14  4  1.350000e+01  3.500000e+00  -2.549101e-05
14  5  1.350000e+01  4.500000e+00  -2.453986e-04
14  6  1.350000e+01  5.500000e+00  4.382319e-05
14  7  1.350000e+01  6.500000e+00  -1.391326e-04
14  8  1.350000e+01  7.500000e+00  3.411444e-05
14  9  1.350000e+01  8.500000e+00  1.693536e-04
14  10  1.350000e+01  9.500000e+00  2.513486e-04
14  11  1.350000e+01  1.050000e+01  -1.235466e-04
14  12  1.350000e+01  1.150000e+01  -5.372981e-04
14  13  1.350000e+01  1.250000e+01  7.082056e-04
14  14  1.350000e+01  1.350000e+01  -3.889479e-02
14  15  1.350000e+01  1.450000e+01  9.992415e-01
15  1  1.450000e+01  5.000000e-01  1.000000e+00
15  2  1.450000e+01  1.500000e+00  0.000000e+00
15  3  1.450000e+01  2.500000e+00  0.000000e+00
15  4  1.450000e+01  3.500000e+00  0.000000e+00
15  5  1.450000e+01  4.500000e+00  0.000000e+00
15  6  1.450000e+01  5.500000e+00  0.000000e+00
15  7  1.450000e+01  6.500000e+00  0.000000e+00
15  8  1.450000e+01  7.500000e+00  0.000000e+00
15  9  1.450000e+01  8.500000e+00  0.000000e+00
15  10  1.450000e+01  9.500000e+00  0.000000e+00
15  11  1.450000e+01  1.050000e+01  0.000000e+00
15  12  1.450000e+01  1.150000e+01  0.000000e+00
15  13  1.450000e+01  1.250000e+01  0.000000e+00
15  14  1.450000e+01  1.350000e+01  0.000000e+00
15  15  1.450000e+01  1.450000e+01  0.000000e+00


==> anc/txt_outputs/xsec_ptmu_iron_stat_correlation.txt <==
# xsec_ptmu_iron_stat_correlation
# bin_i  bin_j  x_center  y_center  value
1  1  5.000000e-01  5.000000e-01  0.000000e+00
1  2  5.000000e-01  1.500000e+00  0.000000e+00
1  3  5.000000e-01  2.500000e+00  0.000000e+00
1  4  5.000000e-01  3.500000e+00  0.000000e+00
1  5  5.000000e-01  4.500000e+00  0.000000e+00
1  6  5.000000e-01  5.500000e+00  0.000000e+00
1  7  5.000000e-01  6.500000e+00  0.000000e+00
1  8  5.000000e-01  7.500000e+00  0.000000e+00
1  9  5.000000e-01  8.500000e+00  0.000000e+00
1  10  5.000000e-01  9.500000e+00  0.000000e+00
1  11  5.000000e-01  1.050000e+01  0.000000e+00
1  12  5.000000e-01  1.150000e+01  0.000000e+00
1  13  5.000000e-01  1.250000e+01  0.000000e+00
1  14  5.000000e-01  1.350000e+01  0.000000e+00
1  15  5.000000e-01  1.450000e+01  0.000000e+00
2  1  1.500000e+00  5.000000e-01  0.000000e+00
2  2  1.500000e+00  1.500000e+00  1.000000e+00
2  3  1.500000e+00  2.500000e+00  2.032020e-01
2  4  1.500000e+00  3.500000e+00  -1.499430e-01
2  5  1.500000e+00  4.500000e+00  -2.862950e-02
2  6  1.500000e+00  5.500000e+00  1.177390e-02
2  7  1.500000e+00  6.500000e+00  5.698095e-03
2  8  1.500000e+00  7.500000e+00  8.076210e-04
2  9  1.500000e+00  8.500000e+00  -6.825860e-05
2  10  1.500000e+00  9.500000e+00  -9.558965e-05
2  11  1.500000e+00  1.050000e+01  3.174887e-05
2  12  1.500000e+00  1.150000e+01  2.341609e-05
2  13  1.500000e+00  1.250000e+01  -5.462356e-05
2  14  1.500000e+00  1.350000e+01  -5.596189e-06
2  15  1.500000e+00  1.450000e+01  1.038813e-05
3  1  2.500000e+00  5.000000e-01  0.000000e+00
3  2  2.500000e+00  1.500000e+00  2.032020e-01
3  3  2.500000e+00  2.500000e+00  1.000000e+00
3  4  2.500000e+00  3.500000e+00  7.741313e-02
3  5  2.500000e+00  4.500000e+00  -1.538915e-01
3  6  2.500000e+00  5.500000e+00  -2.825123e-02
3  7  2.500000e+00  6.500000e+00  1.153331e-02
3  8  2.500000e+00  7.500000e+00  6.438097e-03
3  9  2.500000e+00  8.500000e+00  7.065491e-04
3  10  2.500000e+00  9.500000e+00  -2.587106e-04
3  11  2.500000e+00  1.050000e+01  1.795127e-06
3  12  2.500000e+00  1.150000e+01  3.207026e-05
3  13  2.500000e+00  1.250000e+01  -6.678398e-05
3  14  2.500000e+00  1.350000e+01  -1.044975e-04
3  15  2.500000e+00  1.450000e+01  -2.340459e-05
4  1  3.500000e+00  5.000000e-01  0.000000e+00
4  2  3.500000e+00  1.500000e+00  -1.499430e-01
4  3  3.500000e+00  2.500000e+00  7.741313e-02
4  4  3.500000e+00  3.500000e+00  1.000000e+00
4  5  3.500000e+00  4.500000e+00  1.286443e-01
4  6  3.500000e+00  5.500000e+00  -1.763877e-01
4  7  3.500000e+00  6.500000e+00  -5.795193e-02
4  8  3.500000e+00  7.500000e+00  6.505037e-03
4  9  3.500000e+00  8.500000e+00  6.910032e-03
4  10  3.500000e+00  9.500000e+00  7.872398e-04
4  11  3.500000e+00  1.050000e+01  -2.078268e-04
4  12  3.500000e+00  1.150000e+01  -1.601056e-04
4  13  3.500000e+00  1.250000e+01  -5.068364e-05
4  14  3.500000e+00  1.350000e+01  -2.235568e-04
4  15  3.500000e+00  1.450000e+01  -7.128912e-05
5  1  4.500000e+00  5.000000e-01  0.000000e+00
5  2  4.500000e+00  1.500000e+00  -2.862950e-02
5  3  4.500000e+00  2.500000e+00  -1.538915e-01
5  4  4.500000e+00  3.500000e+00  1.286443e-01
5  5  4.500000e+00  4.500000e+00  1.000000e+00
5  6  4.500000e+00  5.500000e+00  2.527817e-01
5  7  4.500000e+00  6.500000e+00  -1.718657e-01
5  8  4.500000e+00  7.500000e+00  -8.856337e-02
5  9  4.500000e+00  8.500000e+00  2.185118e-03
5  10  4.500000e+00  9.500000e+00  5.869145e-03
5  11  4.500000e+00  1.050000e+01  5.743421e-04
5  12  4.500000e+00  1.150000e+01  -3.297561e-04
5  13  4.500000e+00  1.250000e+01  -4.974310e-04
5  14  4.500000e+00  1.350000e+01  -1.404201e-04
5  15  4.500000e+00  1.450000e+01  -2.993459e-04
6  1  5.500000e+00  5.000000e-01  0.000000e+00
6  2  5.500000e+00  1.500000e+00  1.177390e-02
6  3  5.500000e+00  2.500000e+00  -2.825123e-02
6  4  5.500000e+00  3.500000e+00  -1.763877e-01
6  5  5.500000e+00  4.500000e+00  2.527817e-01
6  6  5.500000e+00  5.500000e+00  1.000000e+00
6  7  5.500000e+00  6.500000e+00  2.827575e-01
6  8  5.500000e+00  7.500000e+00  -1.638774e-01
6  9  5.500000e+00  8.500000e+00  -7.468253e-02
6  10  5.500000e+00  9.500000e+00  8.120196e-03
6  11  5.500000e+00  1.050000e+01  4.620703e-03
6  12  5.500000e+00  1.150000e+01  -5.481357e-04
6  13  5.500000e+00  1.250000e+01  -7.007908e-04
6  14  5.500000e+00  1.350000e+01  -3.239123e-04
6  15  5.500000e+00  1.450000e+01  5.906083e-04
7  1  6.500000e+00  5.000000e-01  0.000000e+00
7  2  6.500000e+00  1.500000e+00  5.698095e-03
7  3  6.500000e+00  2.500000e+00  1.153331e-02
7  4  6.500000e+00  3.500000e+00  -5.795193e-02
7  5  6.500000e+00  4.500000e+00  -1.718657e-01
7  6  6.500000e+00  5.500000e+00  2.827575e-01
7  7  6.500000e+00  6.500000e+00  1.000000e+00
7  8  6.500000e+00  7.500000e+00  3.352990e-01
7  9  6.500000e+00  8.500000e+00  -1.612140e-01
7  10  6.500000e+00  9.500000e+00  -4.287068e-02
7  11  6.500000e+00  1.050000e+01  8.536736e-03
7  12  6.500000e+00  1.150000e+01  3.019687e-03
7  13  6.500000e+00  1.250000e+01  -4.122619e-04
7  14  6.500000e+00  1.350000e+01  -1.452778e-03
7  15  6.500000e+00  1.450000e+01  -2.522107e-04
8  1  7.500000e+00  5.000000e-01  0.000000e+00
8  2  7.500000e+00  1.500000e+00  8.076210e-04
8  3  7.500000e+00  2.500000e+00  6.438097e-03
8  4  7.500000e+00  3.500000e+00  6.505037e-03
8  5  7.500000e+00  4.500000e+00  -8.856337e-02
8  6  7.500000e+00  5.500000e+00  -1.638774e-01
8  7  7.500000e+00  6.500000e+00  3.352990e-01
8  8  7.500000e+00  7.500000e+00  1.000000e+00
8  9  7.500000e+00  8.500000e+00  1.456785e-01
8  10  7.500000e+00  9.500000e+00  -1.482278e-01
8  11  7.500000e+00  1.050000e+01  -2.305949e-02
8  12  7.500000e+00  1.150000e+01  6.405943e-03
8  13  7.500000e+00  1.250000e+01  1.227215e-04
8  14  7.500000e+00  1.350000e+01  -1.370727e-03
8  15  7.500000e+00  1.450000e+01  -1.719371e-03
9  1  8.500000e+00  5.000000e-01  0.000000e+00
9  2  8.500000e+00  1.500000e+00  -6.825860e-05
9  3  8.500000e+00  2.500000e+00  7.065491e-04
9  4  8.500000e+00  3.500000e+00  6.910032e-03
9  5  8.500000e+00  4.500000e+00  2.185118e-03
9  6  8.500000e+00  5.500000e+00  -7.468253e-02
9  7  8.500000e+00  6.500000e+00  -1.612140e-01
9  8  8.500000e+00  7.500000e+00  1.456785e-01
9  9  8.500000e+00  8.500000e+00  1.000000e+00
9  10  8.500000e+00  9.500000e+00  3.522322e-02
9  11  8.500000e+00  1.050000e+01  -1.439120e-01
9  12  8.500000e+00  1.150000e+01  -2.431709e-02
9  13  8.500000e+00  1.250000e+01  2.338845e-03
9  14  8.500000e+00  1.350000e+01  -1.177480e-03
9  15  8.500000e+00  1.450000e+01  7.073150e-04
10  1  9.500000e+00  5.000000e-01  0.000000e+00
10  2  9.500000e+00  1.500000e+00  -9.558965e-05
10  3  9.500000e+00  2.500000e+00  -2.587106e-04
10  4  9.500000e+00  3.500000e+00  7.872398e-04
10  5  9.500000e+00  4.500000e+00  5.869145e-03
10  6  9.500000e+00  5.500000e+00  8.120196e-03
10  7  9.500000e+00  6.500000e+00  -4.287068e-02
10  8  9.500000e+00  7.500000e+00  -1.482278e-01
10  9  9.500000e+00  8.500000e+00  3.522322e-02
10  10  9.500000e+00  9.500000e+00  1.000000e+00
10  11  9.500000e+00  1.050000e+01  1.261153e-01
10  12  9.500000e+00  1.150000e+01  -1.498239e-01
10  13  9.500000e+00  1.250000e+01  -3.549514e-02
10  14  9.500000e+00  1.350000e+01  -2.522747e-03
10  15  9.500000e+00  1.450000e+01  -1.149942e-04
11  1  1.050000e+01  5.000000e-01  0.000000e+00
11  2  1.050000e+01  1.500000e+00  3.174887e-05
11  3  1.050000e+01  2.500000e+00  1.795127e-06
11  4  1.050000e+01  3.500000e+00  -2.078268e-04
11  5  1.050000e+01  4.500000e+00  5.743421e-04
11  6  1.050000e+01  5.500000e+00  4.620703e-03
11  7  1.050000e+01  6.500000e+00  8.536736e-03
11  8  1.050000e+01  7.500000e+00  -2.305949e-02
11  9  1.050000e+01  8.500000e+00  -1.439120e-01
11  10  1.050000e+01  9.500000e+00  1.261153e-01
11  11  1.050000e+01  1.050000e+01  1.000000e+00
11  12  1.050000e+01  1.150000e+01  1.115320e-01
11  13  1.050000e+01  1.250000e+01  -1.262845e-01
11  14  1.050000e+01  1.350000e+01  -4.001579e-02
11  15  1.050000e+01  1.450000e+01  -3.035123e-03
12  1  1.150000e+01  5.000000e-01  0.000000e+00
12  2  1.150000e+01  1.500000e+00  2.341609e-05
12  3  1.150000e+01  2.500000e+00  3.207026e-05
12  4  1.150000e+01  3.500000e+00  -1.601056e-04
12  5  1.150000e+01  4.500000e+00  -3.297561e-04
12  6  1.150000e+01  5.500000e+00  -5.481357e-04
12  7  1.150000e+01  6.500000e+00  3.019687e-03
12  8  1.150000e+01  7.500000e+00  6.405943e-03
12  9  1.150000e+01  8.500000e+00  -2.431709e-02
12  10  1.150000e+01  9.500000e+00  -1.498239e-01
12  11  1.150000e+01  1.050000e+01  1.115320e-01
12  12  1.150000e+01  1.150000e+01  1.000000e+00
12  13  1.150000e+01  1.250000e+01  1.439797e-01
12  14  1.150000e+01  1.350000e+01  -1.094479e-01
12  15  1.150000e+01  1.450000e+01  -1.083635e-02
13  1  1.250000e+01  5.000000e-01  0.000000e+00
13  2  1.250000e+01  1.500000e+00  -5.462356e-05
13  3  1.250000e+01  2.500000e+00  -6.678398e-05
13  4  1.250000e+01  3.500000e+00  -5.068364e-05
13  5  1.250000e+01  4.500000e+00  -4.974310e-04
13  6  1.250000e+01  5.500000e+00  -7.007908e-04
13  7  1.250000e+01  6.500000e+00  -4.122619e-04
13  8  1.250000e+01  7.500000e+00  1.227215e-04
13  9  1.250000e+01  8.500000e+00  2.338845e-03
13  10  1.250000e+01  9.500000e+00  -3.549514e-02
13  11  1.250000e+01  1.050000e+01  -1.262845e-01
13  12  1.250000e+01  1.150000e+01  1.439797e-01
13  13  1.250000e+01  1.250000e+01  1.000000e+00
13  14  1.250000e+01  1.350000e+01  1.439369e-01
13  15  1.250000e+01  1.450000e+01  -3.760721e-02
14  1  1.350000e+01  5.000000e-01  0.000000e+00
14  2  1.350000e+01  1.500000e+00  -5.596189e-06
14  3  1.350000e+01  2.500000e+00  -1.044975e-04
14  4  1.350000e+01  3.500000e+00  -2.235568e-04
14  5  1.350000e+01  4.500000e+00  -1.404201e-04
14  6  1.350000e+01  5.500000e+00  -3.239123e-04
14  7  1.350000e+01  6.500000e+00  -1.452778e-03
14  8  1.350000e+01  7.500000e+00  -1.370727e-03
14  9  1.350000e+01  8.500000e+00  -1.177480e-03
14  10  1.350000e+01  9.500000e+00  -2.522747e-03
14  11  1.350000e+01  1.050000e+01  -4.001579e-02
14  12  1.350000e+01  1.150000e+01  -1.094479e-01
14  13  1.350000e+01  1.250000e+01  1.439369e-01
14  14  1.350000e+01  1.350000e+01  1.000000e+00
14  15  1.350000e+01  1.450000e+01  1.353404e-01
15  1  1.450000e+01  5.000000e-01  0.000000e+00
15  2  1.450000e+01  1.500000e+00  1.038813e-05
15  3  1.450000e+01  2.500000e+00  -2.340459e-05
15  4  1.450000e+01  3.500000e+00  -7.128912e-05
15  5  1.450000e+01  4.500000e+00  -2.993459e-04
15  6  1.450000e+01  5.500000e+00  5.906083e-04
15  7  1.450000e+01  6.500000e+00  -2.522107e-04
15  8  1.450000e+01  7.500000e+00  -1.719371e-03
15  9  1.450000e+01  8.500000e+00  7.073150e-04
15  10  1.450000e+01  9.500000e+00  -1.149942e-04
15  11  1.450000e+01  1.050000e+01  -3.035123e-03
15  12  1.450000e+01  1.150000e+01  -1.083635e-02
15  13  1.450000e+01  1.250000e+01  -3.760721e-02
15  14  1.450000e+01  1.350000e+01  1.353404e-01
15  15  1.450000e+01  1.450000e+01  1.000000e+00


==> anc/txt_outputs/xsec_ptmu_iron_stat_covariance.txt <==
# xsec_ptmu_iron_stat_covariance
# bin_i  bin_j  x_center  y_center  value
1  1  5.000000e-01  5.000000e-01  0.000000e+00
1  2  5.000000e-01  1.500000e+00  0.000000e+00
1  3  5.000000e-01  2.500000e+00  0.000000e+00
1  4  5.000000e-01  3.500000e+00  0.000000e+00
1  5  5.000000e-01  4.500000e+00  0.000000e+00
1  6  5.000000e-01  5.500000e+00  0.000000e+00
1  7  5.000000e-01  6.500000e+00  0.000000e+00
1  8  5.000000e-01  7.500000e+00  0.000000e+00
1  9  5.000000e-01  8.500000e+00  0.000000e+00
1  10  5.000000e-01  9.500000e+00  0.000000e+00
1  11  5.000000e-01  1.050000e+01  0.000000e+00
1  12  5.000000e-01  1.150000e+01  0.000000e+00
1  13  5.000000e-01  1.250000e+01  0.000000e+00
1  14  5.000000e-01  1.350000e+01  0.000000e+00
1  15  5.000000e-01  1.450000e+01  0.000000e+00
2  1  1.500000e+00  5.000000e-01  0.000000e+00
2  2  1.500000e+00  1.500000e+00  1.546652e-81
2  3  1.500000e+00  2.500000e+00  5.705604e-82
2  4  1.500000e+00  3.500000e+00  -5.887398e-82
2  5  1.500000e+00  4.500000e+00  -1.635982e-82
2  6  1.500000e+00  5.500000e+00  7.866182e-83
2  7  1.500000e+00  6.500000e+00  4.249745e-83
2  8  1.500000e+00  7.500000e+00  6.647393e-84
2  9  1.500000e+00  8.500000e+00  -4.661502e-85
2  10  1.500000e+00  9.500000e+00  -6.258749e-85
2  11  1.500000e+00  1.050000e+01  1.772721e-85
2  12  1.500000e+00  1.150000e+01  7.815979e-86
2  13  1.500000e+00  1.250000e+01  -9.525470e-86
2  14  1.500000e+00  1.350000e+01  -2.039557e-87
2  15  1.500000e+00  1.450000e+01  6.800984e-88
3  1  2.500000e+00  5.000000e-01  0.000000e+00
3  2  2.500000e+00  1.500000e+00  5.705604e-82
3  3  2.500000e+00  2.500000e+00  5.097469e-81
3  4  2.500000e+00  3.500000e+00  5.518141e-82
3  5  2.500000e+00  4.500000e+00  -1.596469e-81
3  6  2.500000e+00  5.500000e+00  -3.426589e-82
3  7  2.500000e+00  6.500000e+00  1.561594e-82
3  8  2.500000e+00  7.500000e+00  9.620158e-83
3  9  2.500000e+00  8.500000e+00  8.759752e-84
3  10  2.500000e+00  9.500000e+00  -3.075189e-84
3  11  2.500000e+00  1.050000e+01  1.819651e-86
3  12  2.500000e+00  1.150000e+01  1.943356e-85
3  13  2.500000e+00  1.250000e+01  -2.114266e-85
3  14  2.500000e+00  1.350000e+01  -6.914018e-86
3  15  2.500000e+00  1.450000e+01  -2.781740e-87
4  1  3.500000e+00  5.000000e-01  0.000000e+00
4  2  3.500000e+00  1.500000e+00  -5.887398e-82
4  3  3.500000e+00  2.500000e+00  5.518141e-82
4  4  3.500000e+00  3.500000e+00  9.967857e-81
4  5  3.500000e+00  4.500000e+00  1.866208e-81
4  6  3.500000e+00  5.500000e+00  -2.991690e-81
4  7  3.500000e+00  6.500000e+00  -1.097250e-81
4  8  3.500000e+00  7.500000e+00  1.359246e-82
4  9  3.500000e+00  8.500000e+00  1.197990e-82
4  10  3.500000e+00  9.500000e+00  1.308544e-83
4  11  3.500000e+00  1.050000e+01  -2.945901e-84
4  12  3.500000e+00  1.150000e+01  -1.356689e-84
4  13  3.500000e+00  1.250000e+01  -2.243772e-85
4  14  3.500000e+00  1.350000e+01  -2.068407e-85
4  15  3.500000e+00  1.450000e+01  -1.184847e-86
5  1  4.500000e+00  5.000000e-01  0.000000e+00
5  2  4.500000e+00  1.500000e+00  -1.635982e-82
5  3  4.500000e+00  2.500000e+00  -1.596469e-81
5  4  4.500000e+00  3.500000e+00  1.866208e-81
5  5  4.500000e+00  4.500000e+00  2.111237e-80
5  6  4.500000e+00  5.500000e+00  6.239668e-81
5  7  4.500000e+00  6.500000e+00  -4.735813e-81
5  8  4.500000e+00  7.500000e+00  -2.693209e-81
5  9  4.500000e+00  8.500000e+00  5.513350e-83
5  10  4.500000e+00  9.500000e+00  1.419788e-82
5  11  4.500000e+00  1.050000e+01  1.184827e-83
5  12  4.500000e+00  1.150000e+01  -4.066624e-84
5  13  4.500000e+00  1.250000e+01  -3.204877e-84
5  14  4.500000e+00  1.350000e+01  -1.890796e-85
5  15  4.500000e+00  1.450000e+01  -7.240691e-86
6  1  5.500000e+00  5.000000e-01  0.000000e+00
6  2  5.500000e+00  1.500000e+00  7.866182e-83
6  3  5.500000e+00  2.500000e+00  -3.426589e-82
6  4  5.500000e+00  3.500000e+00  -2.991690e-81
6  5  5.500000e+00  4.500000e+00  6.239668e-81
6  6  5.500000e+00  5.500000e+00  2.885989e-80
6  7  5.500000e+00  6.500000e+00  9.109581e-81
6  8  5.500000e+00  7.500000e+00  -5.826580e-81
6  9  5.500000e+00  8.500000e+00  -2.203122e-81
6  10  5.500000e+00  9.500000e+00  2.296646e-82
6  11  5.500000e+00  1.050000e+01  1.114477e-82
6  12  5.500000e+00  1.150000e+01  -7.903293e-84
6  13  5.500000e+00  1.250000e+01  -5.278929e-84
6  14  5.500000e+00  1.350000e+01  -5.099434e-85
6  15  5.500000e+00  1.450000e+01  1.670264e-85
7  1  6.500000e+00  5.000000e-01  0.000000e+00
7  2  6.500000e+00  1.500000e+00  4.249745e-83
7  3  6.500000e+00  2.500000e+00  1.561594e-82
7  4  6.500000e+00  3.500000e+00  -1.097250e-81
7  5  6.500000e+00  4.500000e+00  -4.735813e-81
7  6  6.500000e+00  5.500000e+00  9.109581e-81
7  7  6.500000e+00  6.500000e+00  3.596447e-80
7  8  6.500000e+00  7.500000e+00  1.330811e-80
7  9  6.500000e+00  8.500000e+00  -5.308989e-81
7  10  6.500000e+00  9.500000e+00  -1.353560e-81
7  11  6.500000e+00  1.050000e+01  2.298500e-82
7  12  6.500000e+00  1.150000e+01  4.860394e-83
7  13  6.500000e+00  1.250000e+01  -3.466730e-84
7  14  6.500000e+00  1.350000e+01  -2.553190e-84
7  15  6.500000e+00  1.450000e+01  -7.962301e-86
8  1  7.500000e+00  5.000000e-01  0.000000e+00
8  2  7.500000e+00  1.500000e+00  6.647393e-84
8  3  7.500000e+00  2.500000e+00  9.620158e-83
8  4  7.500000e+00  3.500000e+00  1.359246e-82
8  5  7.500000e+00  4.500000e+00  -2.693209e-81
8  6  7.500000e+00  5.500000e+00  -5.826580e-81
8  7  7.500000e+00  6.500000e+00  1.330811e-80
8  8  7.500000e+00  7.500000e+00  4.380208e-80
8  9  7.500000e+00  8.500000e+00  5.294379e-81
8  10  7.500000e+00  9.500000e+00  -5.164846e-81
8  11  7.500000e+00  1.050000e+01  -6.851928e-82
8  12  7.500000e+00  1.150000e+01  1.137897e-82
8  13  7.500000e+00  1.250000e+01  1.138881e-84
8  14  7.500000e+00  1.350000e+01  -2.658555e-84
8  15  7.500000e+00  1.450000e+01  -5.990393e-85
9  1  8.500000e+00  5.000000e-01  0.000000e+00
9  2  8.500000e+00  1.500000e+00  -4.661502e-85
9  3  8.500000e+00  2.500000e+00  8.759752e-84
9  4  8.500000e+00  3.500000e+00  1.197990e-82
9  5  8.500000e+00  4.500000e+00  5.513350e-83
9  6  8.500000e+00  5.500000e+00  -2.203122e-81
9  7  8.500000e+00  6.500000e+00  -5.308989e-81
9  8  8.500000e+00  7.500000e+00  5.294379e-81
9  9  8.500000e+00  8.500000e+00  3.015395e-80
9  10  8.500000e+00  9.500000e+00  1.018313e-81
9  11  8.500000e+00  1.050000e+01  -3.548010e-81
9  12  8.500000e+00  1.150000e+01  -3.583904e-82
9  13  8.500000e+00  1.250000e+01  1.800876e-83
9  14  8.500000e+00  1.350000e+01  -1.894841e-84
9  15  8.500000e+00  1.450000e+01  2.044670e-85
10  1  9.500000e+00  5.000000e-01  0.000000e+00
10  2  9.500000e+00  1.500000e+00  -6.258749e-85
10  3  9.500000e+00  2.500000e+00  -3.075189e-84
10  4  9.500000e+00  3.500000e+00  1.308544e-83
10  5  9.500000e+00  4.500000e+00  1.419788e-82
10  6  9.500000e+00  5.500000e+00  2.296646e-82
10  7  9.500000e+00  6.500000e+00  -1.353560e-81
10  8  9.500000e+00  7.500000e+00  -5.164846e-81
10  9  9.500000e+00  8.500000e+00  1.018313e-81
10  10  9.500000e+00  9.500000e+00  2.771791e-80
10  11  9.500000e+00  1.050000e+01  2.981012e-81
10  12  9.500000e+00  1.150000e+01  -2.117064e-81
10  13  9.500000e+00  1.250000e+01  -2.620349e-82
10  14  9.500000e+00  1.350000e+01  -3.892253e-84
10  15  9.500000e+00  1.450000e+01  -3.187090e-86
11  1  1.050000e+01  5.000000e-01  0.000000e+00
11  2  1.050000e+01  1.500000e+00  1.772721e-85
11  3  1.050000e+01  2.500000e+00  1.819651e-86
11  4  1.050000e+01  3.500000e+00  -2.945901e-84
11  5  1.050000e+01  4.500000e+00  1.184827e-83
11  6  1.050000e+01  5.500000e+00  1.114477e-82
11  7  1.050000e+01  6.500000e+00  2.298500e-82
11  8  1.050000e+01  7.500000e+00  -6.851928e-82
11  9  1.050000e+01  8.500000e+00  -3.548010e-81
11  10  1.050000e+01  9.500000e+00  2.981012e-81
11  11  1.050000e+01  1.050000e+01  2.015726e-80
11  12  1.050000e+01  1.150000e+01  1.343964e-81
11  13  1.050000e+01  1.250000e+01  -7.950159e-82
11  14  1.050000e+01  1.350000e+01  -5.264951e-83
11  15  1.050000e+01  1.450000e+01  -7.173486e-85
12  1  1.150000e+01  5.000000e-01  0.000000e+00
12  2  1.150000e+01  1.500000e+00  7.815979e-86
12  3  1.150000e+01  2.500000e+00  1.943356e-85
12  4  1.150000e+01  3.500000e+00  -1.356689e-84
12  5  1.150000e+01  4.500000e+00  -4.066624e-84
12  6  1.150000e+01  5.500000e+00  -7.903293e-84
12  7  1.150000e+01  6.500000e+00  4.860394e-83
12  8  1.150000e+01  7.500000e+00  1.137897e-82
12  9  1.150000e+01  8.500000e+00  -3.583904e-82
12  10  1.150000e+01  9.500000e+00  -2.117064e-81
12  11  1.150000e+01  1.050000e+01  1.343964e-81
12  12  1.150000e+01  1.150000e+01  7.203529e-81
12  13  1.150000e+01  1.250000e+01  5.418563e-82
12  14  1.150000e+01  1.350000e+01  -8.608498e-83
12  15  1.150000e+01  1.450000e+01  -1.531066e-84
13  1  1.250000e+01  5.000000e-01  0.000000e+00
13  2  1.250000e+01  1.500000e+00  -9.525470e-86
13  3  1.250000e+01  2.500000e+00  -2.114266e-85
13  4  1.250000e+01  3.500000e+00  -2.243772e-85
13  5  1.250000e+01  4.500000e+00  -3.204877e-84
13  6  1.250000e+01  5.500000e+00  -5.278929e-84
13  7  1.250000e+01  6.500000e+00  -3.466730e-84
13  8  1.250000e+01  7.500000e+00  1.138881e-84
13  9  1.250000e+01  8.500000e+00  1.800876e-83
13  10  1.250000e+01  9.500000e+00  -2.620349e-82
13  11  1.250000e+01  1.050000e+01  -7.950159e-82
13  12  1.250000e+01  1.150000e+01  5.418563e-82
13  13  1.250000e+01  1.250000e+01  1.966166e-81
13  14  1.250000e+01  1.350000e+01  5.914656e-83
13  15  1.250000e+01  1.450000e+01  -2.776000e-84
14  1  1.350000e+01  5.000000e-01  0.000000e+00
14  2  1.350000e+01  1.500000e+00  -2.039557e-87
14  3  1.350000e+01  2.500000e+00  -6.914018e-86
14  4  1.350000e+01  3.500000e+00  -2.068407e-85
14  5  1.350000e+01  4.500000e+00  -1.890796e-85
14  6  1.350000e+01  5.500000e+00  -5.099434e-85
14  7  1.350000e+01  6.500000e+00  -2.553190e-84
14  8  1.350000e+01  7.500000e+00  -2.658555e-84
14  9  1.350000e+01  8.500000e+00  -1.894841e-84
14  10  1.350000e+01  9.500000e+00  -3.892253e-84
14  11  1.350000e+01  1.050000e+01  -5.264951e-83
14  12  1.350000e+01  1.150000e+01  -8.608498e-83
14  13  1.350000e+01  1.250000e+01  5.914656e-83
14  14  1.350000e+01  1.350000e+01  8.588045e-83
14  15  1.350000e+01  1.450000e+01  2.087915e-84
15  1  1.450000e+01  5.000000e-01  0.000000e+00
15  2  1.450000e+01  1.500000e+00  6.800984e-88
15  3  1.450000e+01  2.500000e+00  -2.781740e-87
15  4  1.450000e+01  3.500000e+00  -1.184847e-86
15  5  1.450000e+01  4.500000e+00  -7.240691e-86
15  6  1.450000e+01  5.500000e+00  1.670264e-85
15  7  1.450000e+01  6.500000e+00  -7.962301e-86
15  8  1.450000e+01  7.500000e+00  -5.990393e-85
15  9  1.450000e+01  8.500000e+00  2.044670e-85
15  10  1.450000e+01  9.500000e+00  -3.187090e-86
15  11  1.450000e+01  1.050000e+01  -7.173486e-85
15  12  1.450000e+01  1.150000e+01  -1.531066e-84
15  13  1.450000e+01  1.250000e+01  -2.776000e-84
15  14  1.450000e+01  1.350000e+01  2.087915e-84
15  15  1.450000e+01  1.450000e+01  2.771255e-84


==> anc/txt_outputs/xsec_ptmu_iron_stat_covariance_svd.txt <==
# xsec_ptmu_iron_stat_covariance_svd
# bin_i  bin_j  x_center  y_center  value
1  1  5.000000e-01  5.000000e-01  0.000000e+00
1  2  5.000000e-01  1.500000e+00  0.000000e+00
1  3  5.000000e-01  2.500000e+00  0.000000e+00
1  4  5.000000e-01  3.500000e+00  0.000000e+00
1  5  5.000000e-01  4.500000e+00  0.000000e+00
1  6  5.000000e-01  5.500000e+00  0.000000e+00
1  7  5.000000e-01  6.500000e+00  0.000000e+00
1  8  5.000000e-01  7.500000e+00  0.000000e+00
1  9  5.000000e-01  8.500000e+00  0.000000e+00
1  10  5.000000e-01  9.500000e+00  0.000000e+00
1  11  5.000000e-01  1.050000e+01  0.000000e+00
1  12  5.000000e-01  1.150000e+01  0.000000e+00
1  13  5.000000e-01  1.250000e+01  0.000000e+00
1  14  5.000000e-01  1.350000e+01  0.000000e+00
1  15  5.000000e-01  1.450000e+01  0.000000e+00
2  1  1.500000e+00  5.000000e-01  0.000000e+00
2  2  1.500000e+00  1.500000e+00  1.546652e-81
2  3  1.500000e+00  2.500000e+00  5.705604e-82
2  4  1.500000e+00  3.500000e+00  -5.887398e-82
2  5  1.500000e+00  4.500000e+00  -1.635982e-82
2  6  1.500000e+00  5.500000e+00  7.866182e-83
2  7  1.500000e+00  6.500000e+00  4.249745e-83
2  8  1.500000e+00  7.500000e+00  6.647393e-84
2  9  1.500000e+00  8.500000e+00  -4.661502e-85
2  10  1.500000e+00  9.500000e+00  -6.258749e-85
2  11  1.500000e+00  1.050000e+01  1.772721e-85
2  12  1.500000e+00  1.150000e+01  7.815979e-86
2  13  1.500000e+00  1.250000e+01  -9.525470e-86
2  14  1.500000e+00  1.350000e+01  -2.039557e-87
2  15  1.500000e+00  1.450000e+01  6.800984e-88
3  1  2.500000e+00  5.000000e-01  0.000000e+00
3  2  2.500000e+00  1.500000e+00  5.705604e-82
3  3  2.500000e+00  2.500000e+00  5.097469e-81
3  4  2.500000e+00  3.500000e+00  5.518141e-82
3  5  2.500000e+00  4.500000e+00  -1.596469e-81
3  6  2.500000e+00  5.500000e+00  -3.426589e-82
3  7  2.500000e+00  6.500000e+00  1.561594e-82
3  8  2.500000e+00  7.500000e+00  9.620158e-83
3  9  2.500000e+00  8.500000e+00  8.759752e-84
3  10  2.500000e+00  9.500000e+00  -3.075189e-84
3  11  2.500000e+00  1.050000e+01  1.819651e-86
3  12  2.500000e+00  1.150000e+01  1.943356e-85
3  13  2.500000e+00  1.250000e+01  -2.114266e-85
3  14  2.500000e+00  1.350000e+01  -6.914018e-86
3  15  2.500000e+00  1.450000e+01  -2.781740e-87
4  1  3.500000e+00  5.000000e-01  0.000000e+00
4  2  3.500000e+00  1.500000e+00  -5.887398e-82
4  3  3.500000e+00  2.500000e+00  5.518141e-82
4  4  3.500000e+00  3.500000e+00  9.967857e-81
4  5  3.500000e+00  4.500000e+00  1.866208e-81
4  6  3.500000e+00  5.500000e+00  -2.991690e-81
4  7  3.500000e+00  6.500000e+00  -1.097250e-81
4  8  3.500000e+00  7.500000e+00  1.359246e-82
4  9  3.500000e+00  8.500000e+00  1.197990e-82
4  10  3.500000e+00  9.500000e+00  1.308544e-83
4  11  3.500000e+00  1.050000e+01  -2.945901e-84
4  12  3.500000e+00  1.150000e+01  -1.356689e-84
4  13  3.500000e+00  1.250000e+01  -2.243772e-85
4  14  3.500000e+00  1.350000e+01  -2.068407e-85
4  15  3.500000e+00  1.450000e+01  -1.184847e-86
5  1  4.500000e+00  5.000000e-01  0.000000e+00
5  2  4.500000e+00  1.500000e+00  -1.635982e-82
5  3  4.500000e+00  2.500000e+00  -1.596469e-81
5  4  4.500000e+00  3.500000e+00  1.866208e-81
5  5  4.500000e+00  4.500000e+00  2.111237e-80
5  6  4.500000e+00  5.500000e+00  6.239668e-81
5  7  4.500000e+00  6.500000e+00  -4.735813e-81
5  8  4.500000e+00  7.500000e+00  -2.693209e-81
5  9  4.500000e+00  8.500000e+00  5.513350e-83
5  10  4.500000e+00  9.500000e+00  1.419788e-82
5  11  4.500000e+00  1.050000e+01  1.184827e-83
5  12  4.500000e+00  1.150000e+01  -4.066624e-84
5  13  4.500000e+00  1.250000e+01  -3.204877e-84
5  14  4.500000e+00  1.350000e+01  -1.890796e-85
5  15  4.500000e+00  1.450000e+01  -7.240691e-86
6  1  5.500000e+00  5.000000e-01  0.000000e+00
6  2  5.500000e+00  1.500000e+00  7.866182e-83
6  3  5.500000e+00  2.500000e+00  -3.426589e-82
6  4  5.500000e+00  3.500000e+00  -2.991690e-81
6  5  5.500000e+00  4.500000e+00  6.239668e-81
6  6  5.500000e+00  5.500000e+00  2.885989e-80
6  7  5.500000e+00  6.500000e+00  9.109581e-81
6  8  5.500000e+00  7.500000e+00  -5.826580e-81
6  9  5.500000e+00  8.500000e+00  -2.203122e-81
6  10  5.500000e+00  9.500000e+00  2.296646e-82
6  11  5.500000e+00  1.050000e+01  1.114477e-82
6  12  5.500000e+00  1.150000e+01  -7.903293e-84
6  13  5.500000e+00  1.250000e+01  -5.278929e-84
6  14  5.500000e+00  1.350000e+01  -5.099434e-85
6  15  5.500000e+00  1.450000e+01  1.670264e-85
7  1  6.500000e+00  5.000000e-01  0.000000e+00
7  2  6.500000e+00  1.500000e+00  4.249745e-83
7  3  6.500000e+00  2.500000e+00  1.561594e-82
7  4  6.500000e+00  3.500000e+00  -1.097250e-81
7  5  6.500000e+00  4.500000e+00  -4.735813e-81
7  6  6.500000e+00  5.500000e+00  9.109581e-81
7  7  6.500000e+00  6.500000e+00  3.596447e-80
7  8  6.500000e+00  7.500000e+00  1.330811e-80
7  9  6.500000e+00  8.500000e+00  -5.308989e-81
7  10  6.500000e+00  9.500000e+00  -1.353560e-81
7  11  6.500000e+00  1.050000e+01  2.298500e-82
7  12  6.500000e+00  1.150000e+01  4.860394e-83
7  13  6.500000e+00  1.250000e+01  -3.466730e-84
7  14  6.500000e+00  1.350000e+01  -2.553190e-84
7  15  6.500000e+00  1.450000e+01  -7.962301e-86
8  1  7.500000e+00  5.000000e-01  0.000000e+00
8  2  7.500000e+00  1.500000e+00  6.647393e-84
8  3  7.500000e+00  2.500000e+00  9.620158e-83
8  4  7.500000e+00  3.500000e+00  1.359246e-82
8  5  7.500000e+00  4.500000e+00  -2.693209e-81
8  6  7.500000e+00  5.500000e+00  -5.826580e-81
8  7  7.500000e+00  6.500000e+00  1.330811e-80
8  8  7.500000e+00  7.500000e+00  4.380208e-80
8  9  7.500000e+00  8.500000e+00  5.294379e-81
8  10  7.500000e+00  9.500000e+00  -5.164846e-81
8  11  7.500000e+00  1.050000e+01  -6.851928e-82
8  12  7.500000e+00  1.150000e+01  1.137897e-82
8  13  7.500000e+00  1.250000e+01  1.138881e-84
8  14  7.500000e+00  1.350000e+01  -2.658555e-84
8  15  7.500000e+00  1.450000e+01  -5.990393e-85
9  1  8.500000e+00  5.000000e-01  0.000000e+00
9  2  8.500000e+00  1.500000e+00  -4.661502e-85
9  3  8.500000e+00  2.500000e+00  8.759752e-84
9  4  8.500000e+00  3.500000e+00  1.197990e-82
9  5  8.500000e+00  4.500000e+00  5.513350e-83
9  6  8.500000e+00  5.500000e+00  -2.203122e-81
9  7  8.500000e+00  6.500000e+00  -5.308989e-81
9  8  8.500000e+00  7.500000e+00  5.294379e-81
9  9  8.500000e+00  8.500000e+00  3.015395e-80
9  10  8.500000e+00  9.500000e+00  1.018313e-81
9  11  8.500000e+00  1.050000e+01  -3.548010e-81
9  12  8.500000e+00  1.150000e+01  -3.583904e-82
9  13  8.500000e+00  1.250000e+01  1.800876e-83
9  14  8.500000e+00  1.350000e+01  -1.894841e-84
9  15  8.500000e+00  1.450000e+01  2.044670e-85
10  1  9.500000e+00  5.000000e-01  0.000000e+00
10  2  9.500000e+00  1.500000e+00  -6.258749e-85
10  3  9.500000e+00  2.500000e+00  -3.075189e-84
10  4  9.500000e+00  3.500000e+00  1.308544e-83
10  5  9.500000e+00  4.500000e+00  1.419788e-82
10  6  9.500000e+00  5.500000e+00  2.296646e-82
10  7  9.500000e+00  6.500000e+00  -1.353560e-81
10  8  9.500000e+00  7.500000e+00  -5.164846e-81
10  9  9.500000e+00  8.500000e+00  1.018313e-81
10  10  9.500000e+00  9.500000e+00  2.771791e-80
10  11  9.500000e+00  1.050000e+01  2.981012e-81
10  12  9.500000e+00  1.150000e+01  -2.117064e-81
10  13  9.500000e+00  1.250000e+01  -2.620349e-82
10  14  9.500000e+00  1.350000e+01  -3.892253e-84
10  15  9.500000e+00  1.450000e+01  -3.187090e-86
11  1  1.050000e+01  5.000000e-01  0.000000e+00
11  2  1.050000e+01  1.500000e+00  1.772721e-85
11  3  1.050000e+01  2.500000e+00  1.819651e-86
11  4  1.050000e+01  3.500000e+00  -2.945901e-84
11  5  1.050000e+01  4.500000e+00  1.184827e-83
11  6  1.050000e+01  5.500000e+00  1.114477e-82
11  7  1.050000e+01  6.500000e+00  2.298500e-82
11  8  1.050000e+01  7.500000e+00  -6.851928e-82
11  9  1.050000e+01  8.500000e+00  -3.548010e-81
11  10  1.050000e+01  9.500000e+00  2.981012e-81
11  11  1.050000e+01  1.050000e+01  2.015726e-80
11  12  1.050000e+01  1.150000e+01  1.343964e-81
11  13  1.050000e+01  1.250000e+01  -7.950159e-82
11  14  1.050000e+01  1.350000e+01  -5.264951e-83
11  15  1.050000e+01  1.450000e+01  -7.173486e-85
12  1  1.150000e+01  5.000000e-01  0.000000e+00
12  2  1.150000e+01  1.500000e+00  7.815979e-86
12  3  1.150000e+01  2.500000e+00  1.943356e-85
12  4  1.150000e+01  3.500000e+00  -1.356689e-84
12  5  1.150000e+01  4.500000e+00  -4.066624e-84
12  6  1.150000e+01  5.500000e+00  -7.903293e-84
12  7  1.150000e+01  6.500000e+00  4.860394e-83
12  8  1.150000e+01  7.500000e+00  1.137897e-82
12  9  1.150000e+01  8.500000e+00  -3.583904e-82
12  10  1.150000e+01  9.500000e+00  -2.117064e-81
12  11  1.150000e+01  1.050000e+01  1.343964e-81
12  12  1.150000e+01  1.150000e+01  7.203529e-81
12  13  1.150000e+01  1.250000e+01  5.418563e-82
12  14  1.150000e+01  1.350000e+01  -8.608498e-83
12  15  1.150000e+01  1.450000e+01  -1.531066e-84
13  1  1.250000e+01  5.000000e-01  0.000000e+00
13  2  1.250000e+01  1.500000e+00  -9.525470e-86
13  3  1.250000e+01  2.500000e+00  -2.114266e-85
13  4  1.250000e+01  3.500000e+00  -2.243772e-85
13  5  1.250000e+01  4.500000e+00  -3.204877e-84
13  6  1.250000e+01  5.500000e+00  -5.278929e-84
13  7  1.250000e+01  6.500000e+00  -3.466730e-84
13  8  1.250000e+01  7.500000e+00  1.138881e-84
13  9  1.250000e+01  8.500000e+00  1.800876e-83
13  10  1.250000e+01  9.500000e+00  -2.620349e-82
13  11  1.250000e+01  1.050000e+01  -7.950159e-82
13  12  1.250000e+01  1.150000e+01  5.418563e-82
13  13  1.250000e+01  1.250000e+01  1.966166e-81
13  14  1.250000e+01  1.350000e+01  5.914656e-83
13  15  1.250000e+01  1.450000e+01  -2.776000e-84
14  1  1.350000e+01  5.000000e-01  0.000000e+00
14  2  1.350000e+01  1.500000e+00  -2.039557e-87
14  3  1.350000e+01  2.500000e+00  -6.914018e-86
14  4  1.350000e+01  3.500000e+00  -2.068407e-85
14  5  1.350000e+01  4.500000e+00  -1.890796e-85
14  6  1.350000e+01  5.500000e+00  -5.099434e-85
14  7  1.350000e+01  6.500000e+00  -2.553190e-84
14  8  1.350000e+01  7.500000e+00  -2.658555e-84
14  9  1.350000e+01  8.500000e+00  -1.894841e-84
14  10  1.350000e+01  9.500000e+00  -3.892253e-84
14  11  1.350000e+01  1.050000e+01  -5.264951e-83
14  12  1.350000e+01  1.150000e+01  -8.608498e-83
14  13  1.350000e+01  1.250000e+01  5.914656e-83
14  14  1.350000e+01  1.350000e+01  8.588045e-83
14  15  1.350000e+01  1.450000e+01  2.087915e-84
15  1  1.450000e+01  5.000000e-01  0.000000e+00
15  2  1.450000e+01  1.500000e+00  6.800984e-88
15  3  1.450000e+01  2.500000e+00  -2.781740e-87
15  4  1.450000e+01  3.500000e+00  -1.184847e-86
15  5  1.450000e+01  4.500000e+00  -7.240691e-86
15  6  1.450000e+01  5.500000e+00  1.670264e-85
15  7  1.450000e+01  6.500000e+00  -7.962301e-86
15  8  1.450000e+01  7.500000e+00  -5.990393e-85
15  9  1.450000e+01  8.500000e+00  2.044670e-85
15  10  1.450000e+01  9.500000e+00  -3.187090e-86
15  11  1.450000e+01  1.050000e+01  -7.173486e-85
15  12  1.450000e+01  1.150000e+01  -1.531066e-84
15  13  1.450000e+01  1.250000e+01  -2.776000e-84
15  14  1.450000e+01  1.350000e+01  2.087915e-84
15  15  1.450000e+01  1.450000e+01  2.771255e-84


==> anc/txt_outputs/xsec_ptmu_iron_stat_covariance_svd_S.txt <==
# xsec_ptmu_iron_stat_covariance_svd_S
# bin  x_low  x_high  x_center  value
1  0.000000e+00  1.000000e+00  5.000000e-01  5.546613e-80
2  1.000000e+00  2.000000e+00  1.500000e+00  4.278001e-80
3  2.000000e+00  3.000000e+00  2.500000e+00  3.005422e-80
4  3.000000e+00  4.000000e+00  3.500000e+00  2.831439e-80
5  4.000000e+00  5.000000e+00  4.500000e+00  2.258295e-80
6  5.000000e+00  6.000000e+00  5.500000e+00  1.793068e-80
7  6.000000e+00  7.000000e+00  6.500000e+00  1.290327e-80
8  7.000000e+00  8.000000e+00  7.500000e+00  8.520016e-81
9  8.000000e+00  9.000000e+00  8.500000e+00  6.845745e-81
10  9.000000e+00  1.000000e+01  9.500000e+00  4.891776e-81
11  1.000000e+01  1.100000e+01  1.050000e+01  1.863932e-81
12  1.100000e+01  1.200000e+01  1.150000e+01  1.399911e-81
13  1.200000e+01  1.300000e+01  1.250000e+01  8.252838e-83
14  1.300000e+01  1.400000e+01  1.350000e+01  2.708701e-84
15  1.400000e+01  1.500000e+01  1.450000e+01  0.000000e+00


==> anc/txt_outputs/xsec_ptmu_iron_stat_covariance_svd_U.txt <==
# xsec_ptmu_iron_stat_covariance_svd_U
# bin_i  bin_j  x_center  y_center  value
1  1  5.000000e-01  5.000000e-01  0.000000e+00
1  2  5.000000e-01  1.500000e+00  0.000000e+00
1  3  5.000000e-01  2.500000e+00  0.000000e+00
1  4  5.000000e-01  3.500000e+00  0.000000e+00
1  5  5.000000e-01  4.500000e+00  0.000000e+00
1  6  5.000000e-01  5.500000e+00  0.000000e+00
1  7  5.000000e-01  6.500000e+00  0.000000e+00
1  8  5.000000e-01  7.500000e+00  0.000000e+00
1  9  5.000000e-01  8.500000e+00  0.000000e+00
1  10  5.000000e-01  9.500000e+00  0.000000e+00
1  11  5.000000e-01  1.050000e+01  0.000000e+00
1  12  5.000000e-01  1.150000e+01  0.000000e+00
1  13  5.000000e-01  1.250000e+01  0.000000e+00
1  14  5.000000e-01  1.350000e+01  0.000000e+00
1  15  5.000000e-01  1.450000e+01  1.000000e+00
2  1  1.500000e+00  5.000000e-01  -1.219438e-03
2  2  1.500000e+00  1.500000e+00  2.182055e-03
2  3  1.500000e+00  2.500000e+00  -4.191198e-04
2  4  1.500000e+00  3.500000e+00  -1.714189e-03
2  5  1.500000e+00  4.500000e+00  1.022462e-02
2  6  1.500000e+00  5.500000e+00  -8.082856e-03
2  7  1.500000e+00  6.500000e+00  3.386800e-02
2  8  1.500000e+00  7.500000e+00  -4.108615e-02
2  9  1.500000e+00  8.500000e+00  -5.030143e-05
2  10  1.500000e+00  9.500000e+00  -1.837279e-01
2  11  1.500000e+00  1.050000e+01  -4.900277e-05
2  12  1.500000e+00  1.150000e+01  9.814427e-01
2  13  1.500000e+00  1.250000e+01  -2.807266e-06
2  14  1.500000e+00  1.350000e+01  -1.123181e-06
2  15  1.500000e+00  1.450000e+01  0.000000e+00
3  1  2.500000e+00  5.000000e-01  -7.823621e-03
3  2  2.500000e+00  1.500000e+00  -9.145557e-03
3  3  2.500000e+00  2.500000e+00  -3.246039e-02
3  4  2.500000e+00  3.500000e+00  -1.313509e-02
3  5  2.500000e+00  4.500000e+00  6.023684e-02
3  6  2.500000e+00  5.500000e+00  -2.500548e-02
3  7  2.500000e+00  6.500000e+00  2.244213e-02
3  8  2.500000e+00  7.500000e+00  2.313110e-01
3  9  2.500000e+00  8.500000e+00  5.212626e-03
3  10  2.500000e+00  9.500000e+00  -9.545776e-01
3  11  2.500000e+00  1.050000e+01  1.603531e-04
3  12  2.500000e+00  1.150000e+01  -1.706491e-01
3  13  2.500000e+00  1.250000e+01  -1.334642e-05
3  14  2.500000e+00  1.350000e+01  2.088644e-06
3  15  2.500000e+00  1.450000e+01  0.000000e+00
4  1  3.500000e+00  5.000000e-01  1.604117e-02
4  2  3.500000e+00  1.500000e+00  -7.104787e-02
4  3  3.500000e+00  2.500000e+00  -4.325275e-02
4  4  3.500000e+00  3.500000e+00  1.513372e-02
4  5  3.500000e+00  4.500000e+00  -1.107998e-01
4  6  3.500000e+00  5.500000e+00  1.092608e-01
4  7  3.500000e+00  6.500000e+00  -4.974033e-01
4  8  3.500000e+00  7.500000e+00  8.283542e-01
4  9  3.500000e+00  8.500000e+00  7.726553e-03
4  10  3.500000e+00  9.500000e+00  1.658135e-01
4  11  3.500000e+00  1.050000e+01  1.015622e-05
4  12  3.500000e+00  1.150000e+01  8.512298e-02
4  13  3.500000e+00  1.250000e+01  -2.493388e-05
4  14  3.500000e+00  1.350000e+01  -2.295503e-06
4  15  3.500000e+00  1.450000e+01  0.000000e+00
5  1  4.500000e+00  5.000000e-01  1.448731e-01
5  2  4.500000e+00  1.500000e+00  9.186123e-02
5  3  4.500000e+00  2.500000e+00  3.790152e-01
5  4  4.500000e+00  3.500000e+00  1.648240e-01
5  5  4.500000e+00  4.500000e+00  -6.753416e-01
5  6  4.500000e+00  5.500000e+00  2.683088e-01
5  7  4.500000e+00  6.500000e+00  -3.929366e-01
5  8  4.500000e+00  7.500000e+00  -3.084083e-01
5  9  4.500000e+00  8.500000e+00  -5.212954e-03
5  10  4.500000e+00  9.500000e+00  -1.477672e-01
5  11  4.500000e+00  1.050000e+01  2.271745e-04
5  12  4.500000e+00  1.150000e+01  -1.734296e-02
5  13  4.500000e+00  1.250000e+01  -2.547394e-05
5  14  4.500000e+00  1.350000e+01  5.683518e-06
5  15  4.500000e+00  1.450000e+01  0.000000e+00
6  1  5.500000e+00  5.000000e-01  1.626954e-02
6  2  5.500000e+00  1.500000e+00  6.080557e-01
6  3  5.500000e+00  2.500000e+00  5.533189e-01
6  4  5.500000e+00  3.500000e+00  5.531065e-02
6  5  5.500000e+00  4.500000e+00  -5.876962e-02
6  6  5.500000e+00  5.500000e+00  -1.327213e-01
6  7  5.500000e+00  6.500000e+00  4.293507e-01
6  8  5.500000e+00  7.500000e+00  3.334013e-01
6  9  5.500000e+00  8.500000e+00  9.827574e-03
6  10  5.500000e+00  9.500000e+00  6.346332e-02
6  11  5.500000e+00  1.050000e+01  6.661209e-05
6  12  5.500000e+00  1.150000e+01  9.542363e-03
6  13  5.500000e+00  1.250000e+01  -1.192416e-05
6  14  5.500000e+00  1.350000e+01  -3.453831e-06
6  15  5.500000e+00  1.450000e+01  0.000000e+00
7  1  6.500000e+00  5.000000e-01  -5.669068e-01
7  2  6.500000e+00  1.500000e+00  5.269884e-01
7  3  6.500000e+00  2.500000e+00  -6.864606e-03
7  4  6.500000e+00  3.500000e+00  -1.683132e-01
7  5  6.500000e+00  4.500000e+00  2.916816e-01
7  6  6.500000e+00  5.500000e+00  -5.318640e-04
7  7  6.500000e+00  6.500000e+00  -4.985113e-01
7  8  6.500000e+00  7.500000e+00  -1.934388e-01
7  9  6.500000e+00  8.500000e+00  -9.750893e-03
7  10  6.500000e+00  9.500000e+00  -3.751950e-02
7  11  6.500000e+00  1.050000e+01  6.107377e-04
7  12  6.500000e+00  1.150000e+01  -3.135350e-03
7  13  6.500000e+00  1.250000e+01  -8.902622e-05
7  14  6.500000e+00  1.350000e+01  -5.192840e-06
7  15  6.500000e+00  1.450000e+01  0.000000e+00
8  1  7.500000e+00  5.000000e-01  -7.889528e-01
8  2  7.500000e+00  1.500000e+00  -3.074215e-01
8  3  7.500000e+00  2.500000e+00  3.842206e-02
8  4  7.500000e+00  3.500000e+00  -5.181366e-02
8  5  7.500000e+00  4.500000e+00  -3.955247e-01
8  6  7.500000e+00  5.500000e+00  1.072919e-01
8  7  7.500000e+00  6.500000e+00  3.135419e-01
8  8  7.500000e+00  7.500000e+00  1.097978e-01
8  9  7.500000e+00  8.500000e+00  1.857922e-02
8  10  7.500000e+00  9.500000e+00  1.491225e-02
8  11  7.500000e+00  1.050000e+01  -3.568985e-04
8  12  7.500000e+00  1.150000e+01  1.202489e-03
8  13  7.500000e+00  1.250000e+01  -8.375558e-05
8  14  7.500000e+00  1.350000e+01  1.530547e-05
8  15  7.500000e+00  1.450000e+01  0.000000e+00
9  1  8.500000e+00  5.000000e-01  -4.418911e-02
9  2  8.500000e+00  1.500000e+00  -4.809043e-01
9  3  8.500000e+00  2.500000e+00  6.954486e-01
9  4  8.500000e+00  3.500000e+00  -2.043871e-01
9  5  8.500000e+00  4.500000e+00  2.796285e-01
9  6  8.500000e+00  5.500000e+00  -3.378045e-01
9  7  8.500000e+00  6.500000e+00  -2.158773e-01
9  8  8.500000e+00  7.500000e+00  -4.668698e-02
9  9  8.500000e+00  8.500000e+00  -1.449356e-02
9  10  8.500000e+00  9.500000e+00  -5.780354e-03
9  11  8.500000e+00  1.050000e+01  5.022084e-03
9  12  8.500000e+00  1.150000e+01  -3.283729e-04
9  13  8.500000e+00  1.250000e+01  -2.458316e-04
9  14  8.500000e+00  1.350000e+01  -7.828711e-06
9  15  8.500000e+00  1.450000e+01  0.000000e+00
10  1  9.500000e+00  5.000000e-01  1.777868e-01
10  2  9.500000e+00  1.500000e+00  5.491610e-02
10  3  9.500000e+00  2.500000e+00  6.166076e-03
10  4  9.500000e+00  3.500000e+00  -9.140777e-01
10  5  9.500000e+00  4.500000e+00  -1.127993e-01
10  6  9.500000e+00  5.500000e+00  3.061704e-01
10  7  9.500000e+00  6.500000e+00  8.966555e-02
10  8  9.500000e+00  7.500000e+00  1.517072e-02
10  9  9.500000e+00  8.500000e+00  1.225901e-01
10  10  9.500000e+00  9.500000e+00  1.687763e-03
10  11  9.500000e+00  1.050000e+01  -5.815954e-03
10  12  9.500000e+00  1.150000e+01  6.439054e-05
10  13  9.500000e+00  1.250000e+01  -9.563594e-04
10  14  9.500000e+00  1.350000e+01  -9.312650e-06
10  15  9.500000e+00  1.450000e+01  0.000000e+00
11  1  1.050000e+01  5.000000e-01  3.085539e-02
11  2  1.050000e+01  1.500000e+00  1.007616e-01
11  3  1.050000e+01  2.500000e+00  -2.476507e-01
11  4  1.050000e+01  3.500000e+00  -2.330839e-01
11  5  1.050000e+01  4.500000e+00  -4.367832e-01
11  6  1.050000e+01  5.500000e+00  -8.096919e-01
11  7  1.050000e+01  6.500000e+00  -9.544968e-02
11  8  1.050000e+01  7.500000e+00  -8.262142e-03
11  9  1.050000e+01  8.500000e+00  -1.216842e-01
11  10  1.050000e+01  9.500000e+00  -8.382406e-04
11  11  1.050000e+01  1.050000e+01  5.356183e-02
11  12  1.050000e+01  1.150000e+01  -2.908363e-05
11  13  1.050000e+01  1.250000e+01  -1.109944e-04
11  14  1.050000e+01  1.350000e+01  7.827794e-05
11  15  1.050000e+01  1.450000e+01  0.000000e+00
12  1  1.150000e+01  5.000000e-01  -9.073824e-03
12  2  1.150000e+01  1.500000e+00  4.937569e-03
12  3  1.150000e+01  2.500000e+00  -2.596569e-02
12  4  1.150000e+01  3.500000e+00  8.002809e-02
12  5  1.150000e+01  4.500000e+00  -3.032370e-02
12  6  1.150000e+01  5.500000e+00  -1.479792e-01
12  7  1.150000e+01  6.500000e+00  -4.019166e-02
12  8  1.150000e+01  7.500000e+00  -2.025014e-02
12  9  1.150000e+01  8.500000e+00  9.769436e-01
12  10  1.150000e+01  9.500000e+00  1.232201e-03
12  11  1.150000e+01  1.050000e+01  -1.154329e-01
12  12  1.150000e+01  1.150000e+01  1.778802e-05
12  13  1.150000e+01  1.250000e+01  -1.505477e-02
12  14  1.150000e+01  1.350000e+01  -3.047302e-04
12  15  1.150000e+01  1.450000e+01  0.000000e+00
13  1  1.250000e+01  5.000000e-01  -1.426403e-03
13  2  1.250000e+01  1.500000e+00  -2.600933e-03
13  3  1.250000e+01  2.500000e+00  6.753795e-03
13  4  1.250000e+01  3.500000e+00  1.761922e-02
13  5  1.250000e+01  4.500000e+00  1.777711e-02
13  6  1.250000e+01  5.500000e+00  2.990109e-02
13  7  1.250000e+01  6.500000e+00  2.555191e-03
13  8  1.250000e+01  7.500000e+00  -1.436221e-03
13  9  1.250000e+01  8.500000e+00  1.215508e-01
13  10  1.250000e+01  9.500000e+00  4.293461e-04
13  11  1.250000e+01  1.050000e+01  9.911496e-01
13  12  1.250000e+01  1.150000e+01  8.661916e-05
13  13  1.250000e+01  1.250000e+01  3.547837e-02
13  14  1.250000e+01  1.350000e+01  2.342040e-03
13  15  1.250000e+01  1.450000e+01  0.000000e+00
14  1  1.350000e+01  5.000000e-01  3.557988e-05
14  2  1.350000e+01  1.500000e+00  -1.411615e-04
14  3  1.350000e+01  2.500000e+00  4.639702e-04
14  4  1.350000e+01  3.500000e+00  3.852720e-04
14  5  1.350000e+01  4.500000e+00  1.202412e-03
14  6  1.350000e+01  5.500000e+00  3.154862e-03
14  7  1.350000e+01  6.500000e+00  7.093726e-04
14  8  1.350000e+01  7.500000e+00  2.401841e-04
14  9  1.350000e+01  8.500000e+00  -1.050094e-02
14  10  1.350000e+01  9.500000e+00  1.074639e-05
14  11  1.350000e+01  1.050000e+01  3.697851e-02
14  12  1.350000e+01  1.150000e+01  6.921912e-07
14  13  1.350000e+01  1.250000e+01  -9.988892e-01
14  14  1.350000e+01  1.350000e+01  -2.702608e-02
14  15  1.350000e+01  1.450000e+01  0.000000e+00
15  1  1.450000e+01  5.000000e-01  8.850927e-06
15  2  1.450000e+01  1.500000e+00  1.519057e-06
15  3  1.450000e+01  2.500000e+00  1.280256e-05
15  4  1.450000e+01  3.500000e+00  9.010334e-07
15  5  1.450000e+01  4.500000e+00  2.779563e-05
15  6  1.450000e+01  5.500000e+00  3.040485e-05
15  7  1.450000e+01  6.500000e+00  2.735129e-06
15  8  1.450000e+01  7.500000e+00  5.700283e-06
15  9  1.450000e+01  8.500000e+00  -2.605790e-04
15  10  1.450000e+01  9.500000e+00  2.501373e-06
15  11  1.450000e+01  1.050000e+01  -1.361805e-03
15  12  1.450000e+01  1.150000e+01  1.573151e-06
15  13  1.450000e+01  1.250000e+01  -2.709371e-02
15  14  1.450000e+01  1.350000e+01  9.996319e-01
15  15  1.450000e+01  1.450000e+01  0.000000e+00


==> anc/txt_outputs/xsec_ptmu_iron_stat_covariance_svd_Vt.txt <==
# xsec_ptmu_iron_stat_covariance_svd_Vt
# bin_i  bin_j  x_center  y_center  value
1  1  5.000000e-01  5.000000e-01  -0.000000e+00
1  2  5.000000e-01  1.500000e+00  -1.219438e-03
1  3  5.000000e-01  2.500000e+00  -7.823621e-03
1  4  5.000000e-01  3.500000e+00  1.604117e-02
1  5  5.000000e-01  4.500000e+00  1.448731e-01
1  6  5.000000e-01  5.500000e+00  1.626954e-02
1  7  5.000000e-01  6.500000e+00  -5.669068e-01
1  8  5.000000e-01  7.500000e+00  -7.889528e-01
1  9  5.000000e-01  8.500000e+00  -4.418911e-02
1  10  5.000000e-01  9.500000e+00  1.777868e-01
1  11  5.000000e-01  1.050000e+01  3.085539e-02
1  12  5.000000e-01  1.150000e+01  -9.073824e-03
1  13  5.000000e-01  1.250000e+01  -1.426403e-03
1  14  5.000000e-01  1.350000e+01  3.557988e-05
1  15  5.000000e-01  1.450000e+01  8.850927e-06
2  1  1.500000e+00  5.000000e-01  0.000000e+00
2  2  1.500000e+00  1.500000e+00  2.182055e-03
2  3  1.500000e+00  2.500000e+00  -9.145557e-03
2  4  1.500000e+00  3.500000e+00  -7.104787e-02
2  5  1.500000e+00  4.500000e+00  9.186123e-02
2  6  1.500000e+00  5.500000e+00  6.080557e-01
2  7  1.500000e+00  6.500000e+00  5.269884e-01
2  8  1.500000e+00  7.500000e+00  -3.074215e-01
2  9  1.500000e+00  8.500000e+00  -4.809043e-01
2  10  1.500000e+00  9.500000e+00  5.491610e-02
2  11  1.500000e+00  1.050000e+01  1.007616e-01
2  12  1.500000e+00  1.150000e+01  4.937569e-03
2  13  1.500000e+00  1.250000e+01  -2.600933e-03
2  14  1.500000e+00  1.350000e+01  -1.411615e-04
2  15  1.500000e+00  1.450000e+01  1.519057e-06
3  1  2.500000e+00  5.000000e-01  0.000000e+00
3  2  2.500000e+00  1.500000e+00  -4.191198e-04
3  3  2.500000e+00  2.500000e+00  -3.246039e-02
3  4  2.500000e+00  3.500000e+00  -4.325275e-02
3  5  2.500000e+00  4.500000e+00  3.790152e-01
3  6  2.500000e+00  5.500000e+00  5.533189e-01
3  7  2.500000e+00  6.500000e+00  -6.864606e-03
3  8  2.500000e+00  7.500000e+00  3.842206e-02
3  9  2.500000e+00  8.500000e+00  6.954486e-01
3  10  2.500000e+00  9.500000e+00  6.166076e-03
3  11  2.500000e+00  1.050000e+01  -2.476507e-01
3  12  2.500000e+00  1.150000e+01  -2.596569e-02
3  13  2.500000e+00  1.250000e+01  6.753795e-03
3  14  2.500000e+00  1.350000e+01  4.639702e-04
3  15  2.500000e+00  1.450000e+01  1.280256e-05
4  1  3.500000e+00  5.000000e-01  -0.000000e+00
4  2  3.500000e+00  1.500000e+00  -1.714189e-03
4  3  3.500000e+00  2.500000e+00  -1.313509e-02
4  4  3.500000e+00  3.500000e+00  1.513372e-02
4  5  3.500000e+00  4.500000e+00  1.648240e-01
4  6  3.500000e+00  5.500000e+00  5.531065e-02
4  7  3.500000e+00  6.500000e+00  -1.683132e-01
4  8  3.500000e+00  7.500000e+00  -5.181366e-02
4  9  3.500000e+00  8.500000e+00  -2.043871e-01
4  10  3.500000e+00  9.500000e+00  -9.140777e-01
4  11  3.500000e+00  1.050000e+01  -2.330839e-01
4  12  3.500000e+00  1.150000e+01  8.002809e-02
4  13  3.500000e+00  1.250000e+01  1.761922e-02
4  14  3.500000e+00  1.350000e+01  3.852720e-04
4  15  3.500000e+00  1.450000e+01  9.010334e-07
5  1  4.500000e+00  5.000000e-01  0.000000e+00
5  2  4.500000e+00  1.500000e+00  1.022462e-02
5  3  4.500000e+00  2.500000e+00  6.023684e-02
5  4  4.500000e+00  3.500000e+00  -1.107998e-01
5  5  4.500000e+00  4.500000e+00  -6.753416e-01
5  6  4.500000e+00  5.500000e+00  -5.876962e-02
5  7  4.500000e+00  6.500000e+00  2.916816e-01
5  8  4.500000e+00  7.500000e+00  -3.955247e-01
5  9  4.500000e+00  8.500000e+00  2.796285e-01
5  10  4.500000e+00  9.500000e+00  -1.127993e-01
5  11  4.500000e+00  1.050000e+01  -4.367832e-01
5  12  4.500000e+00  1.150000e+01  -3.032370e-02
5  13  4.500000e+00  1.250000e+01  1.777711e-02
5  14  4.500000e+00  1.350000e+01  1.202412e-03
5  15  4.500000e+00  1.450000e+01  2.779563e-05
6  1  5.500000e+00  5.000000e-01  -0.000000e+00
6  2  5.500000e+00  1.500000e+00  -8.082856e-03
6  3  5.500000e+00  2.500000e+00  -2.500548e-02
6  4  5.500000e+00  3.500000e+00  1.092608e-01
6  5  5.500000e+00  4.500000e+00  2.683088e-01
6  6  5.500000e+00  5.500000e+00  -1.327213e-01
6  7  5.500000e+00  6.500000e+00  -5.318640e-04
6  8  5.500000e+00  7.500000e+00  1.072919e-01
6  9  5.500000e+00  8.500000e+00  -3.378045e-01
6  10  5.500000e+00  9.500000e+00  3.061704e-01
6  11  5.500000e+00  1.050000e+01  -8.096919e-01
6  12  5.500000e+00  1.150000e+01  -1.479792e-01
6  13  5.500000e+00  1.250000e+01  2.990109e-02
6  14  5.500000e+00  1.350000e+01  3.154862e-03
6  15  5.500000e+00  1.450000e+01  3.040485e-05
7  1  6.500000e+00  5.000000e-01  -0.000000e+00
7  2  6.500000e+00  1.500000e+00  3.386800e-02
7  3  6.500000e+00  2.500000e+00  2.244213e-02
7  4  6.500000e+00  3.500000e+00  -4.974033e-01
7  5  6.500000e+00  4.500000e+00  -3.929366e-01
7  6  6.500000e+00  5.500000e+00  4.293507e-01
7  7  6.500000e+00  6.500000e+00  -4.985113e-01
7  8  6.500000e+00  7.500000e+00  3.135419e-01
7  9  6.500000e+00  8.500000e+00  -2.158773e-01
7  10  6.500000e+00  9.500000e+00  8.966555e-02
7  11  6.500000e+00  1.050000e+01  -9.544968e-02
7  12  6.500000e+00  1.150000e+01  -4.019166e-02
7  13  6.500000e+00  1.250000e+01  2.555191e-03
7  14  6.500000e+00  1.350000e+01  7.093726e-04
7  15  6.500000e+00  1.450000e+01  2.735129e-06
8  1  7.500000e+00  5.000000e-01  0.000000e+00
8  2  7.500000e+00  1.500000e+00  -4.108615e-02
8  3  7.500000e+00  2.500000e+00  2.313110e-01
8  4  7.500000e+00  3.500000e+00  8.283542e-01
8  5  7.500000e+00  4.500000e+00  -3.084083e-01
8  6  7.500000e+00  5.500000e+00  3.334013e-01
8  7  7.500000e+00  6.500000e+00  -1.934388e-01
8  8  7.500000e+00  7.500000e+00  1.097978e-01
8  9  7.500000e+00  8.500000e+00  -4.668698e-02
8  10  7.500000e+00  9.500000e+00  1.517072e-02
8  11  7.500000e+00  1.050000e+01  -8.262142e-03
8  12  7.500000e+00  1.150000e+01  -2.025014e-02
8  13  7.500000e+00  1.250000e+01  -1.436221e-03
8  14  7.500000e+00  1.350000e+01  2.401841e-04
8  15  7.500000e+00  1.450000e+01  5.700283e-06
9  1  8.500000e+00  5.000000e-01  -0.000000e+00
9  2  8.500000e+00  1.500000e+00  -5.030143e-05
9  3  8.500000e+00  2.500000e+00  5.212626e-03
9  4  8.500000e+00  3.500000e+00  7.726553e-03
9  5  8.500000e+00  4.500000e+00  -5.212954e-03
9  6  8.500000e+00  5.500000e+00  9.827574e-03
9  7  8.500000e+00  6.500000e+00  -9.750893e-03
9  8  8.500000e+00  7.500000e+00  1.857922e-02
9  9  8.500000e+00  8.500000e+00  -1.449356e-02
9  10  8.500000e+00  9.500000e+00  1.225901e-01
9  11  8.500000e+00  1.050000e+01  -1.216842e-01
9  12  8.500000e+00  1.150000e+01  9.769436e-01
9  13  8.500000e+00  1.250000e+01  1.215508e-01
9  14  8.500000e+00  1.350000e+01  -1.050094e-02
9  15  8.500000e+00  1.450000e+01  -2.605790e-04
10  1  9.500000e+00  5.000000e-01  0.000000e+00
10  2  9.500000e+00  1.500000e+00  -1.837279e-01
10  3  9.500000e+00  2.500000e+00  -9.545776e-01
10  4  9.500000e+00  3.500000e+00  1.658135e-01
10  5  9.500000e+00  4.500000e+00  -1.477672e-01
10  6  9.500000e+00  5.500000e+00  6.346332e-02
10  7  9.500000e+00  6.500000e+00  -3.751950e-02
10  8  9.500000e+00  7.500000e+00  1.491225e-02
10  9  9.500000e+00  8.500000e+00  -5.780354e-03
10  10  9.500000e+00  9.500000e+00  1.687763e-03
10  11  9.500000e+00  1.050000e+01  -8.382406e-04
10  12  9.500000e+00  1.150000e+01  1.232201e-03
10  13  9.500000e+00  1.250000e+01  4.293461e-04
10  14  9.500000e+00  1.350000e+01  1.074639e-05
10  15  9.500000e+00  1.450000e+01  2.501373e-06
11  1  1.050000e+01  5.000000e-01  0.000000e+00
11  2  1.050000e+01  1.500000e+00  -4.900277e-05
11  3  1.050000e+01  2.500000e+00  1.603531e-04
11  4  1.050000e+01  3.500000e+00  1.015622e-05
11  5  1.050000e+01  4.500000e+00  2.271745e-04
11  6  1.050000e+01  5.500000e+00  6.661209e-05
11  7  1.050000e+01  6.500000e+00  6.107377e-04
11  8  1.050000e+01  7.500000e+00  -3.568985e-04
11  9  1.050000e+01  8.500000e+00  5.022084e-03
11  10  1.050000e+01  9.500000e+00  -5.815954e-03
11  11  1.050000e+01  1.050000e+01  5.356183e-02
11  12  1.050000e+01  1.150000e+01  -1.154329e-01
11  13  1.050000e+01  1.250000e+01  9.911496e-01
11  14  1.050000e+01  1.350000e+01  3.697851e-02
11  15  1.050000e+01  1.450000e+01  -1.361805e-03
12  1  1.150000e+01  5.000000e-01  0.000000e+00
12  2  1.150000e+01  1.500000e+00  9.814427e-01
12  3  1.150000e+01  2.500000e+00  -1.706491e-01
12  4  1.150000e+01  3.500000e+00  8.512298e-02
12  5  1.150000e+01  4.500000e+00  -1.734296e-02
12  6  1.150000e+01  5.500000e+00  9.542363e-03
12  7  1.150000e+01  6.500000e+00  -3.135350e-03
12  8  1.150000e+01  7.500000e+00  1.202489e-03
12  9  1.150000e+01  8.500000e+00  -3.283729e-04
12  10  1.150000e+01  9.500000e+00  6.439054e-05
12  11  1.150000e+01  1.050000e+01  -2.908363e-05
12  12  1.150000e+01  1.150000e+01  1.778802e-05
12  13  1.150000e+01  1.250000e+01  8.661916e-05
12  14  1.150000e+01  1.350000e+01  6.921912e-07
12  15  1.150000e+01  1.450000e+01  1.573151e-06
13  1  1.250000e+01  5.000000e-01  0.000000e+00
13  2  1.250000e+01  1.500000e+00  -2.807266e-06
13  3  1.250000e+01  2.500000e+00  -1.334642e-05
13  4  1.250000e+01  3.500000e+00  -2.493388e-05
13  5  1.250000e+01  4.500000e+00  -2.547394e-05
13  6  1.250000e+01  5.500000e+00  -1.192416e-05
13  7  1.250000e+01  6.500000e+00  -8.902622e-05
13  8  1.250000e+01  7.500000e+00  -8.375558e-05
13  9  1.250000e+01  8.500000e+00  -2.458316e-04
13  10  1.250000e+01  9.500000e+00  -9.563594e-04
13  11  1.250000e+01  1.050000e+01  -1.109944e-04
13  12  1.250000e+01  1.150000e+01  -1.505477e-02
13  13  1.250000e+01  1.250000e+01  3.547837e-02
13  14  1.250000e+01  1.350000e+01  -9.988892e-01
13  15  1.250000e+01  1.450000e+01  -2.709371e-02
14  1  1.350000e+01  5.000000e-01  0.000000e+00
14  2  1.350000e+01  1.500000e+00  -1.123181e-06
14  3  1.350000e+01  2.500000e+00  2.088644e-06
14  4  1.350000e+01  3.500000e+00  -2.295503e-06
14  5  1.350000e+01  4.500000e+00  5.683518e-06
14  6  1.350000e+01  5.500000e+00  -3.453831e-06
14  7  1.350000e+01  6.500000e+00  -5.192840e-06
14  8  1.350000e+01  7.500000e+00  1.530547e-05
14  9  1.350000e+01  8.500000e+00  -7.828711e-06
14  10  1.350000e+01  9.500000e+00  -9.312650e-06
14  11  1.350000e+01  1.050000e+01  7.827794e-05
14  12  1.350000e+01  1.150000e+01  -3.047302e-04
14  13  1.350000e+01  1.250000e+01  2.342040e-03
14  14  1.350000e+01  1.350000e+01  -2.702608e-02
14  15  1.350000e+01  1.450000e+01  9.996319e-01
15  1  1.450000e+01  5.000000e-01  1.000000e+00
15  2  1.450000e+01  1.500000e+00  0.000000e+00
15  3  1.450000e+01  2.500000e+00  0.000000e+00
15  4  1.450000e+01  3.500000e+00  0.000000e+00
15  5  1.450000e+01  4.500000e+00  0.000000e+00
15  6  1.450000e+01  5.500000e+00  0.000000e+00
15  7  1.450000e+01  6.500000e+00  0.000000e+00
15  8  1.450000e+01  7.500000e+00  0.000000e+00
15  9  1.450000e+01  8.500000e+00  0.000000e+00
15  10  1.450000e+01  9.500000e+00  0.000000e+00
15  11  1.450000e+01  1.050000e+01  0.000000e+00
15  12  1.450000e+01  1.150000e+01  0.000000e+00
15  13  1.450000e+01  1.250000e+01  0.000000e+00
15  14  1.450000e+01  1.350000e+01  0.000000e+00
15  15  1.450000e+01  1.450000e+01  0.000000e+00


==> anc/txt_outputs/xsec_ptmu_lead.txt <==
# xsec_ptmu_lead
# stat_error: statistical uncertainty; total_error: statistical + systematic uncertainty
# bin  x_low  x_high  x_center  value  stat_error  total_error
1  0.000000e+00  7.500000e-02  3.750000e-02  6.643554e-40  3.412962e-41  7.685457e-41
2  7.500000e-02  1.500000e-01  1.125000e-01  2.464343e-39  6.096517e-41  2.316974e-40
3  1.500000e-01  2.500000e-01  2.000000e-01  6.188009e-39  8.649206e-41  4.975924e-40
4  2.500000e-01  3.250000e-01  2.875000e-01  1.071269e-38  1.252353e-40  7.779263e-40
5  3.250000e-01  4.000000e-01  3.625000e-01  1.490614e-38  1.480432e-40  9.757480e-40
6  4.000000e-01  4.750000e-01  4.375000e-01  1.873168e-38  1.670775e-40  1.143326e-39
7  4.750000e-01  5.500000e-01  5.125000e-01  2.113469e-38  1.835122e-40  1.231034e-39
8  5.500000e-01  7.000000e-01  6.250000e-01  2.063417e-38  1.527455e-40  1.212264e-39
9  7.000000e-01  8.500000e-01  7.750000e-01  1.621994e-38  1.451187e-40  1.089785e-39
10  8.500000e-01  1.000000e+00  9.250000e-01  1.060604e-38  1.221053e-40  8.414721e-40
11  1.000000e+00  1.250000e+00  1.125000e+00  4.848296e-39  7.379107e-41  4.436822e-40
12  1.250000e+00  1.500000e+00  1.375000e+00  1.511135e-39  4.099139e-41  1.546953e-40
13  1.500000e+00  2.500000e+00  2.000000e+00  2.104733e-40  8.309499e-42  2.459743e-41


==> anc/txt_outputs/xsec_ptmu_lead_correlation.txt <==
# xsec_ptmu_lead_correlation
# bin_i  bin_j  x_center  y_center  value
1  1  5.000000e-01  5.000000e-01  0.000000e+00
1  2  5.000000e-01  1.500000e+00  0.000000e+00
1  3  5.000000e-01  2.500000e+00  0.000000e+00
1  4  5.000000e-01  3.500000e+00  0.000000e+00
1  5  5.000000e-01  4.500000e+00  0.000000e+00
1  6  5.000000e-01  5.500000e+00  0.000000e+00
1  7  5.000000e-01  6.500000e+00  0.000000e+00
1  8  5.000000e-01  7.500000e+00  0.000000e+00
1  9  5.000000e-01  8.500000e+00  0.000000e+00
1  10  5.000000e-01  9.500000e+00  0.000000e+00
1  11  5.000000e-01  1.050000e+01  0.000000e+00
1  12  5.000000e-01  1.150000e+01  0.000000e+00
1  13  5.000000e-01  1.250000e+01  0.000000e+00
1  14  5.000000e-01  1.350000e+01  0.000000e+00
1  15  5.000000e-01  1.450000e+01  0.000000e+00
2  1  1.500000e+00  5.000000e-01  0.000000e+00
2  2  1.500000e+00  1.500000e+00  1.000000e+00
2  3  1.500000e+00  2.500000e+00  8.716538e-01
2  4  1.500000e+00  3.500000e+00  7.964697e-01
2  5  1.500000e+00  4.500000e+00  7.523030e-01
2  6  1.500000e+00  5.500000e+00  6.979462e-01
2  7  1.500000e+00  6.500000e+00  6.236202e-01
2  8  1.500000e+00  7.500000e+00  5.178614e-01
2  9  1.500000e+00  8.500000e+00  3.171974e-01
2  10  1.500000e+00  9.500000e+00  9.555703e-02
2  11  1.500000e+00  1.050000e+01  -3.595926e-02
2  12  1.500000e+00  1.150000e+01  -7.343792e-02
2  13  1.500000e+00  1.250000e+01  1.099867e-01
2  14  1.500000e+00  1.350000e+01  1.681029e-01
2  15  1.500000e+00  1.450000e+01  1.424180e-01
3  1  2.500000e+00  5.000000e-01  0.000000e+00
3  2  2.500000e+00  1.500000e+00  8.716538e-01
3  3  2.500000e+00  2.500000e+00  1.000000e+00
3  4  2.500000e+00  3.500000e+00  9.238534e-01
3  5  2.500000e+00  4.500000e+00  8.708751e-01
3  6  2.500000e+00  5.500000e+00  8.187773e-01
3  7  2.500000e+00  6.500000e+00  7.478597e-01
3  8  2.500000e+00  7.500000e+00  6.362724e-01
3  9  2.500000e+00  8.500000e+00  4.137751e-01
3  10  2.500000e+00  9.500000e+00  1.601671e-01
3  11  2.500000e+00  1.050000e+01  -1.684241e-04
3  12  2.500000e+00  1.150000e+01  -5.516449e-02
3  13  2.500000e+00  1.250000e+01  1.197361e-01
3  14  2.500000e+00  1.350000e+01  1.860667e-01
3  15  2.500000e+00  1.450000e+01  1.575748e-01
4  1  3.500000e+00  5.000000e-01  0.000000e+00
4  2  3.500000e+00  1.500000e+00  7.964697e-01
4  3  3.500000e+00  2.500000e+00  9.238534e-01
4  4  3.500000e+00  3.500000e+00  1.000000e+00
4  5  3.500000e+00  4.500000e+00  9.543614e-01
4  6  3.500000e+00  5.500000e+00  8.974745e-01
4  7  3.500000e+00  6.500000e+00  8.448521e-01
4  8  3.500000e+00  7.500000e+00  7.375634e-01
4  9  3.500000e+00  8.500000e+00  5.126478e-01
4  10  3.500000e+00  9.500000e+00  2.447161e-01
4  11  3.500000e+00  1.050000e+01  6.167063e-02
4  12  3.500000e+00  1.150000e+01  -2.045123e-02
4  13  3.500000e+00  1.250000e+01  1.059824e-01
4  14  3.500000e+00  1.350000e+01  1.638161e-01
4  15  3.500000e+00  1.450000e+01  1.361621e-01
5  1  4.500000e+00  5.000000e-01  0.000000e+00
5  2  4.500000e+00  1.500000e+00  7.523030e-01
5  3  4.500000e+00  2.500000e+00  8.708751e-01
5  4  4.500000e+00  3.500000e+00  9.543614e-01
5  5  4.500000e+00  4.500000e+00  1.000000e+00
5  6  4.500000e+00  5.500000e+00  9.597673e-01
5  7  4.500000e+00  6.500000e+00  9.107174e-01
5  8  4.500000e+00  7.500000e+00  8.166548e-01
5  9  4.500000e+00  8.500000e+00  6.036342e-01
5  10  4.500000e+00  9.500000e+00  3.340273e-01
5  11  4.500000e+00  1.050000e+01  1.403862e-01
5  12  4.500000e+00  1.150000e+01  3.867649e-02
5  13  4.500000e+00  1.250000e+01  1.211214e-01
5  14  4.500000e+00  1.350000e+01  1.696152e-01
5  15  4.500000e+00  1.450000e+01  1.444118e-01
6  1  5.500000e+00  5.000000e-01  0.000000e+00
6  2  5.500000e+00  1.500000e+00  6.979462e-01
6  3  5.500000e+00  2.500000e+00  8.187773e-01
6  4  5.500000e+00  3.500000e+00  8.974745e-01
6  5  5.500000e+00  4.500000e+00  9.597673e-01
6  6  5.500000e+00  5.500000e+00  1.000000e+00
6  7  5.500000e+00  6.500000e+00  9.665886e-01
6  8  5.500000e+00  7.500000e+00  8.940137e-01
6  9  5.500000e+00  8.500000e+00  7.157416e-01
6  10  5.500000e+00  9.500000e+00  4.711524e-01
6  11  5.500000e+00  1.050000e+01  2.855847e-01
6  12  5.500000e+00  1.150000e+01  1.744872e-01
6  13  5.500000e+00  1.250000e+01  2.090366e-01
6  14  5.500000e+00  1.350000e+01  2.305443e-01
6  15  5.500000e+00  1.450000e+01  1.799680e-01
7  1  6.500000e+00  5.000000e-01  0.000000e+00
7  2  6.500000e+00  1.500000e+00  6.236202e-01
7  3  6.500000e+00  2.500000e+00  7.478597e-01
7  4  6.500000e+00  3.500000e+00  8.448521e-01
7  5  6.500000e+00  4.500000e+00  9.107174e-01
7  6  6.500000e+00  5.500000e+00  9.665886e-01
7  7  6.500000e+00  6.500000e+00  1.000000e+00
7  8  6.500000e+00  7.500000e+00  9.565555e-01
7  9  6.500000e+00  8.500000e+00  8.112916e-01
7  10  6.500000e+00  9.500000e+00  5.949390e-01
7  11  6.500000e+00  1.050000e+01  4.137703e-01
7  12  6.500000e+00  1.150000e+01  2.914755e-01
7  13  6.500000e+00  1.250000e+01  2.714217e-01
7  14  6.500000e+00  1.350000e+01  2.689992e-01
7  15  6.500000e+00  1.450000e+01  1.775489e-01
8  1  7.500000e+00  5.000000e-01  0.000000e+00
8  2  7.500000e+00  1.500000e+00  5.178614e-01
8  3  7.500000e+00  2.500000e+00  6.362724e-01
8  4  7.500000e+00  3.500000e+00  7.375634e-01
8  5  7.500000e+00  4.500000e+00  8.166548e-01
8  6  7.500000e+00  5.500000e+00  8.940137e-01
8  7  7.500000e+00  6.500000e+00  9.565555e-01
8  8  7.500000e+00  7.500000e+00  1.000000e+00
8  9  7.500000e+00  8.500000e+00  9.173191e-01
8  10  7.500000e+00  9.500000e+00  7.480871e-01
8  11  7.500000e+00  1.050000e+01  5.922682e-01
8  12  7.500000e+00  1.150000e+01  4.717754e-01
8  13  7.500000e+00  1.250000e+01  3.901988e-01
8  14  7.500000e+00  1.350000e+01  3.527736e-01
8  15  7.500000e+00  1.450000e+01  2.237463e-01
9  1  8.500000e+00  5.000000e-01  0.000000e+00
9  2  8.500000e+00  1.500000e+00  3.171974e-01
9  3  8.500000e+00  2.500000e+00  4.137751e-01
9  4  8.500000e+00  3.500000e+00  5.126478e-01
9  5  8.500000e+00  4.500000e+00  6.036342e-01
9  6  8.500000e+00  5.500000e+00  7.157416e-01
9  7  8.500000e+00  6.500000e+00  8.112916e-01
9  8  8.500000e+00  7.500000e+00  9.173191e-01
9  9  8.500000e+00  8.500000e+00  1.000000e+00
9  10  8.500000e+00  9.500000e+00  9.288028e-01
9  11  8.500000e+00  1.050000e+01  8.252521e-01
9  12  8.500000e+00  1.150000e+01  7.238102e-01
9  13  8.500000e+00  1.250000e+01  5.634383e-01
9  14  8.500000e+00  1.350000e+01  4.701692e-01
9  15  8.500000e+00  1.450000e+01  2.347626e-01
10  1  9.500000e+00  5.000000e-01  0.000000e+00
10  2  9.500000e+00  1.500000e+00  9.555703e-02
10  3  9.500000e+00  2.500000e+00  1.601671e-01
10  4  9.500000e+00  3.500000e+00  2.447161e-01
10  5  9.500000e+00  4.500000e+00  3.340273e-01
10  6  9.500000e+00  5.500000e+00  4.711524e-01
10  7  9.500000e+00  6.500000e+00  5.949390e-01
10  8  9.500000e+00  7.500000e+00  7.480871e-01
10  9  9.500000e+00  8.500000e+00  9.288028e-01
10  10  9.500000e+00  9.500000e+00  1.000000e+00
10  11  9.500000e+00  1.050000e+01  9.549435e-01
10  12  9.500000e+00  1.150000e+01  8.797871e-01
10  13  9.500000e+00  1.250000e+01  6.706956e-01
10  14  9.500000e+00  1.350000e+01  5.408690e-01
10  15  9.500000e+00  1.450000e+01  2.348416e-01
11  1  1.050000e+01  5.000000e-01  0.000000e+00
11  2  1.050000e+01  1.500000e+00  -3.595926e-02
11  3  1.050000e+01  2.500000e+00  -1.684241e-04
11  4  1.050000e+01  3.500000e+00  6.167063e-02
11  5  1.050000e+01  4.500000e+00  1.403862e-01
11  6  1.050000e+01  5.500000e+00  2.855847e-01
11  7  1.050000e+01  6.500000e+00  4.137703e-01
11  8  1.050000e+01  7.500000e+00  5.922682e-01
11  9  1.050000e+01  8.500000e+00  8.252521e-01
11  10  1.050000e+01  9.500000e+00  9.549435e-01
11  11  1.050000e+01  1.050000e+01  1.000000e+00
11  12  1.050000e+01  1.150000e+01  9.515304e-01
11  13  1.050000e+01  1.250000e+01  7.324453e-01
11  14  1.050000e+01  1.350000e+01  5.905728e-01
11  15  1.050000e+01  1.450000e+01  2.310352e-01
12  1  1.150000e+01  5.000000e-01  0.000000e+00
12  2  1.150000e+01  1.500000e+00  -7.343792e-02
12  3  1.150000e+01  2.500000e+00  -5.516449e-02
12  4  1.150000e+01  3.500000e+00  -2.045123e-02
12  5  1.150000e+01  4.500000e+00  3.867649e-02
12  6  1.150000e+01  5.500000e+00  1.744872e-01
12  7  1.150000e+01  6.500000e+00  2.914755e-01
12  8  1.150000e+01  7.500000e+00  4.717754e-01
12  9  1.150000e+01  8.500000e+00  7.238102e-01
12  10  1.150000e+01  9.500000e+00  8.797871e-01
12  11  1.150000e+01  1.050000e+01  9.515304e-01
12  12  1.150000e+01  1.150000e+01  1.000000e+00
12  13  1.150000e+01  1.250000e+01  8.402798e-01
12  14  1.150000e+01  1.350000e+01  6.975286e-01
12  15  1.150000e+01  1.450000e+01  2.696584e-01
13  1  1.250000e+01  5.000000e-01  0.000000e+00
13  2  1.250000e+01  1.500000e+00  1.099867e-01
13  3  1.250000e+01  2.500000e+00  1.197361e-01
13  4  1.250000e+01  3.500000e+00  1.059824e-01
13  5  1.250000e+01  4.500000e+00  1.211214e-01
13  6  1.250000e+01  5.500000e+00  2.090366e-01
13  7  1.250000e+01  6.500000e+00  2.714217e-01
13  8  1.250000e+01  7.500000e+00  3.901988e-01
13  9  1.250000e+01  8.500000e+00  5.634383e-01
13  10  1.250000e+01  9.500000e+00  6.706956e-01
13  11  1.250000e+01  1.050000e+01  7.324453e-01
13  12  1.250000e+01  1.150000e+01  8.402798e-01
13  13  1.250000e+01  1.250000e+01  1.000000e+00
13  14  1.250000e+01  1.350000e+01  8.874914e-01
13  15  1.250000e+01  1.450000e+01  3.535032e-01
14  1  1.350000e+01  5.000000e-01  0.000000e+00
14  2  1.350000e+01  1.500000e+00  1.681029e-01
14  3  1.350000e+01  2.500000e+00  1.860667e-01
14  4  1.350000e+01  3.500000e+00  1.638161e-01
14  5  1.350000e+01  4.500000e+00  1.696152e-01
14  6  1.350000e+01  5.500000e+00  2.305443e-01
14  7  1.350000e+01  6.500000e+00  2.689992e-01
14  8  1.350000e+01  7.500000e+00  3.527736e-01
14  9  1.350000e+01  8.500000e+00  4.701692e-01
14  10  1.350000e+01  9.500000e+00  5.408690e-01
14  11  1.350000e+01  1.050000e+01  5.905728e-01
14  12  1.350000e+01  1.150000e+01  6.975286e-01
14  13  1.350000e+01  1.250000e+01  8.874914e-01
14  14  1.350000e+01  1.350000e+01  1.000000e+00
14  15  1.350000e+01  1.450000e+01  4.207507e-01
15  1  1.450000e+01  5.000000e-01  0.000000e+00
15  2  1.450000e+01  1.500000e+00  1.424180e-01
15  3  1.450000e+01  2.500000e+00  1.575748e-01
15  4  1.450000e+01  3.500000e+00  1.361621e-01
15  5  1.450000e+01  4.500000e+00  1.444118e-01
15  6  1.450000e+01  5.500000e+00  1.799680e-01
15  7  1.450000e+01  6.500000e+00  1.775489e-01
15  8  1.450000e+01  7.500000e+00  2.237463e-01
15  9  1.450000e+01  8.500000e+00  2.347626e-01
15  10  1.450000e+01  9.500000e+00  2.348416e-01
15  11  1.450000e+01  1.050000e+01  2.310352e-01
15  12  1.450000e+01  1.150000e+01  2.696584e-01
15  13  1.450000e+01  1.250000e+01  3.535032e-01
15  14  1.450000e+01  1.350000e+01  4.207507e-01
15  15  1.450000e+01  1.450000e+01  1.000000e+00


==> anc/txt_outputs/xsec_ptmu_lead_covariance.txt <==
# xsec_ptmu_lead_covariance
# bin_i  bin_j  x_center  y_center  value
1  1  5.000000e-01  5.000000e-01  0.000000e+00
1  2  5.000000e-01  1.500000e+00  0.000000e+00
1  3  5.000000e-01  2.500000e+00  0.000000e+00
1  4  5.000000e-01  3.500000e+00  0.000000e+00
1  5  5.000000e-01  4.500000e+00  0.000000e+00
1  6  5.000000e-01  5.500000e+00  0.000000e+00
1  7  5.000000e-01  6.500000e+00  0.000000e+00
1  8  5.000000e-01  7.500000e+00  0.000000e+00
1  9  5.000000e-01  8.500000e+00  0.000000e+00
1  10  5.000000e-01  9.500000e+00  0.000000e+00
1  11  5.000000e-01  1.050000e+01  0.000000e+00
1  12  5.000000e-01  1.150000e+01  0.000000e+00
1  13  5.000000e-01  1.250000e+01  0.000000e+00
1  14  5.000000e-01  1.350000e+01  0.000000e+00
1  15  5.000000e-01  1.450000e+01  0.000000e+00
2  1  1.500000e+00  5.000000e-01  0.000000e+00
2  2  1.500000e+00  1.500000e+00  5.906624e-81
2  3  1.500000e+00  2.500000e+00  1.552154e-80
2  4  1.500000e+00  3.500000e+00  3.045880e-80
2  5  1.500000e+00  4.500000e+00  4.497808e-80
2  6  1.500000e+00  5.500000e+00  5.233947e-80
2  7  1.500000e+00  6.500000e+00  5.479738e-80
2  8  1.500000e+00  7.500000e+00  4.899515e-80
2  9  1.500000e+00  8.500000e+00  2.955265e-80
2  10  1.500000e+00  9.500000e+00  8.003376e-81
2  11  1.500000e+00  1.050000e+01  -2.325520e-81
2  12  1.500000e+00  1.150000e+01  -2.504160e-81
2  13  1.500000e+00  1.250000e+01  1.307637e-81
2  14  1.500000e+00  1.350000e+01  3.177859e-82
2  15  1.500000e+00  1.450000e+01  2.620214e-83
3  1  2.500000e+00  5.000000e-01  0.000000e+00
3  2  2.500000e+00  1.500000e+00  1.552154e-80
3  3  2.500000e+00  2.500000e+00  5.368367e-80
3  4  2.500000e+00  3.500000e+00  1.065119e-79
3  5  2.500000e+00  4.500000e+00  1.569696e-79
3  6  2.500000e+00  5.500000e+00  1.851078e-79
3  7  2.500000e+00  6.500000e+00  1.981122e-79
3  8  2.500000e+00  7.500000e+00  1.814822e-79
3  9  2.500000e+00  8.500000e+00  1.162205e-79
3  10  2.500000e+00  9.500000e+00  4.044225e-80
3  11  2.500000e+00  1.050000e+01  -3.283712e-83
3  12  2.500000e+00  1.150000e+01  -5.670909e-81
3  13  2.500000e+00  1.250000e+01  4.291642e-81
3  14  2.500000e+00  1.350000e+01  1.060424e-81
3  15  2.500000e+00  1.450000e+01  8.739972e-83
4  1  3.500000e+00  5.000000e-01  0.000000e+00
4  2  3.500000e+00  1.500000e+00  3.045880e-80
4  3  3.500000e+00  2.500000e+00  1.065119e-79
4  4  3.500000e+00  3.500000e+00  2.475982e-79
4  5  3.500000e+00  4.500000e+00  3.694240e-79
4  6  3.500000e+00  5.500000e+00  4.357462e-79
4  7  3.500000e+00  6.500000e+00  4.806450e-79
4  8  3.500000e+00  7.500000e+00  4.517967e-79
4  9  3.500000e+00  8.500000e+00  3.092360e-79
4  10  3.500000e+00  9.500000e+00  1.327019e-79
4  11  3.500000e+00  1.050000e+01  2.582212e-80
4  12  3.500000e+00  1.150000e+01  -4.515077e-81
4  13  3.500000e+00  1.250000e+01  8.158019e-81
4  14  3.500000e+00  1.350000e+01  2.005027e-81
4  15  3.500000e+00  1.450000e+01  1.621930e-82
5  1  4.500000e+00  5.000000e-01  0.000000e+00
5  2  4.500000e+00  1.500000e+00  4.497808e-80
5  3  4.500000e+00  2.500000e+00  1.569696e-79
5  4  4.500000e+00  3.500000e+00  3.694240e-79
5  5  4.500000e+00  4.500000e+00  6.051694e-79
5  6  4.500000e+00  5.500000e+00  7.285210e-79
5  7  4.500000e+00  6.500000e+00  8.100131e-79
5  8  4.500000e+00  7.500000e+00  7.820724e-79
5  9  4.500000e+00  8.500000e+00  5.692585e-79
5  10  4.500000e+00  9.500000e+00  2.831792e-79
5  11  4.500000e+00  1.050000e+01  9.189725e-80
5  12  4.500000e+00  1.150000e+01  1.334927e-80
5  13  4.500000e+00  1.250000e+01  1.457594e-80
5  14  4.500000e+00  1.350000e+01  3.245585e-81
5  15  4.500000e+00  1.450000e+01  2.689325e-82
6  1  5.500000e+00  5.000000e-01  0.000000e+00
6  2  5.500000e+00  1.500000e+00  5.233947e-80
6  3  5.500000e+00  2.500000e+00  1.851078e-79
6  4  5.500000e+00  3.500000e+00  4.357462e-79
6  5  5.500000e+00  4.500000e+00  7.285210e-79
6  6  5.500000e+00  5.500000e+00  9.520842e-79
6  7  5.500000e+00  6.500000e+00  1.078324e-78
6  8  5.500000e+00  7.500000e+00  1.073870e-78
6  9  5.500000e+00  8.500000e+00  8.466250e-79
6  10  5.500000e+00  9.500000e+00  5.010026e-79
6  11  5.500000e+00  1.050000e+01  2.344835e-79
6  12  5.500000e+00  1.150000e+01  7.553935e-80
6  13  5.500000e+00  1.250000e+01  3.155274e-80
6  14  5.500000e+00  1.350000e+01  5.533269e-81
6  15  5.500000e+00  1.450000e+01  4.203733e-82
7  1  6.500000e+00  5.000000e-01  0.000000e+00
7  2  6.500000e+00  1.500000e+00  5.479738e-80
7  3  6.500000e+00  2.500000e+00  1.981122e-79
7  4  6.500000e+00  3.500000e+00  4.806450e-79
7  5  6.500000e+00  4.500000e+00  8.100131e-79
7  6  6.500000e+00  5.500000e+00  1.078324e-78
7  7  6.500000e+00  6.500000e+00  1.307194e-78
7  8  6.500000e+00  7.500000e+00  1.346325e-78
7  9  6.500000e+00  8.500000e+00  1.124460e-78
7  10  6.500000e+00  9.500000e+00  7.412817e-79
7  11  6.500000e+00  1.050000e+01  3.980788e-79
7  12  6.500000e+00  1.150000e+01  1.478577e-79
7  13  6.500000e+00  1.250000e+01  4.800557e-80
7  14  6.500000e+00  1.350000e+01  7.565031e-81
7  15  6.500000e+00  1.450000e+01  4.859482e-82
8  1  7.500000e+00  5.000000e-01  0.000000e+00
8  2  7.500000e+00  1.500000e+00  4.899515e-80
8  3  7.500000e+00  2.500000e+00  1.814822e-79
8  4  7.500000e+00  3.500000e+00  4.517967e-79
8  5  7.500000e+00  4.500000e+00  7.820724e-79
8  6  7.500000e+00  5.500000e+00  1.073870e-78
8  7  7.500000e+00  6.500000e+00  1.346325e-78
8  8  7.500000e+00  7.500000e+00  1.515444e-78
8  9  7.500000e+00  8.500000e+00  1.368950e-78
8  10  7.500000e+00  9.500000e+00  1.003605e-78
8  11  7.500000e+00  1.050000e+01  6.135191e-79
8  12  7.500000e+00  1.150000e+01  2.576779e-79
8  13  7.500000e+00  1.250000e+01  7.430756e-80
8  14  7.500000e+00  1.350000e+01  1.068208e-80
8  15  7.500000e+00  1.450000e+01  6.593681e-82
9  1  8.500000e+00  5.000000e-01  0.000000e+00
9  2  8.500000e+00  1.500000e+00  2.955265e-80
9  3  8.500000e+00  2.500000e+00  1.162205e-79
9  4  8.500000e+00  3.500000e+00  3.092360e-79
9  5  8.500000e+00  4.500000e+00  5.692585e-79
9  6  8.500000e+00  5.500000e+00  8.466250e-79
9  7  8.500000e+00  6.500000e+00  1.124460e-78
9  8  8.500000e+00  7.500000e+00  1.368950e-78
9  9  8.500000e+00  8.500000e+00  1.469584e-78
9  10  8.500000e+00  9.500000e+00  1.227048e-78
9  11  8.500000e+00  1.050000e+01  8.418283e-79
9  12  8.500000e+00  1.150000e+01  3.893085e-79
9  13  8.500000e+00  1.250000e+01  1.056624e-79
9  14  8.500000e+00  1.350000e+01  1.401978e-80
9  15  8.500000e+00  1.450000e+01  6.812838e-82
10  1  9.500000e+00  5.000000e-01  0.000000e+00
10  2  9.500000e+00  1.500000e+00  8.003376e-81
10  3  9.500000e+00  2.500000e+00  4.044225e-80
10  4  9.500000e+00  3.500000e+00  1.327019e-79
10  5  9.500000e+00  4.500000e+00  2.831792e-79
10  6  9.500000e+00  5.500000e+00  5.010026e-79
10  7  9.500000e+00  6.500000e+00  7.412817e-79
10  8  9.500000e+00  7.500000e+00  1.003605e-78
10  9  9.500000e+00  8.500000e+00  1.227048e-78
10  10  9.500000e+00  9.500000e+00  1.187632e-78
10  11  9.500000e+00  1.050000e+01  8.757060e-79
10  12  9.500000e+00  1.150000e+01  4.253931e-79
10  13  9.500000e+00  1.250000e+01  1.130690e-79
10  14  9.500000e+00  1.350000e+01  1.449849e-80
10  15  9.500000e+00  1.450000e+01  6.126579e-82
11  1  1.050000e+01  5.000000e-01  0.000000e+00
11  2  1.050000e+01  1.500000e+00  -2.325520e-81
11  3  1.050000e+01  2.500000e+00  -3.283712e-83
11  4  1.050000e+01  3.500000e+00  2.582212e-80
11  5  1.050000e+01  4.500000e+00  9.189725e-80
11  6  1.050000e+01  5.500000e+00  2.344835e-79
11  7  1.050000e+01  6.500000e+00  3.980788e-79
11  8  1.050000e+01  7.500000e+00  6.135191e-79
11  9  1.050000e+01  8.500000e+00  8.418283e-79
11  10  1.050000e+01  9.500000e+00  8.757060e-79
11  11  1.050000e+01  1.050000e+01  7.080754e-79
11  12  1.050000e+01  1.150000e+01  3.552503e-79
11  13  1.050000e+01  1.250000e+01  9.534372e-80
11  14  1.050000e+01  1.350000e+01  1.222371e-80
11  15  1.050000e+01  1.450000e+01  4.653931e-82
12  1  1.150000e+01  5.000000e-01  0.000000e+00
12  2  1.150000e+01  1.500000e+00  -2.504160e-81
12  3  1.150000e+01  2.500000e+00  -5.670909e-81
12  4  1.150000e+01  3.500000e+00  -4.515077e-81
12  5  1.150000e+01  4.500000e+00  1.334927e-80
12  6  1.150000e+01  5.500000e+00  7.553935e-80
12  7  1.150000e+01  6.500000e+00  1.478577e-79
12  8  1.150000e+01  7.500000e+00  2.576779e-79
12  9  1.150000e+01  8.500000e+00  3.893085e-79
12  10  1.150000e+01  9.500000e+00  4.253931e-79
12  11  1.150000e+01  1.050000e+01  3.552503e-79
12  12  1.150000e+01  1.150000e+01  1.968539e-79
12  13  1.150000e+01  1.250000e+01  5.767307e-80
12  14  1.150000e+01  1.350000e+01  7.612439e-81
12  15  1.150000e+01  1.450000e+01  2.864099e-82
13  1  1.250000e+01  5.000000e-01  0.000000e+00
13  2  1.250000e+01  1.500000e+00  1.307637e-81
13  3  1.250000e+01  2.500000e+00  4.291642e-81
13  4  1.250000e+01  3.500000e+00  8.158019e-81
13  5  1.250000e+01  4.500000e+00  1.457594e-80
13  6  1.250000e+01  5.500000e+00  3.155274e-80
13  7  1.250000e+01  6.500000e+00  4.800557e-80
13  8  1.250000e+01  7.500000e+00  7.430756e-80
13  9  1.250000e+01  8.500000e+00  1.056624e-79
13  10  1.250000e+01  9.500000e+00  1.130690e-79
13  11  1.250000e+01  1.050000e+01  9.534372e-80
13  12  1.250000e+01  1.150000e+01  5.767307e-80
13  13  1.250000e+01  1.250000e+01  2.393064e-80
13  14  1.250000e+01  1.350000e+01  3.377000e-81
13  15  1.250000e+01  1.450000e+01  1.309099e-82
14  1  1.350000e+01  5.000000e-01  0.000000e+00
14  2  1.350000e+01  1.500000e+00  3.177859e-82
14  3  1.350000e+01  2.500000e+00  1.060424e-81
14  4  1.350000e+01  3.500000e+00  2.005027e-81
14  5  1.350000e+01  4.500000e+00  3.245585e-81
14  6  1.350000e+01  5.500000e+00  5.533269e-81
14  7  1.350000e+01  6.500000e+00  7.565031e-81
14  8  1.350000e+01  7.500000e+00  1.068208e-80
14  9  1.350000e+01  8.500000e+00  1.401978e-80
14  10  1.350000e+01  9.500000e+00  1.449849e-80
14  11  1.350000e+01  1.050000e+01  1.222371e-80
14  12  1.350000e+01  1.150000e+01  7.612439e-81
14  13  1.350000e+01  1.250000e+01  3.377000e-81
14  14  1.350000e+01  1.350000e+01  6.050338e-82
14  15  1.350000e+01  1.450000e+01  2.477517e-83
15  1  1.450000e+01  5.000000e-01  0.000000e+00
15  2  1.450000e+01  1.500000e+00  2.620214e-83
15  3  1.450000e+01  2.500000e+00  8.739972e-83
15  4  1.450000e+01  3.500000e+00  1.621930e-82
15  5  1.450000e+01  4.500000e+00  2.689325e-82
15  6  1.450000e+01  5.500000e+00  4.203733e-82
15  7  1.450000e+01  6.500000e+00  4.859482e-82
15  8  1.450000e+01  7.500000e+00  6.593681e-82
15  9  1.450000e+01  8.500000e+00  6.812838e-82
15  10  1.450000e+01  9.500000e+00  6.126579e-82
15  11  1.450000e+01  1.050000e+01  4.653931e-82
15  12  1.450000e+01  1.150000e+01  2.864099e-82
15  13  1.450000e+01  1.250000e+01  1.309099e-82
15  14  1.450000e+01  1.350000e+01  2.477517e-83
15  15  1.450000e+01  1.450000e+01  5.730653e-84


==> anc/txt_outputs/xsec_ptmu_lead_covariance_svd.txt <==
# xsec_ptmu_lead_covariance_svd
# bin_i  bin_j  x_center  y_center  value
1  1  5.000000e-01  5.000000e-01  0.000000e+00
1  2  5.000000e-01  1.500000e+00  0.000000e+00
1  3  5.000000e-01  2.500000e+00  0.000000e+00
1  4  5.000000e-01  3.500000e+00  0.000000e+00
1  5  5.000000e-01  4.500000e+00  0.000000e+00
1  6  5.000000e-01  5.500000e+00  0.000000e+00
1  7  5.000000e-01  6.500000e+00  0.000000e+00
1  8  5.000000e-01  7.500000e+00  0.000000e+00
1  9  5.000000e-01  8.500000e+00  0.000000e+00
1  10  5.000000e-01  9.500000e+00  0.000000e+00
1  11  5.000000e-01  1.050000e+01  0.000000e+00
1  12  5.000000e-01  1.150000e+01  0.000000e+00
1  13  5.000000e-01  1.250000e+01  0.000000e+00
1  14  5.000000e-01  1.350000e+01  0.000000e+00
1  15  5.000000e-01  1.450000e+01  0.000000e+00
2  1  1.500000e+00  5.000000e-01  0.000000e+00
2  2  1.500000e+00  1.500000e+00  5.906624e-81
2  3  1.500000e+00  2.500000e+00  1.552154e-80
2  4  1.500000e+00  3.500000e+00  3.045880e-80
2  5  1.500000e+00  4.500000e+00  4.497808e-80
2  6  1.500000e+00  5.500000e+00  5.233947e-80
2  7  1.500000e+00  6.500000e+00  5.479738e-80
2  8  1.500000e+00  7.500000e+00  4.899515e-80
2  9  1.500000e+00  8.500000e+00  2.955265e-80
2  10  1.500000e+00  9.500000e+00  8.003376e-81
2  11  1.500000e+00  1.050000e+01  -2.325520e-81
2  12  1.500000e+00  1.150000e+01  -2.504160e-81
2  13  1.500000e+00  1.250000e+01  1.307637e-81
2  14  1.500000e+00  1.350000e+01  3.177859e-82
2  15  1.500000e+00  1.450000e+01  2.620214e-83
3  1  2.500000e+00  5.000000e-01  0.000000e+00
3  2  2.500000e+00  1.500000e+00  1.552154e-80
3  3  2.500000e+00  2.500000e+00  5.368367e-80
3  4  2.500000e+00  3.500000e+00  1.065119e-79
3  5  2.500000e+00  4.500000e+00  1.569696e-79
3  6  2.500000e+00  5.500000e+00  1.851078e-79
3  7  2.500000e+00  6.500000e+00  1.981122e-79
3  8  2.500000e+00  7.500000e+00  1.814822e-79
3  9  2.500000e+00  8.500000e+00  1.162205e-79
3  10  2.500000e+00  9.500000e+00  4.044225e-80
3  11  2.500000e+00  1.050000e+01  -3.283712e-83
3  12  2.500000e+00  1.150000e+01  -5.670909e-81
3  13  2.500000e+00  1.250000e+01  4.291642e-81
3  14  2.500000e+00  1.350000e+01  1.060424e-81
3  15  2.500000e+00  1.450000e+01  8.739972e-83
4  1  3.500000e+00  5.000000e-01  0.000000e+00
4  2  3.500000e+00  1.500000e+00  3.045880e-80
4  3  3.500000e+00  2.500000e+00  1.065119e-79
4  4  3.500000e+00  3.500000e+00  2.475982e-79
4  5  3.500000e+00  4.500000e+00  3.694240e-79
4  6  3.500000e+00  5.500000e+00  4.357462e-79
4  7  3.500000e+00  6.500000e+00  4.806450e-79
4  8  3.500000e+00  7.500000e+00  4.517967e-79
4  9  3.500000e+00  8.500000e+00  3.092360e-79
4  10  3.500000e+00  9.500000e+00  1.327019e-79
4  11  3.500000e+00  1.050000e+01  2.582212e-80
4  12  3.500000e+00  1.150000e+01  -4.515077e-81
4  13  3.500000e+00  1.250000e+01  8.158019e-81
4  14  3.500000e+00  1.350000e+01  2.005027e-81
4  15  3.500000e+00  1.450000e+01  1.621930e-82
5  1  4.500000e+00  5.000000e-01  0.000000e+00
5  2  4.500000e+00  1.500000e+00  4.497808e-80
5  3  4.500000e+00  2.500000e+00  1.569696e-79
5  4  4.500000e+00  3.500000e+00  3.694240e-79
5  5  4.500000e+00  4.500000e+00  6.051694e-79
5  6  4.500000e+00  5.500000e+00  7.285210e-79
5  7  4.500000e+00  6.500000e+00  8.100131e-79
5  8  4.500000e+00  7.500000e+00  7.820724e-79
5  9  4.500000e+00  8.500000e+00  5.692585e-79
5  10  4.500000e+00  9.500000e+00  2.831792e-79
5  11  4.500000e+00  1.050000e+01  9.189725e-80
5  12  4.500000e+00  1.150000e+01  1.334927e-80
5  13  4.500000e+00  1.250000e+01  1.457594e-80
5  14  4.500000e+00  1.350000e+01  3.245585e-81
5  15  4.500000e+00  1.450000e+01  2.689325e-82
6  1  5.500000e+00  5.000000e-01  0.000000e+00
6  2  5.500000e+00  1.500000e+00  5.233947e-80
6  3  5.500000e+00  2.500000e+00  1.851078e-79
6  4  5.500000e+00  3.500000e+00  4.357462e-79
6  5  5.500000e+00  4.500000e+00  7.285210e-79
6  6  5.500000e+00  5.500000e+00  9.520842e-79
6  7  5.500000e+00  6.500000e+00  1.078324e-78
6  8  5.500000e+00  7.500000e+00  1.073870e-78
6  9  5.500000e+00  8.500000e+00  8.466250e-79
6  10  5.500000e+00  9.500000e+00  5.010026e-79
6  11  5.500000e+00  1.050000e+01  2.344835e-79
6  12  5.500000e+00  1.150000e+01  7.553935e-80
6  13  5.500000e+00  1.250000e+01  3.155274e-80
6  14  5.500000e+00  1.350000e+01  5.533269e-81
6  15  5.500000e+00  1.450000e+01  4.203733e-82
7  1  6.500000e+00  5.000000e-01  0.000000e+00
7  2  6.500000e+00  1.500000e+00  5.479738e-80
7  3  6.500000e+00  2.500000e+00  1.981122e-79
7  4  6.500000e+00  3.500000e+00  4.806450e-79
7  5  6.500000e+00  4.500000e+00  8.100131e-79
7  6  6.500000e+00  5.500000e+00  1.078324e-78
7  7  6.500000e+00  6.500000e+00  1.307194e-78
7  8  6.500000e+00  7.500000e+00  1.346325e-78
7  9  6.500000e+00  8.500000e+00  1.124460e-78
7  10  6.500000e+00  9.500000e+00  7.412817e-79
7  11  6.500000e+00  1.050000e+01  3.980788e-79
7  12  6.500000e+00  1.150000e+01  1.478577e-79
7  13  6.500000e+00  1.250000e+01  4.800557e-80
7  14  6.500000e+00  1.350000e+01  7.565031e-81
7  15  6.500000e+00  1.450000e+01  4.859482e-82
8  1  7.500000e+00  5.000000e-01  0.000000e+00
8  2  7.500000e+00  1.500000e+00  4.899515e-80
8  3  7.500000e+00  2.500000e+00  1.814822e-79
8  4  7.500000e+00  3.500000e+00  4.517967e-79
8  5  7.500000e+00  4.500000e+00  7.820724e-79
8  6  7.500000e+00  5.500000e+00  1.073870e-78
8  7  7.500000e+00  6.500000e+00  1.346325e-78
8  8  7.500000e+00  7.500000e+00  1.515444e-78
8  9  7.500000e+00  8.500000e+00  1.368950e-78
8  10  7.500000e+00  9.500000e+00  1.003605e-78
8  11  7.500000e+00  1.050000e+01  6.135191e-79
8  12  7.500000e+00  1.150000e+01  2.576779e-79
8  13  7.500000e+00  1.250000e+01  7.430756e-80
8  14  7.500000e+00  1.350000e+01  1.068208e-80
8  15  7.500000e+00  1.450000e+01  6.593681e-82
9  1  8.500000e+00  5.000000e-01  0.000000e+00
9  2  8.500000e+00  1.500000e+00  2.955265e-80
9  3  8.500000e+00  2.500000e+00  1.162205e-79
9  4  8.500000e+00  3.500000e+00  3.092360e-79
9  5  8.500000e+00  4.500000e+00  5.692585e-79
9  6  8.500000e+00  5.500000e+00  8.466250e-79
9  7  8.500000e+00  6.500000e+00  1.124460e-78
9  8  8.500000e+00  7.500000e+00  1.368950e-78
9  9  8.500000e+00  8.500000e+00  1.469584e-78
9  10  8.500000e+00  9.500000e+00  1.227048e-78
9  11  8.500000e+00  1.050000e+01  8.418283e-79
9  12  8.500000e+00  1.150000e+01  3.893085e-79
9  13  8.500000e+00  1.250000e+01  1.056624e-79
9  14  8.500000e+00  1.350000e+01  1.401978e-80
9  15  8.500000e+00  1.450000e+01  6.812838e-82
10  1  9.500000e+00  5.000000e-01  0.000000e+00
10  2  9.500000e+00  1.500000e+00  8.003376e-81
10  3  9.500000e+00  2.500000e+00  4.044225e-80
10  4  9.500000e+00  3.500000e+00  1.327019e-79
10  5  9.500000e+00  4.500000e+00  2.831792e-79
10  6  9.500000e+00  5.500000e+00  5.010026e-79
10  7  9.500000e+00  6.500000e+00  7.412817e-79
10  8  9.500000e+00  7.500000e+00  1.003605e-78
10  9  9.500000e+00  8.500000e+00  1.227048e-78
10  10  9.500000e+00  9.500000e+00  1.187632e-78
10  11  9.500000e+00  1.050000e+01  8.757060e-79
10  12  9.500000e+00  1.150000e+01  4.253931e-79
10  13  9.500000e+00  1.250000e+01  1.130690e-79
10  14  9.500000e+00  1.350000e+01  1.449849e-80
10  15  9.500000e+00  1.450000e+01  6.126579e-82
11  1  1.050000e+01  5.000000e-01  0.000000e+00
11  2  1.050000e+01  1.500000e+00  -2.325520e-81
11  3  1.050000e+01  2.500000e+00  -3.283712e-83
11  4  1.050000e+01  3.500000e+00  2.582212e-80
11  5  1.050000e+01  4.500000e+00  9.189725e-80
11  6  1.050000e+01  5.500000e+00  2.344835e-79
11  7  1.050000e+01  6.500000e+00  3.980788e-79
11  8  1.050000e+01  7.500000e+00  6.135191e-79
11  9  1.050000e+01  8.500000e+00  8.418283e-79
11  10  1.050000e+01  9.500000e+00  8.757060e-79
11  11  1.050000e+01  1.050000e+01  7.080754e-79
11  12  1.050000e+01  1.150000e+01  3.552503e-79
11  13  1.050000e+01  1.250000e+01  9.534372e-80
11  14  1.050000e+01  1.350000e+01  1.222371e-80
11  15  1.050000e+01  1.450000e+01  4.653931e-82
12  1  1.150000e+01  5.000000e-01  0.000000e+00
12  2  1.150000e+01  1.500000e+00  -2.504160e-81
12  3  1.150000e+01  2.500000e+00  -5.670909e-81
12  4  1.150000e+01  3.500000e+00  -4.515077e-81
12  5  1.150000e+01  4.500000e+00  1.334927e-80
12  6  1.150000e+01  5.500000e+00  7.553935e-80
12  7  1.150000e+01  6.500000e+00  1.478577e-79
12  8  1.150000e+01  7.500000e+00  2.576779e-79
12  9  1.150000e+01  8.500000e+00  3.893085e-79
12  10  1.150000e+01  9.500000e+00  4.253931e-79
12  11  1.150000e+01  1.050000e+01  3.552503e-79
12  12  1.150000e+01  1.150000e+01  1.968539e-79
12  13  1.150000e+01  1.250000e+01  5.767307e-80
12  14  1.150000e+01  1.350000e+01  7.612439e-81
12  15  1.150000e+01  1.450000e+01  2.864099e-82
13  1  1.250000e+01  5.000000e-01  0.000000e+00
13  2  1.250000e+01  1.500000e+00  1.307637e-81
13  3  1.250000e+01  2.500000e+00  4.291642e-81
13  4  1.250000e+01  3.500000e+00  8.158019e-81
13  5  1.250000e+01  4.500000e+00  1.457594e-80
13  6  1.250000e+01  5.500000e+00  3.155274e-80
13  7  1.250000e+01  6.500000e+00  4.800557e-80
13  8  1.250000e+01  7.500000e+00  7.430756e-80
13  9  1.250000e+01  8.500000e+00  1.056624e-79
13  10  1.250000e+01  9.500000e+00  1.130690e-79
13  11  1.250000e+01  1.050000e+01  9.534372e-80
13  12  1.250000e+01  1.150000e+01  5.767307e-80
13  13  1.250000e+01  1.250000e+01  2.393064e-80
13  14  1.250000e+01  1.350000e+01  3.377000e-81
13  15  1.250000e+01  1.450000e+01  1.309099e-82
14  1  1.350000e+01  5.000000e-01  0.000000e+00
14  2  1.350000e+01  1.500000e+00  3.177859e-82
14  3  1.350000e+01  2.500000e+00  1.060424e-81
14  4  1.350000e+01  3.500000e+00  2.005027e-81
14  5  1.350000e+01  4.500000e+00  3.245585e-81
14  6  1.350000e+01  5.500000e+00  5.533269e-81
14  7  1.350000e+01  6.500000e+00  7.565031e-81
14  8  1.350000e+01  7.500000e+00  1.068208e-80
14  9  1.350000e+01  8.500000e+00  1.401978e-80
14  10  1.350000e+01  9.500000e+00  1.449849e-80
14  11  1.350000e+01  1.050000e+01  1.222371e-80
14  12  1.350000e+01  1.150000e+01  7.612439e-81
14  13  1.350000e+01  1.250000e+01  3.377000e-81
14  14  1.350000e+01  1.350000e+01  6.050338e-82
14  15  1.350000e+01  1.450000e+01  2.477517e-83
15  1  1.450000e+01  5.000000e-01  0.000000e+00
15  2  1.450000e+01  1.500000e+00  2.620214e-83
15  3  1.450000e+01  2.500000e+00  8.739972e-83
15  4  1.450000e+01  3.500000e+00  1.621930e-82
15  5  1.450000e+01  4.500000e+00  2.689325e-82
15  6  1.450000e+01  5.500000e+00  4.203733e-82
15  7  1.450000e+01  6.500000e+00  4.859482e-82
15  8  1.450000e+01  7.500000e+00  6.593681e-82
15  9  1.450000e+01  8.500000e+00  6.812838e-82
15  10  1.450000e+01  9.500000e+00  6.126579e-82
15  11  1.450000e+01  1.050000e+01  4.653931e-82
15  12  1.450000e+01  1.150000e+01  2.864099e-82
15  13  1.450000e+01  1.250000e+01  1.309099e-82
15  14  1.450000e+01  1.350000e+01  2.477517e-83
15  15  1.450000e+01  1.450000e+01  5.730653e-84


==> anc/txt_outputs/xsec_ptmu_lead_covariance_svd_S.txt <==
# xsec_ptmu_lead_covariance_svd_S
# bin  x_low  x_high  x_center  value
1  0.000000e+00  1.000000e+00  5.000000e-01  6.425615e-78
2  1.000000e+00  2.000000e+00  1.500000e+00  1.609065e-78
3  2.000000e+00  3.000000e+00  2.500000e+00  8.844310e-80
4  3.000000e+00  4.000000e+00  3.500000e+00  4.294034e-80
5  4.000000e+00  5.000000e+00  4.500000e+00  3.377057e-80
6  5.000000e+00  6.000000e+00  5.500000e+00  2.243552e-80
7  6.000000e+00  7.000000e+00  6.500000e+00  1.717554e-80
8  7.000000e+00  8.000000e+00  7.500000e+00  1.247242e-80
9  8.000000e+00  9.000000e+00  8.500000e+00  1.160117e-80
10  9.000000e+00  1.000000e+01  9.500000e+00  5.576665e-81
11  1.000000e+01  1.100000e+01  1.050000e+01  3.298792e-81
12  1.100000e+01  1.200000e+01  1.150000e+01  1.249798e-81
13  1.200000e+01  1.300000e+01  1.250000e+01  1.167895e-82
14  1.300000e+01  1.400000e+01  1.350000e+01  4.505170e-84
15  1.400000e+01  1.500000e+01  1.450000e+01  0.000000e+00


==> anc/txt_outputs/xsec_ptmu_lead_covariance_svd_U.txt <==
# xsec_ptmu_lead_covariance_svd_U
# bin_i  bin_j  x_center  y_center  value
1  1  5.000000e-01  5.000000e-01  0.000000e+00
1  2  5.000000e-01  1.500000e+00  0.000000e+00
1  3  5.000000e-01  2.500000e+00  0.000000e+00
1  4  5.000000e-01  3.500000e+00  0.000000e+00
1  5  5.000000e-01  4.500000e+00  0.000000e+00
1  6  5.000000e-01  5.500000e+00  0.000000e+00
1  7  5.000000e-01  6.500000e+00  0.000000e+00
1  8  5.000000e-01  7.500000e+00  0.000000e+00
1  9  5.000000e-01  8.500000e+00  0.000000e+00
1  10  5.000000e-01  9.500000e+00  0.000000e+00
1  11  5.000000e-01  1.050000e+01  0.000000e+00
1  12  5.000000e-01  1.150000e+01  0.000000e+00
1  13  5.000000e-01  1.250000e+01  0.000000e+00
1  14  5.000000e-01  1.350000e+01  0.000000e+00
1  15  5.000000e-01  1.450000e+01  1.000000e+00
2  1  1.500000e+00  5.000000e-01  -1.492291e-02
2  2  1.500000e+00  1.500000e+00  -3.439632e-02
2  3  1.500000e+00  2.500000e+00  -7.846076e-02
2  4  1.500000e+00  3.500000e+00  3.430631e-02
2  5  1.500000e+00  4.500000e+00  -6.079499e-02
2  6  1.500000e+00  5.500000e+00  1.099919e-02
2  7  1.500000e+00  6.500000e+00  6.206292e-02
2  8  1.500000e+00  7.500000e+00  -7.080981e-02
2  9  1.500000e+00  8.500000e+00  1.188426e-01
2  10  1.500000e+00  9.500000e+00  2.845021e-01
2  11  1.500000e+00  1.050000e+01  2.613317e-02
2  12  1.500000e+00  1.150000e+01  -9.395503e-01
2  13  1.500000e+00  1.250000e+01  -8.675442e-03
2  14  1.500000e+00  1.350000e+01  -6.211122e-04
2  15  1.500000e+00  1.450000e+01  0.000000e+00
3  1  2.500000e+00  5.000000e-01  -5.538591e-02
3  2  2.500000e+00  1.500000e+00  -1.138148e-01
3  3  2.500000e+00  2.500000e+00  -2.305027e-01
3  4  2.500000e+00  3.500000e+00  1.358388e-01
3  5  2.500000e+00  4.500000e+00  -1.925873e-01
3  6  2.500000e+00  5.500000e+00  8.595945e-02
3  7  2.500000e+00  6.500000e+00  2.244492e-01
3  8  2.500000e+00  7.500000e+00  -2.133332e-01
3  9  2.500000e+00  8.500000e+00  4.133720e-01
3  10  2.500000e+00  9.500000e+00  6.797527e-01
3  11  2.500000e+00  1.050000e+01  1.613377e-01
3  12  2.500000e+00  1.150000e+01  3.361759e-01
3  13  2.500000e+00  1.250000e+01  6.530539e-03
3  14  2.500000e+00  1.350000e+01  -7.533229e-04
3  15  2.500000e+00  1.450000e+01  0.000000e+00
4  1  3.500000e+00  5.000000e-01  -1.385501e-01
4  2  3.500000e+00  1.500000e+00  -2.445502e-01
4  3  3.500000e+00  2.500000e+00  -3.955843e-01
4  4  3.500000e+00  3.500000e+00  3.565350e-01
4  5  3.500000e+00  4.500000e+00  -2.759503e-01
4  6  3.500000e+00  5.500000e+00  3.467533e-01
4  7  3.500000e+00  6.500000e+00  2.257952e-01
4  8  3.500000e+00  7.500000e+00  4.612551e-02
4  9  3.500000e+00  8.500000e+00  2.584000e-01
4  10  3.500000e+00  9.500000e+00  -5.630828e-01
4  11  3.500000e+00  1.050000e+01  -4.145463e-02
4  12  3.500000e+00  1.150000e+01  -4.839481e-02
4  13  3.500000e+00  1.250000e+01  -1.991117e-03
4  14  3.500000e+00  1.350000e+01  3.115629e-04
4  15  3.500000e+00  1.450000e+01  0.000000e+00
5  1  4.500000e+00  5.000000e-01  -2.415930e-01
5  2  4.500000e+00  1.500000e+00  -3.567635e-01
5  3  4.500000e+00  2.500000e+00  -4.009724e-01
5  4  4.500000e+00  3.500000e+00  2.965908e-01
5  5  4.500000e+00  4.500000e+00  8.367225e-02
5  6  4.500000e+00  5.500000e+00  -1.956404e-03
5  7  4.500000e+00  6.500000e+00  -4.156017e-01
5  8  4.500000e+00  7.500000e+00  2.375663e-01
5  9  4.500000e+00  8.500000e+00  -5.129227e-01
5  10  4.500000e+00  9.500000e+00  2.551374e-01
5  11  4.500000e+00  1.050000e+01  2.615769e-02
5  12  4.500000e+00  1.150000e+01  2.348303e-02
5  13  4.500000e+00  1.250000e+01  4.374668e-03
5  14  4.500000e+00  1.350000e+01  7.925014e-04
5  15  4.500000e+00  1.450000e+01  0.000000e+00
6  1  5.500000e+00  5.000000e-01  -3.369021e-01
6  2  5.500000e+00  1.500000e+00  -3.527693e-01
6  3  5.500000e+00  2.500000e+00  -2.398038e-01
6  4  5.500000e+00  3.500000e+00  -3.538697e-01
6  5  5.500000e+00  4.500000e+00  4.002180e-01
6  6  5.500000e+00  5.500000e+00  -4.076306e-01
6  7  5.500000e+00  6.500000e+00  -1.457293e-01
6  8  5.500000e+00  7.500000e+00  -2.654685e-01
6  9  5.500000e+00  8.500000e+00  3.579877e-01
6  10  5.500000e+00  9.500000e+00  -1.818810e-01
6  11  5.500000e+00  1.050000e+01  -3.437004e-03
6  12  5.500000e+00  1.150000e+01  -4.797239e-03
6  13  5.500000e+00  1.250000e+01  -8.919445e-04
6  14  5.500000e+00  1.350000e+01  -1.390177e-03
6  15  5.500000e+00  1.450000e+01  0.000000e+00
7  1  6.500000e+00  5.000000e-01  -4.230695e-01
7  2  6.500000e+00  1.500000e+00  -2.909278e-01
7  3  6.500000e+00  2.500000e+00  1.896721e-01
7  4  6.500000e+00  3.500000e+00  -4.714144e-01
7  5  6.500000e+00  4.500000e+00  3.647972e-02
7  6  6.500000e+00  5.500000e+00  3.527447e-01
7  7  6.500000e+00  6.500000e+00  4.746814e-01
7  8  6.500000e+00  7.500000e+00  2.505368e-01
7  9  6.500000e+00  8.500000e+00  -2.321238e-01
7  10  6.500000e+00  9.500000e+00  1.016540e-01
7  11  6.500000e+00  1.050000e+01  9.856268e-03
7  12  6.500000e+00  1.150000e+01  2.497417e-04
7  13  6.500000e+00  1.250000e+01  4.788279e-04
7  14  6.500000e+00  1.350000e+01  1.765063e-03
7  15  6.500000e+00  1.450000e+01  0.000000e+00
8  1  7.500000e+00  5.000000e-01  -4.775396e-01
8  2  7.500000e+00  1.500000e+00  -9.893570e-02
8  3  7.500000e+00  2.500000e+00  4.750477e-01
8  4  7.500000e+00  3.500000e+00  4.750040e-02
8  5  7.500000e+00  4.500000e+00  -5.681644e-01
8  6  7.500000e+00  5.500000e+00  -4.242319e-02
8  7  7.500000e+00  6.500000e+00  -4.049725e-01
8  8  7.500000e+00  7.500000e+00  -1.960340e-01
8  9  7.500000e+00  8.500000e+00  7.796581e-02
8  10  7.500000e+00  9.500000e+00  -3.329070e-02
8  11  7.500000e+00  1.050000e+01  -4.306135e-04
8  12  7.500000e+00  1.150000e+01  -2.681281e-03
8  13  7.500000e+00  1.250000e+01  1.364704e-03
8  14  7.500000e+00  1.350000e+01  -1.539711e-03
8  15  7.500000e+00  1.450000e+01  0.000000e+00
9  1  8.500000e+00  5.000000e-01  -4.582482e-01
9  2  8.500000e+00  1.500000e+00  2.446431e-01
9  3  8.500000e+00  2.500000e+00  1.906863e-01
9  4  8.500000e+00  3.500000e+00  5.261945e-01
9  5  8.500000e+00  4.500000e+00  2.384188e-01
9  6  8.500000e+00  5.500000e+00  -4.176423e-01
9  7  8.500000e+00  6.500000e+00  3.892127e-01
9  8  8.500000e+00  7.500000e+00  1.814812e-01
9  9  8.500000e+00  8.500000e+00  1.413446e-02
9  10  8.500000e+00  9.500000e+00  1.149787e-02
9  11  8.500000e+00  1.050000e+01  -2.965632e-02
9  12  8.500000e+00  1.150000e+01  -2.200103e-03
9  13  8.500000e+00  1.250000e+01  -3.069463e-03
9  14  8.500000e+00  1.350000e+01  4.416397e-04
9  15  8.500000e+00  1.450000e+01  0.000000e+00
10  1  9.500000e+00  5.000000e-01  -3.548048e-01
10  2  9.500000e+00  1.500000e+00  4.757790e-01
10  3  9.500000e+00  2.500000e+00  -1.036873e-01
10  4  9.500000e+00  3.500000e+00  4.482367e-02
10  5  9.500000e+00  4.500000e+00  3.514286e-01
10  6  9.500000e+00  5.500000e+00  5.295991e-01
10  7  9.500000e+00  6.500000e+00  -1.617296e-01
10  8  9.500000e+00  7.500000e+00  -4.456397e-01
10  9  9.500000e+00  8.500000e+00  -7.716430e-02
10  10  9.500000e+00  9.500000e+00  -1.746185e-03
10  11  9.500000e+00  1.050000e+01  1.646291e-02
10  12  9.500000e+00  1.150000e+01  -4.932102e-03
10  13  9.500000e+00  1.250000e+01  -2.495996e-03
10  14  9.500000e+00  1.350000e+01  -4.179956e-04
10  15  9.500000e+00  1.450000e+01  0.000000e+00
11  1  1.050000e+01  5.000000e-01  -2.275638e-01
11  2  1.050000e+01  1.500000e+00  4.700842e-01
11  3  1.050000e+01  2.500000e+00  -3.143619e-01
11  4  1.050000e+01  3.500000e+00  -2.935330e-01
11  5  1.050000e+01  4.500000e+00  -1.816321e-01
11  6  1.050000e+01  5.500000e+00  -2.179840e-02
11  7  1.050000e+01  6.500000e+00  -2.206185e-01
11  8  1.050000e+01  7.500000e+00  5.788026e-01
11  9  1.050000e+01  8.500000e+00  3.005896e-01
11  10  1.050000e+01  9.500000e+00  7.109950e-02
11  11  1.050000e+01  1.050000e+01  -1.720154e-01
11  12  1.050000e+01  1.150000e+01  9.997771e-03
11  13  1.050000e+01  1.250000e+01  1.014705e-03
11  14  1.050000e+01  1.350000e+01  8.170475e-04
11  15  1.050000e+01  1.450000e+01  0.000000e+00
12  1  1.150000e+01  5.000000e-01  -1.003724e-01
12  2  1.150000e+01  1.500000e+00  2.621557e-01
12  3  1.150000e+01  2.500000e+00  -3.308984e-01
12  4  1.150000e+01  3.500000e+00  -2.063080e-01
12  5  1.150000e+01  4.500000e+00  -3.473342e-01
12  6  1.150000e+01  5.500000e+00  -3.019241e-01
12  7  1.150000e+01  6.500000e+00  2.041999e-01
12  8  1.150000e+01  7.500000e+00  -2.075584e-01
12  9  1.150000e+01  8.500000e+00  -3.548245e-01
12  10  1.150000e+01  9.500000e+00  -1.420260e-01
12  11  1.150000e+01  1.050000e+01  5.712719e-01
12  12  1.150000e+01  1.150000e+01  -1.184286e-02
12  13  1.150000e+01  1.250000e+01  1.450051e-03
12  14  1.150000e+01  1.350000e+01  -3.818370e-04
12  15  1.150000e+01  1.450000e+01  0.000000e+00
13  1  1.250000e+01  5.000000e-01  -2.926889e-02
13  2  1.250000e+01  1.500000e+00  6.272702e-02
13  3  1.250000e+01  2.500000e+00  -2.181993e-01
13  4  1.250000e+01  3.500000e+00  -8.804238e-02
13  5  1.250000e+01  4.500000e+00  -2.370755e-01
13  6  1.250000e+01  5.500000e+00  -1.804017e-01
13  7  1.250000e+01  6.500000e+00  2.064547e-01
13  8  1.250000e+01  7.500000e+00  -3.274236e-01
13  9  1.250000e+01  8.500000e+00  -2.697758e-01
13  10  1.250000e+01  9.500000e+00  6.880494e-02
13  11  1.250000e+01  1.050000e+01  -7.746045e-01
13  12  1.250000e+01  1.150000e+01  2.848414e-02
13  13  1.250000e+01  1.250000e+01  1.514170e-01
13  14  1.250000e+01  1.350000e+01  1.800430e-03
13  15  1.250000e+01  1.450000e+01  0.000000e+00
14  1  1.350000e+01  5.000000e-01  -4.125203e-03
14  2  1.350000e+01  1.500000e+00  7.020395e-03
14  3  1.350000e+01  2.500000e+00  -3.540452e-02
14  4  1.350000e+01  3.500000e+00  -1.448882e-02
14  5  1.350000e+01  4.500000e+00  -3.953286e-02
14  6  1.350000e+01  5.500000e+00  -2.783222e-02
14  7  1.350000e+01  6.500000e+00  2.938819e-02
14  8  1.350000e+01  7.500000e+00  -4.890238e-02
14  9  1.350000e+01  8.500000e+00  -4.285756e-02
14  10  1.350000e+01  9.500000e+00  1.478443e-02
14  11  1.350000e+01  1.050000e+01  -1.168632e-01
14  12  1.350000e+01  1.150000e+01  1.504812e-02
14  13  1.350000e+01  1.250000e+01  -9.871848e-01
14  14  1.350000e+01  1.350000e+01  -4.904194e-02
14  15  1.350000e+01  1.450000e+01  0.000000e+00
15  1  1.450000e+01  5.000000e-01  -2.214457e-04
15  2  1.450000e+01  1.500000e+00  1.609888e-04
15  3  1.450000e+01  2.500000e+00  -1.059865e-03
15  4  1.450000e+01  3.500000e+00  -4.143669e-04
15  5  1.450000e+01  4.500000e+00  -2.002976e-03
15  6  1.450000e+01  5.500000e+00  -2.023765e-03
15  7  1.450000e+01  6.500000e+00  -1.091790e-04
15  8  1.450000e+01  7.500000e+00  -4.152806e-03
15  9  1.450000e+01  8.500000e+00  -2.974176e-04
15  10  1.450000e+01  9.500000e+00  6.623394e-04
15  11  1.450000e+01  1.050000e+01  -3.855465e-03
15  12  1.450000e+01  1.150000e+01  3.282340e-04
15  13  1.450000e+01  1.250000e+01  -4.874833e-02
15  14  1.450000e+01  1.350000e+01  9.987900e-01
15  15  1.450000e+01  1.450000e+01  0.000000e+00


==> anc/txt_outputs/xsec_ptmu_lead_covariance_svd_Vt.txt <==
# xsec_ptmu_lead_covariance_svd_Vt
# bin_i  bin_j  x_center  y_center  value
1  1  5.000000e-01  5.000000e-01  -0.000000e+00
1  2  5.000000e-01  1.500000e+00  -1.492291e-02
1  3  5.000000e-01  2.500000e+00  -5.538591e-02
1  4  5.000000e-01  3.500000e+00  -1.385501e-01
1  5  5.000000e-01  4.500000e+00  -2.415930e-01
1  6  5.000000e-01  5.500000e+00  -3.369021e-01
1  7  5.000000e-01  6.500000e+00  -4.230695e-01
1  8  5.000000e-01  7.500000e+00  -4.775396e-01
1  9  5.000000e-01  8.500000e+00  -4.582482e-01
1  10  5.000000e-01  9.500000e+00  -3.548048e-01
1  11  5.000000e-01  1.050000e+01  -2.275638e-01
1  12  5.000000e-01  1.150000e+01  -1.003724e-01
1  13  5.000000e-01  1.250000e+01  -2.926889e-02
1  14  5.000000e-01  1.350000e+01  -4.125203e-03
1  15  5.000000e-01  1.450000e+01  -2.214457e-04
2  1  1.500000e+00  5.000000e-01  -0.000000e+00
2  2  1.500000e+00  1.500000e+00  -3.439632e-02
2  3  1.500000e+00  2.500000e+00  -1.138148e-01
2  4  1.500000e+00  3.500000e+00  -2.445502e-01
2  5  1.500000e+00  4.500000e+00  -3.567635e-01
2  6  1.500000e+00  5.500000e+00  -3.527693e-01
2  7  1.500000e+00  6.500000e+00  -2.909278e-01
2  8  1.500000e+00  7.500000e+00  -9.893570e-02
2  9  1.500000e+00  8.500000e+00  2.446431e-01
2  10  1.500000e+00  9.500000e+00  4.757790e-01
2  11  1.500000e+00  1.050000e+01  4.700842e-01
2  12  1.500000e+00  1.150000e+01  2.621557e-01
2  13  1.500000e+00  1.250000e+01  6.272702e-02
2  14  1.500000e+00  1.350000e+01  7.020395e-03
2  15  1.500000e+00  1.450000e+01  1.609888e-04
3  1  2.500000e+00  5.000000e-01  -0.000000e+00
3  2  2.500000e+00  1.500000e+00  -7.846076e-02
3  3  2.500000e+00  2.500000e+00  -2.305027e-01
3  4  2.500000e+00  3.500000e+00  -3.955843e-01
3  5  2.500000e+00  4.500000e+00  -4.009724e-01
3  6  2.500000e+00  5.500000e+00  -2.398038e-01
3  7  2.500000e+00  6.500000e+00  1.896721e-01
3  8  2.500000e+00  7.500000e+00  4.750477e-01
3  9  2.500000e+00  8.500000e+00  1.906863e-01
3  10  2.500000e+00  9.500000e+00  -1.036873e-01
3  11  2.500000e+00  1.050000e+01  -3.143619e-01
3  12  2.500000e+00  1.150000e+01  -3.308984e-01
3  13  2.500000e+00  1.250000e+01  -2.181993e-01
3  14  2.500000e+00  1.350000e+01  -3.540452e-02
3  15  2.500000e+00  1.450000e+01  -1.059865e-03
4  1  3.500000e+00  5.000000e-01  0.000000e+00
4  2  3.500000e+00  1.500000e+00  3.430631e-02
4  3  3.500000e+00  2.500000e+00  1.358388e-01
4  4  3.500000e+00  3.500000e+00  3.565350e-01
4  5  3.500000e+00  4.500000e+00  2.965908e-01
4  6  3.500000e+00  5.500000e+00  -3.538697e-01
4  7  3.500000e+00  6.500000e+00  -4.714144e-01
4  8  3.500000e+00  7.500000e+00  4.750040e-02
4  9  3.500000e+00  8.500000e+00  5.261945e-01
4  10  3.500000e+00  9.500000e+00  4.482367e-02
4  11  3.500000e+00  1.050000e+01  -2.935330e-01
4  12  3.500000e+00  1.150000e+01  -2.063080e-01
4  13  3.500000e+00  1.250000e+01  -8.804238e-02
4  14  3.500000e+00  1.350000e+01  -1.448882e-02
4  15  3.500000e+00  1.450000e+01  -4.143669e-04
5  1  4.500000e+00  5.000000e-01  0.000000e+00
5  2  4.500000e+00  1.500000e+00  -6.079499e-02
5  3  4.500000e+00  2.500000e+00  -1.925873e-01
5  4  4.500000e+00  3.500000e+00  -2.759503e-01
5  5  4.500000e+00  4.500000e+00  8.367225e-02
5  6  4.500000e+00  5.500000e+00  4.002180e-01
5  7  4.500000e+00  6.500000e+00  3.647972e-02
5  8  4.500000e+00  7.500000e+00  -5.681644e-01
5  9  4.500000e+00  8.500000e+00  2.384188e-01
5  10  4.500000e+00  9.500000e+00  3.514286e-01
5  11  4.500000e+00  1.050000e+01  -1.816321e-01
5  12  4.500000e+00  1.150000e+01  -3.473342e-01
5  13  4.500000e+00  1.250000e+01  -2.370755e-01
5  14  4.500000e+00  1.350000e+01  -3.953286e-02
5  15  4.500000e+00  1.450000e+01  -2.002976e-03
6  1  5.500000e+00  5.000000e-01  -0.000000e+00
6  2  5.500000e+00  1.500000e+00  1.099919e-02
6  3  5.500000e+00  2.500000e+00  8.595945e-02
6  4  5.500000e+00  3.500000e+00  3.467533e-01
6  5  5.500000e+00  4.500000e+00  -1.956404e-03
6  6  5.500000e+00  5.500000e+00  -4.076306e-01
6  7  5.500000e+00  6.500000e+00  3.527447e-01
6  8  5.500000e+00  7.500000e+00  -4.242319e-02
6  9  5.500000e+00  8.500000e+00  -4.176423e-01
6  10  5.500000e+00  9.500000e+00  5.295991e-01
6  11  5.500000e+00  1.050000e+01  -2.179840e-02
6  12  5.500000e+00  1.150000e+01  -3.019241e-01
6  13  5.500000e+00  1.250000e+01  -1.804017e-01
6  14  5.500000e+00  1.350000e+01  -2.783222e-02
6  15  5.500000e+00  1.450000e+01  -2.023765e-03
7  1  6.500000e+00  5.000000e-01  -0.000000e+00
7  2  6.500000e+00  1.500000e+00  6.206292e-02
7  3  6.500000e+00  2.500000e+00  2.244492e-01
7  4  6.500000e+00  3.500000e+00  2.257952e-01
7  5  6.500000e+00  4.500000e+00  -4.156017e-01
7  6  6.500000e+00  5.500000e+00  -1.457293e-01
7  7  6.500000e+00  6.500000e+00  4.746814e-01
7  8  6.500000e+00  7.500000e+00  -4.049725e-01
7  9  6.500000e+00  8.500000e+00  3.892127e-01
7  10  6.500000e+00  9.500000e+00  -1.617296e-01
7  11  6.500000e+00  1.050000e+01  -2.206185e-01
7  12  6.500000e+00  1.150000e+01  2.041999e-01
7  13  6.500000e+00  1.250000e+01  2.064547e-01
7  14  6.500000e+00  1.350000e+01  2.938819e-02
7  15  6.500000e+00  1.450000e+01  -1.091790e-04
8  1  7.500000e+00  5.000000e-01  -0.000000e+00
8  2  7.500000e+00  1.500000e+00  -7.080981e-02
8  3  7.500000e+00  2.500000e+00  -2.133332e-01
8  4  7.500000e+00  3.500000e+00  4.612551e-02
8  5  7.500000e+00  4.500000e+00  2.375663e-01
8  6  7.500000e+00  5.500000e+00  -2.654685e-01
8  7  7.500000e+00  6.500000e+00  2.505368e-01
8  8  7.500000e+00  7.500000e+00  -1.960340e-01
8  9  7.500000e+00  8.500000e+00  1.814812e-01
8  10  7.500000e+00  9.500000e+00  -4.456397e-01
8  11  7.500000e+00  1.050000e+01  5.788026e-01
8  12  7.500000e+00  1.150000e+01  -2.075584e-01
8  13  7.500000e+00  1.250000e+01  -3.274236e-01
8  14  7.500000e+00  1.350000e+01  -4.890238e-02
8  15  7.500000e+00  1.450000e+01  -4.152806e-03
9  1  8.500000e+00  5.000000e-01  -0.000000e+00
9  2  8.500000e+00  1.500000e+00  1.188426e-01
9  3  8.500000e+00  2.500000e+00  4.133720e-01
9  4  8.500000e+00  3.500000e+00  2.584000e-01
9  5  8.500000e+00  4.500000e+00  -5.129227e-01
9  6  8.500000e+00  5.500000e+00  3.579877e-01
9  7  8.500000e+00  6.500000e+00  -2.321238e-01
9  8  8.500000e+00  7.500000e+00  7.796581e-02
9  9  8.500000e+00  8.500000e+00  1.413446e-02
9  10  8.500000e+00  9.500000e+00  -7.716430e-02
9  11  8.500000e+00  1.050000e+01  3.005896e-01
9  12  8.500000e+00  1.150000e+01  -3.548245e-01
9  13  8.500000e+00  1.250000e+01  -2.697758e-01
9  14  8.500000e+00  1.350000e+01  -4.285756e-02
9  15  8.500000e+00  1.450000e+01  -2.974176e-04
10  1  9.500000e+00  5.000000e-01  0.000000e+00
10  2  9.500000e+00  1.500000e+00  2.845021e-01
10  3  9.500000e+00  2.500000e+00  6.797527e-01
10  4  9.500000e+00  3.500000e+00  -5.630828e-01
10  5  9.500000e+00  4.500000e+00  2.551374e-01
10  6  9.500000e+00  5.500000e+00  -1.818810e-01
10  7  9.500000e+00  6.500000e+00  1.016540e-01
10  8  9.500000e+00  7.500000e+00  -3.329070e-02
10  9  9.500000e+00  8.500000e+00  1.149787e-02
10  10  9.500000e+00  9.500000e+00  -1.746185e-03
10  11  9.500000e+00  1.050000e+01  7.109950e-02
10  12  9.500000e+00  1.150000e+01  -1.420260e-01
10  13  9.500000e+00  1.250000e+01  6.880494e-02
10  14  9.500000e+00  1.350000e+01  1.478443e-02
10  15  9.500000e+00  1.450000e+01  6.623394e-04
11  1  1.050000e+01  5.000000e-01  0.000000e+00
11  2  1.050000e+01  1.500000e+00  2.613317e-02
11  3  1.050000e+01  2.500000e+00  1.613377e-01
11  4  1.050000e+01  3.500000e+00  -4.145463e-02
11  5  1.050000e+01  4.500000e+00  2.615769e-02
11  6  1.050000e+01  5.500000e+00  -3.437004e-03
11  7  1.050000e+01  6.500000e+00  9.856268e-03
11  8  1.050000e+01  7.500000e+00  -4.306135e-04
11  9  1.050000e+01  8.500000e+00  -2.965632e-02
11  10  1.050000e+01  9.500000e+00  1.646291e-02
11  11  1.050000e+01  1.050000e+01  -1.720154e-01
11  12  1.050000e+01  1.150000e+01  5.712719e-01
11  13  1.050000e+01  1.250000e+01  -7.746045e-01
11  14  1.050000e+01  1.350000e+01  -1.168632e-01
11  15  1.050000e+01  1.450000e+01  -3.855465e-03
12  1  1.150000e+01  5.000000e-01  0.000000e+00
12  2  1.150000e+01  1.500000e+00  -9.395503e-01
12  3  1.150000e+01  2.500000e+00  3.361759e-01
12  4  1.150000e+01  3.500000e+00  -4.839481e-02
12  5  1.150000e+01  4.500000e+00  2.348303e-02
12  6  1.150000e+01  5.500000e+00  -4.797239e-03
12  7  1.150000e+01  6.500000e+00  2.497417e-04
12  8  1.150000e+01  7.500000e+00  -2.681281e-03
12  9  1.150000e+01  8.500000e+00  -2.200103e-03
12  10  1.150000e+01  9.500000e+00  -4.932102e-03
12  11  1.150000e+01  1.050000e+01  9.997771e-03
12  12  1.150000e+01  1.150000e+01  -1.184286e-02
12  13  1.150000e+01  1.250000e+01  2.848414e-02
12  14  1.150000e+01  1.350000e+01  1.504812e-02
12  15  1.150000e+01  1.450000e+01  3.282340e-04
13  1  1.250000e+01  5.000000e-01  0.000000e+00
13  2  1.250000e+01  1.500000e+00  -8.675442e-03
13  3  1.250000e+01  2.500000e+00  6.530539e-03
13  4  1.250000e+01  3.500000e+00  -1.991117e-03
13  5  1.250000e+01  4.500000e+00  4.374668e-03
13  6  1.250000e+01  5.500000e+00  -8.919445e-04
13  7  1.250000e+01  6.500000e+00  4.788279e-04
13  8  1.250000e+01  7.500000e+00  1.364704e-03
13  9  1.250000e+01  8.500000e+00  -3.069463e-03
13  10  1.250000e+01  9.500000e+00  -2.495996e-03
13  11  1.250000e+01  1.050000e+01  1.014705e-03
13  12  1.250000e+01  1.150000e+01  1.450051e-03
13  13  1.250000e+01  1.250000e+01  1.514170e-01
13  14  1.250000e+01  1.350000e+01  -9.871848e-01
13  15  1.250000e+01  1.450000e+01  -4.874833e-02
14  1  1.350000e+01  5.000000e-01  0.000000e+00
14  2  1.350000e+01  1.500000e+00  -6.211122e-04
14  3  1.350000e+01  2.500000e+00  -7.533229e-04
14  4  1.350000e+01  3.500000e+00  3.115629e-04
14  5  1.350000e+01  4.500000e+00  7.925014e-04
14  6  1.350000e+01  5.500000e+00  -1.390177e-03
14  7  1.350000e+01  6.500000e+00  1.765063e-03
14  8  1.350000e+01  7.500000e+00  -1.539711e-03
14  9  1.350000e+01  8.500000e+00  4.416397e-04
14  10  1.350000e+01  9.500000e+00  -4.179956e-04
14  11  1.350000e+01  1.050000e+01  8.170475e-04
14  12  1.350000e+01  1.150000e+01  -3.818370e-04
14  13  1.350000e+01  1.250000e+01  1.800430e-03
14  14  1.350000e+01  1.350000e+01  -4.904194e-02
14  15  1.350000e+01  1.450000e+01  9.987900e-01
15  1  1.450000e+01  5.000000e-01  1.000000e+00
15  2  1.450000e+01  1.500000e+00  0.000000e+00
15  3  1.450000e+01  2.500000e+00  0.000000e+00
15  4  1.450000e+01  3.500000e+00  0.000000e+00
15  5  1.450000e+01  4.500000e+00  0.000000e+00
15  6  1.450000e+01  5.500000e+00  0.000000e+00
15  7  1.450000e+01  6.500000e+00  0.000000e+00
15  8  1.450000e+01  7.500000e+00  0.000000e+00
15  9  1.450000e+01  8.500000e+00  0.000000e+00
15  10  1.450000e+01  9.500000e+00  0.000000e+00
15  11  1.450000e+01  1.050000e+01  0.000000e+00
15  12  1.450000e+01  1.150000e+01  0.000000e+00
15  13  1.450000e+01  1.250000e+01  0.000000e+00
15  14  1.450000e+01  1.350000e+01  0.000000e+00
15  15  1.450000e+01  1.450000e+01  0.000000e+00


==> anc/txt_outputs/xsec_ptmu_lead_stat_correlation.txt <==
# xsec_ptmu_lead_stat_correlation
# bin_i  bin_j  x_center  y_center  value
1  1  5.000000e-01  5.000000e-01  0.000000e+00
1  2  5.000000e-01  1.500000e+00  0.000000e+00
1  3  5.000000e-01  2.500000e+00  0.000000e+00
1  4  5.000000e-01  3.500000e+00  0.000000e+00
1  5  5.000000e-01  4.500000e+00  0.000000e+00
1  6  5.000000e-01  5.500000e+00  0.000000e+00
1  7  5.000000e-01  6.500000e+00  0.000000e+00
1  8  5.000000e-01  7.500000e+00  0.000000e+00
1  9  5.000000e-01  8.500000e+00  0.000000e+00
1  10  5.000000e-01  9.500000e+00  0.000000e+00
1  11  5.000000e-01  1.050000e+01  0.000000e+00
1  12  5.000000e-01  1.150000e+01  0.000000e+00
1  13  5.000000e-01  1.250000e+01  0.000000e+00
1  14  5.000000e-01  1.350000e+01  0.000000e+00
1  15  5.000000e-01  1.450000e+01  0.000000e+00
2  1  1.500000e+00  5.000000e-01  0.000000e+00
2  2  1.500000e+00  1.500000e+00  1.000000e+00
2  3  1.500000e+00  2.500000e+00  1.976352e-01
2  4  1.500000e+00  3.500000e+00  -1.516716e-01
2  5  1.500000e+00  4.500000e+00  -2.174912e-02
2  6  1.500000e+00  5.500000e+00  1.185520e-02
2  7  1.500000e+00  6.500000e+00  4.871888e-03
2  8  1.500000e+00  7.500000e+00  6.509443e-04
2  9  1.500000e+00  8.500000e+00  -1.419064e-04
2  10  1.500000e+00  9.500000e+00  -5.277585e-05
2  11  1.500000e+00  1.050000e+01  1.113046e-05
2  12  1.500000e+00  1.150000e+01  -5.055698e-06
2  13  1.500000e+00  1.250000e+01  2.921306e-05
2  14  1.500000e+00  1.350000e+01  -2.600347e-05
2  15  1.500000e+00  1.450000e+01  7.227139e-06
3  1  2.500000e+00  5.000000e-01  0.000000e+00
3  2  2.500000e+00  1.500000e+00  1.976352e-01
3  3  2.500000e+00  2.500000e+00  1.000000e+00
3  4  2.500000e+00  3.500000e+00  7.344137e-02
3  5  2.500000e+00  4.500000e+00  -1.498314e-01
3  6  2.500000e+00  5.500000e+00  -2.247404e-02
3  7  2.500000e+00  6.500000e+00  1.183803e-02
3  8  2.500000e+00  7.500000e+00  5.153930e-03
3  9  2.500000e+00  8.500000e+00  6.387824e-04
3  10  2.500000e+00  9.500000e+00  -1.317955e-04
3  11  2.500000e+00  1.050000e+01  -2.208851e-05
3  12  2.500000e+00  1.150000e+01  8.639954e-06
3  13  2.500000e+00  1.250000e+01  -2.169099e-05
3  14  2.500000e+00  1.350000e+01  -3.633068e-05
3  15  2.500000e+00  1.450000e+01  -1.586337e-05
4  1  3.500000e+00  5.000000e-01  0.000000e+00
4  2  3.500000e+00  1.500000e+00  -1.516716e-01
4  3  3.500000e+00  2.500000e+00  7.344137e-02
4  4  3.500000e+00  3.500000e+00  1.000000e+00
4  5  3.500000e+00  4.500000e+00  1.072410e-01
4  6  3.500000e+00  5.500000e+00  -1.781570e-01
4  7  3.500000e+00  6.500000e+00  -4.790075e-02
4  8  3.500000e+00  7.500000e+00  9.290699e-03
4  9  3.500000e+00  8.500000e+00  6.645145e-03
4  10  3.500000e+00  9.500000e+00  5.114019e-04
4  11  3.500000e+00  1.050000e+01  -2.242050e-04
4  12  3.500000e+00  1.150000e+01  -1.729267e-04
4  13  3.500000e+00  1.250000e+01  -1.975533e-04
4  14  3.500000e+00  1.350000e+01  -4.705135e-05
4  15  3.500000e+00  1.450000e+01  2.163586e-05
5  1  4.500000e+00  5.000000e-01  0.000000e+00
5  2  4.500000e+00  1.500000e+00  -2.174912e-02
5  3  4.500000e+00  2.500000e+00  -1.498314e-01
5  4  4.500000e+00  3.500000e+00  1.072410e-01
5  5  4.500000e+00  4.500000e+00  1.000000e+00
5  6  4.500000e+00  5.500000e+00  2.475633e-01
5  7  4.500000e+00  6.500000e+00  -1.809008e-01
5  8  4.500000e+00  7.500000e+00  -8.146870e-02
5  9  4.500000e+00  8.500000e+00  4.986681e-03
5  10  4.500000e+00  9.500000e+00  5.672567e-03
5  11  4.500000e+00  1.050000e+01  5.493475e-04
5  12  4.500000e+00  1.150000e+01  -4.271436e-04
5  13  4.500000e+00  1.250000e+01  -2.149404e-04
5  14  4.500000e+00  1.350000e+01  -6.661486e-04
5  15  4.500000e+00  1.450000e+01  -4.530878e-05
6  1  5.500000e+00  5.000000e-01  0.000000e+00
6  2  5.500000e+00  1.500000e+00  1.185520e-02
6  3  5.500000e+00  2.500000e+00  -2.247404e-02
6  4  5.500000e+00  3.500000e+00  -1.781570e-01
6  5  5.500000e+00  4.500000e+00  2.475633e-01
6  6  5.500000e+00  5.500000e+00  1.000000e+00
6  7  5.500000e+00  6.500000e+00  2.734214e-01
6  8  5.500000e+00  7.500000e+00  -1.741968e-01
6  9  5.500000e+00  8.500000e+00  -7.131925e-02
6  10  5.500000e+00  9.500000e+00  9.136077e-03
6  11  5.500000e+00  1.050000e+01  4.555828e-03
6  12  5.500000e+00  1.150000e+01  3.926405e-05
6  13  5.500000e+00  1.250000e+01  -8.904797e-04
6  14  5.500000e+00  1.350000e+01  -5.934611e-04
6  15  5.500000e+00  1.450000e+01  -1.021979e-03
7  1  6.500000e+00  5.000000e-01  0.000000e+00
7  2  6.500000e+00  1.500000e+00  4.871888e-03
7  3  6.500000e+00  2.500000e+00  1.183803e-02
7  4  6.500000e+00  3.500000e+00  -4.790075e-02
7  5  6.500000e+00  4.500000e+00  -1.809008e-01
7  6  6.500000e+00  5.500000e+00  2.734214e-01
7  7  6.500000e+00  6.500000e+00  1.000000e+00
7  8  6.500000e+00  7.500000e+00  3.360901e-01
7  9  6.500000e+00  8.500000e+00  -1.679690e-01
7  10  6.500000e+00  9.500000e+00  -4.331753e-02
7  11  6.500000e+00  1.050000e+01  8.471500e-03
7  12  6.500000e+00  1.150000e+01  3.295629e-03
7  13  6.500000e+00  1.250000e+01  -7.553550e-04
7  14  6.500000e+00  1.350000e+01  -1.413289e-03
7  15  6.500000e+00  1.450000e+01  -7.445783e-05
8  1  7.500000e+00  5.000000e-01  0.000000e+00
8  2  7.500000e+00  1.500000e+00  6.509443e-04
8  3  7.500000e+00  2.500000e+00  5.153930e-03
8  4  7.500000e+00  3.500000e+00  9.290699e-03
8  5  7.500000e+00  4.500000e+00  -8.146870e-02
8  6  7.500000e+00  5.500000e+00  -1.741968e-01
8  7  7.500000e+00  6.500000e+00  3.360901e-01
8  8  7.500000e+00  7.500000e+00  1.000000e+00
8  9  7.500000e+00  8.500000e+00  1.465950e-01
8  10  7.500000e+00  9.500000e+00  -1.536188e-01
8  11  7.500000e+00  1.050000e+01  -2.597415e-02
8  12  7.500000e+00  1.150000e+01  5.932443e-03
8  13  7.500000e+00  1.250000e+01  1.311657e-03
8  14  7.500000e+00  1.350000e+01  -8.717097e-04
8  15  7.500000e+00  1.450000e+01  1.047539e-04
9  1  8.500000e+00  5.000000e-01  0.000000e+00
9  2  8.500000e+00  1.500000e+00  -1.419064e-04
9  3  8.500000e+00  2.500000e+00  6.387824e-04
9  4  8.500000e+00  3.500000e+00  6.645145e-03
9  5  8.500000e+00  4.500000e+00  4.986681e-03
9  6  8.500000e+00  5.500000e+00  -7.131925e-02
9  7  8.500000e+00  6.500000e+00  -1.679690e-01
9  8  8.500000e+00  7.500000e+00  1.465950e-01
9  9  8.500000e+00  8.500000e+00  1.000000e+00
9  10  8.500000e+00  9.500000e+00  4.471767e-02
9  11  8.500000e+00  1.050000e+01  -1.475921e-01
9  12  8.500000e+00  1.150000e+01  -2.958508e-02
9  13  8.500000e+00  1.250000e+01  1.263476e-03
9  14  8.500000e+00  1.350000e+01  -1.578138e-03
9  15  8.500000e+00  1.450000e+01  -3.453246e-04
10  1  9.500000e+00  5.000000e-01  0.000000e+00
10  2  9.500000e+00  1.500000e+00  -5.277585e-05
10  3  9.500000e+00  2.500000e+00  -1.317955e-04
10  4  9.500000e+00  3.500000e+00  5.114019e-04
10  5  9.500000e+00  4.500000e+00  5.672567e-03
10  6  9.500000e+00  5.500000e+00  9.136077e-03
10  7  9.500000e+00  6.500000e+00  -4.331753e-02
10  8  9.500000e+00  7.500000e+00  -1.536188e-01
10  9  9.500000e+00  8.500000e+00  4.471767e-02
10  10  9.500000e+00  9.500000e+00  1.000000e+00
10  11  9.500000e+00  1.050000e+01  1.459368e-01
10  12  9.500000e+00  1.150000e+01  -1.517254e-01
10  13  9.500000e+00  1.250000e+01  -3.932974e-02
10  14  9.500000e+00  1.350000e+01  -4.549443e-03
10  15  9.500000e+00  1.450000e+01  -5.460917e-04
11  1  1.050000e+01  5.000000e-01  0.000000e+00
11  2  1.050000e+01  1.500000e+00  1.113046e-05
11  3  1.050000e+01  2.500000e+00  -2.208851e-05
11  4  1.050000e+01  3.500000e+00  -2.242050e-04
11  5  1.050000e+01  4.500000e+00  5.493475e-04
11  6  1.050000e+01  5.500000e+00  4.555828e-03
11  7  1.050000e+01  6.500000e+00  8.471500e-03
11  8  1.050000e+01  7.500000e+00  -2.597415e-02
11  9  1.050000e+01  8.500000e+00  -1.475921e-01
11  10  1.050000e+01  9.500000e+00  1.459368e-01
11  11  1.050000e+01  1.050000e+01  1.000000e+00
11  12  1.050000e+01  1.150000e+01  1.401278e-01
11  13  1.050000e+01  1.250000e+01  -1.298331e-01
11  14  1.050000e+01  1.350000e+01  -4.396098e-02
11  15  1.050000e+01  1.450000e+01  -3.279176e-03
12  1  1.150000e+01  5.000000e-01  0.000000e+00
12  2  1.150000e+01  1.500000e+00  -5.055698e-06
12  3  1.150000e+01  2.500000e+00  8.639954e-06
12  4  1.150000e+01  3.500000e+00  -1.729267e-04
12  5  1.150000e+01  4.500000e+00  -4.271436e-04
12  6  1.150000e+01  5.500000e+00  3.926405e-05
12  7  1.150000e+01  6.500000e+00  3.295629e-03
12  8  1.150000e+01  7.500000e+00  5.932443e-03
12  9  1.150000e+01  8.500000e+00  -2.958508e-02
12  10  1.150000e+01  9.500000e+00  -1.517254e-01
12  11  1.150000e+01  1.050000e+01  1.401278e-01
12  12  1.150000e+01  1.150000e+01  1.000000e+00
12  13  1.150000e+01  1.250000e+01  1.538042e-01
12  14  1.150000e+01  1.350000e+01  -1.153085e-01
12  15  1.150000e+01  1.450000e+01  -9.405063e-03
13  1  1.250000e+01  5.000000e-01  0.000000e+00
13  2  1.250000e+01  1.500000e+00  2.921306e-05
13  3  1.250000e+01  2.500000e+00  -2.169099e-05
13  4  1.250000e+01  3.500000e+00  -1.975533e-04
13  5  1.250000e+01  4.500000e+00  -2.149404e-04
13  6  1.250000e+01  5.500000e+00  -8.904797e-04
13  7  1.250000e+01  6.500000e+00  -7.553550e-04
13  8  1.250000e+01  7.500000e+00  1.311657e-03
13  9  1.250000e+01  8.500000e+00  1.263476e-03
13  10  1.250000e+01  9.500000e+00  -3.932974e-02
13  11  1.250000e+01  1.050000e+01  -1.298331e-01
13  12  1.250000e+01  1.150000e+01  1.538042e-01
13  13  1.250000e+01  1.250000e+01  1.000000e+00
13  14  1.250000e+01  1.350000e+01  1.489830e-01
13  15  1.250000e+01  1.450000e+01  -5.386708e-02
14  1  1.350000e+01  5.000000e-01  0.000000e+00
14  2  1.350000e+01  1.500000e+00  -2.600347e-05
14  3  1.350000e+01  2.500000e+00  -3.633068e-05
14  4  1.350000e+01  3.500000e+00  -4.705135e-05
14  5  1.350000e+01  4.500000e+00  -6.661486e-04
14  6  1.350000e+01  5.500000e+00  -5.934611e-04
14  7  1.350000e+01  6.500000e+00  -1.413289e-03
14  8  1.350000e+01  7.500000e+00  -8.717097e-04
14  9  1.350000e+01  8.500000e+00  -1.578138e-03
14  10  1.350000e+01  9.500000e+00  -4.549443e-03
14  11  1.350000e+01  1.050000e+01  -4.396098e-02
14  12  1.350000e+01  1.150000e+01  -1.153085e-01
14  13  1.350000e+01  1.250000e+01  1.489830e-01
14  14  1.350000e+01  1.350000e+01  1.000000e+00
14  15  1.350000e+01  1.450000e+01  1.176104e-01
15  1  1.450000e+01  5.000000e-01  0.000000e+00
15  2  1.450000e+01  1.500000e+00  7.227139e-06
15  3  1.450000e+01  2.500000e+00  -1.586337e-05
15  4  1.450000e+01  3.500000e+00  2.163586e-05
15  5  1.450000e+01  4.500000e+00  -4.530878e-05
15  6  1.450000e+01  5.500000e+00  -1.021979e-03
15  7  1.450000e+01  6.500000e+00  -7.445783e-05
15  8  1.450000e+01  7.500000e+00  1.047539e-04
15  9  1.450000e+01  8.500000e+00  -3.453246e-04
15  10  1.450000e+01  9.500000e+00  -5.460917e-04
15  11  1.450000e+01  1.050000e+01  -3.279176e-03
15  12  1.450000e+01  1.150000e+01  -9.405063e-03
15  13  1.450000e+01  1.250000e+01  -5.386708e-02
15  14  1.450000e+01  1.350000e+01  1.176104e-01
15  15  1.450000e+01  1.450000e+01  1.000000e+00


==> anc/txt_outputs/xsec_ptmu_lead_stat_covariance.txt <==
# xsec_ptmu_lead_stat_covariance
# bin_i  bin_j  x_center  y_center  value
1  1  5.000000e-01  5.000000e-01  0.000000e+00
1  2  5.000000e-01  1.500000e+00  0.000000e+00
1  3  5.000000e-01  2.500000e+00  0.000000e+00
1  4  5.000000e-01  3.500000e+00  0.000000e+00
1  5  5.000000e-01  4.500000e+00  0.000000e+00
1  6  5.000000e-01  5.500000e+00  0.000000e+00
1  7  5.000000e-01  6.500000e+00  0.000000e+00
1  8  5.000000e-01  7.500000e+00  0.000000e+00
1  9  5.000000e-01  8.500000e+00  0.000000e+00
1  10  5.000000e-01  9.500000e+00  0.000000e+00
1  11  5.000000e-01  1.050000e+01  0.000000e+00
1  12  5.000000e-01  1.150000e+01  0.000000e+00
1  13  5.000000e-01  1.250000e+01  0.000000e+00
1  14  5.000000e-01  1.350000e+01  0.000000e+00
1  15  5.000000e-01  1.450000e+01  0.000000e+00
2  1  1.500000e+00  5.000000e-01  0.000000e+00
2  2  1.500000e+00  1.500000e+00  1.164831e-81
2  3  1.500000e+00  2.500000e+00  4.112232e-82
2  4  1.500000e+00  3.500000e+00  -4.477257e-82
2  5  1.500000e+00  4.500000e+00  -9.296085e-83
2  6  1.500000e+00  5.500000e+00  5.990027e-83
2  7  1.500000e+00  6.500000e+00  2.778093e-83
2  8  1.500000e+00  7.500000e+00  4.076996e-84
2  9  1.500000e+00  8.500000e+00  -7.397784e-85
2  10  1.500000e+00  9.500000e+00  -2.613907e-85
2  11  1.500000e+00  1.050000e+01  4.638517e-86
2  12  1.500000e+00  1.150000e+01  -1.273258e-86
2  13  1.500000e+00  1.250000e+01  4.086967e-86
2  14  1.500000e+00  1.350000e+01  -7.374585e-87
2  15  1.500000e+00  1.450000e+01  4.463233e-88
3  1  2.500000e+00  5.000000e-01  0.000000e+00
3  2  2.500000e+00  1.500000e+00  4.112232e-82
3  3  2.500000e+00  2.500000e+00  3.716751e-81
3  4  2.500000e+00  3.500000e+00  3.872565e-82
3  5  2.500000e+00  4.500000e+00  -1.143962e-81
3  6  2.500000e+00  5.500000e+00  -2.028389e-82
3  7  2.500000e+00  6.500000e+00  1.205811e-82
3  8  2.500000e+00  7.500000e+00  5.766141e-83
3  9  2.500000e+00  8.500000e+00  5.948440e-84
3  10  2.500000e+00  9.500000e+00  -1.166019e-84
3  11  2.500000e+00  1.050000e+01  -1.644306e-85
3  12  2.500000e+00  1.150000e+01  3.886843e-86
3  13  2.500000e+00  1.250000e+01  -5.420679e-86
3  14  2.500000e+00  1.350000e+01  -1.840476e-86
3  15  2.500000e+00  1.450000e+01  -1.749962e-87
4  1  3.500000e+00  5.000000e-01  0.000000e+00
4  2  3.500000e+00  1.500000e+00  -4.477257e-82
4  3  3.500000e+00  2.500000e+00  3.872565e-82
4  4  3.500000e+00  3.500000e+00  7.480876e-81
4  5  3.500000e+00  4.500000e+00  1.161620e-81
4  6  3.500000e+00  5.500000e+00  -2.281222e-81
4  7  3.500000e+00  6.500000e+00  -6.922080e-82
4  8  3.500000e+00  7.500000e+00  1.474652e-82
4  9  3.500000e+00  8.500000e+00  8.779081e-83
4  10  3.500000e+00  9.500000e+00  6.418920e-84
4  11  3.500000e+00  1.050000e+01  -2.367860e-84
4  12  3.500000e+00  1.150000e+01  -1.103677e-84
4  13  3.500000e+00  1.250000e+01  -7.004113e-85
4  14  3.500000e+00  1.350000e+01  -3.381607e-86
4  15  3.500000e+00  1.450000e+01  3.386118e-87
5  1  4.500000e+00  5.000000e-01  0.000000e+00
5  2  4.500000e+00  1.500000e+00  -9.296085e-83
5  3  4.500000e+00  2.500000e+00  -1.143962e-81
5  4  4.500000e+00  3.500000e+00  1.161620e-81
5  5  4.500000e+00  4.500000e+00  1.568389e-80
5  6  4.500000e+00  5.500000e+00  4.589881e-81
5  7  4.500000e+00  6.500000e+00  -3.785171e-81
5  8  4.500000e+00  7.500000e+00  -1.872331e-81
5  9  4.500000e+00  8.500000e+00  9.539087e-83
5  10  4.500000e+00  9.500000e+00  1.030932e-82
5  11  4.500000e+00  1.050000e+01  8.400565e-84
5  12  4.500000e+00  1.150000e+01  -3.947341e-84
5  13  4.500000e+00  1.250000e+01  -1.103412e-84
5  14  4.500000e+00  1.350000e+01  -6.932228e-85
5  15  4.500000e+00  1.450000e+01  -1.026741e-86
6  1  5.500000e+00  5.000000e-01  0.000000e+00
6  2  5.500000e+00  1.500000e+00  5.990027e-83
6  3  5.500000e+00  2.500000e+00  -2.028389e-82
6  4  5.500000e+00  3.500000e+00  -2.281222e-81
6  5  5.500000e+00  4.500000e+00  4.589881e-81
6  6  5.500000e+00  5.500000e+00  2.191677e-80
6  7  5.500000e+00  6.500000e+00  6.762991e-81
6  8  5.500000e+00  7.500000e+00  -4.732531e-81
6  9  5.500000e+00  8.500000e+00  -1.612736e-81
6  10  5.500000e+00  9.500000e+00  1.962779e-82
6  11  5.500000e+00  1.050000e+01  8.235501e-83
6  12  5.500000e+00  1.150000e+01  4.289308e-85
6  13  5.500000e+00  1.250000e+01  -5.403871e-84
6  14  5.500000e+00  1.350000e+01  -7.300547e-85
6  15  5.500000e+00  1.450000e+01  -2.737676e-85
7  1  6.500000e+00  5.000000e-01  0.000000e+00
7  2  6.500000e+00  1.500000e+00  2.778093e-83
7  3  6.500000e+00  2.500000e+00  1.205811e-82
7  4  6.500000e+00  3.500000e+00  -6.922080e-82
7  5  6.500000e+00  4.500000e+00  -3.785171e-81
7  6  6.500000e+00  5.500000e+00  6.762991e-81
7  7  6.500000e+00  6.500000e+00  2.791490e-80
7  8  6.500000e+00  7.500000e+00  1.030478e-80
7  9  6.500000e+00  8.500000e+00  -4.286625e-81
7  10  6.500000e+00  9.500000e+00  -1.050280e-81
7  11  6.500000e+00  1.050000e+01  1.728275e-82
7  12  6.500000e+00  1.150000e+01  4.063125e-83
7  13  6.500000e+00  1.250000e+01  -5.173230e-84
7  14  6.500000e+00  1.350000e+01  -1.962113e-84
7  15  6.500000e+00  1.450000e+01  -2.251024e-86
8  1  7.500000e+00  5.000000e-01  0.000000e+00
8  2  7.500000e+00  1.500000e+00  4.076996e-84
8  3  7.500000e+00  2.500000e+00  5.766141e-83
8  4  7.500000e+00  3.500000e+00  1.474652e-82
8  5  7.500000e+00  4.500000e+00  -1.872331e-81
8  6  7.500000e+00  5.500000e+00  -4.732531e-81
8  7  7.500000e+00  6.500000e+00  1.030478e-80
8  8  7.500000e+00  7.500000e+00  3.367674e-80
8  9  7.500000e+00  8.500000e+00  4.109155e-81
8  10  7.500000e+00  9.500000e+00  -4.091030e-81
8  11  7.500000e+00  1.050000e+01  -5.820238e-82
8  12  7.500000e+00  1.150000e+01  8.033456e-83
8  13  7.500000e+00  1.250000e+01  9.866834e-84
8  14  7.500000e+00  1.350000e+01  -1.329265e-84
8  15  7.500000e+00  1.450000e+01  3.478458e-86
9  1  8.500000e+00  5.000000e-01  0.000000e+00
9  2  8.500000e+00  1.500000e+00  -7.397784e-85
9  3  8.500000e+00  2.500000e+00  5.948440e-84
9  4  8.500000e+00  3.500000e+00  8.779081e-83
9  5  8.500000e+00  4.500000e+00  9.539087e-83
9  6  8.500000e+00  5.500000e+00  -1.612736e-81
9  7  8.500000e+00  6.500000e+00  -4.286625e-81
9  8  8.500000e+00  7.500000e+00  4.109155e-81
9  9  8.500000e+00  8.500000e+00  2.333118e-80
9  10  8.500000e+00  9.500000e+00  9.912219e-82
9  11  8.500000e+00  1.050000e+01  -2.752744e-81
9  12  8.500000e+00  1.150000e+01  -3.334609e-82
9  13  8.500000e+00  1.250000e+01  7.910936e-84
9  14  8.500000e+00  1.350000e+01  -2.003034e-84
9  15  8.500000e+00  1.450000e+01  -9.544375e-86
10  1  9.500000e+00  5.000000e-01  0.000000e+00
10  2  9.500000e+00  1.500000e+00  -2.613907e-85
10  3  9.500000e+00  2.500000e+00  -1.166019e-84
10  4  9.500000e+00  3.500000e+00  6.418920e-84
10  5  9.500000e+00  4.500000e+00  1.030932e-82
10  6  9.500000e+00  5.500000e+00  1.962779e-82
10  7  9.500000e+00  6.500000e+00  -1.050280e-81
10  8  9.500000e+00  7.500000e+00  -4.091030e-81
10  9  9.500000e+00  8.500000e+00  9.912219e-82
10  10  9.500000e+00  9.500000e+00  2.105944e-80
10  11  9.500000e+00  1.050000e+01  2.585964e-81
10  12  9.500000e+00  1.150000e+01  -1.624746e-81
10  13  9.500000e+00  1.250000e+01  -2.339576e-82
10  14  9.500000e+00  1.350000e+01  -5.486009e-84
10  15  9.500000e+00  1.450000e+01  -1.433972e-85
11  1  1.050000e+01  5.000000e-01  0.000000e+00
11  2  1.050000e+01  1.500000e+00  4.638517e-86
11  3  1.050000e+01  2.500000e+00  -1.644306e-85
11  4  1.050000e+01  3.500000e+00  -2.367860e-84
11  5  1.050000e+01  4.500000e+00  8.400565e-84
11  6  1.050000e+01  5.500000e+00  8.235501e-83
11  7  1.050000e+01  6.500000e+00  1.728275e-82
11  8  1.050000e+01  7.500000e+00  -5.820238e-82
11  9  1.050000e+01  8.500000e+00  -2.752744e-81
11  10  1.050000e+01  9.500000e+00  2.585964e-81
11  11  1.050000e+01  1.050000e+01  1.490970e-80
11  12  1.050000e+01  1.150000e+01  1.262591e-81
11  13  1.050000e+01  1.250000e+01  -6.498489e-82
11  14  1.050000e+01  1.350000e+01  -4.460429e-83
11  15  1.050000e+01  1.450000e+01  -7.245206e-85
12  1  1.150000e+01  5.000000e-01  0.000000e+00
12  2  1.150000e+01  1.500000e+00  -1.273258e-86
12  3  1.150000e+01  2.500000e+00  3.886843e-86
12  4  1.150000e+01  3.500000e+00  -1.103677e-84
12  5  1.150000e+01  4.500000e+00  -3.947341e-84
12  6  1.150000e+01  5.500000e+00  4.289308e-85
12  7  1.150000e+01  6.500000e+00  4.063125e-83
12  8  1.150000e+01  7.500000e+00  8.033456e-83
12  9  1.150000e+01  8.500000e+00  -3.334609e-82
12  10  1.150000e+01  9.500000e+00  -1.624746e-81
12  11  1.150000e+01  1.050000e+01  1.262591e-81
12  12  1.150000e+01  1.150000e+01  5.445122e-81
12  13  1.150000e+01  1.250000e+01  4.652269e-82
12  14  1.150000e+01  1.350000e+01  -7.070333e-83
12  15  1.150000e+01  1.450000e+01  -1.255790e-84
13  1  1.250000e+01  5.000000e-01  0.000000e+00
13  2  1.250000e+01  1.500000e+00  4.086967e-86
13  3  1.250000e+01  2.500000e+00  -5.420679e-86
13  4  1.250000e+01  3.500000e+00  -7.004113e-85
13  5  1.250000e+01  4.500000e+00  -1.103412e-84
13  6  1.250000e+01  5.500000e+00  -5.403871e-84
13  7  1.250000e+01  6.500000e+00  -5.173230e-84
13  8  1.250000e+01  7.500000e+00  9.866834e-84
13  9  1.250000e+01  8.500000e+00  7.910936e-84
13  10  1.250000e+01  9.500000e+00  -2.339576e-82
13  11  1.250000e+01  1.050000e+01  -6.498489e-82
13  12  1.250000e+01  1.150000e+01  4.652269e-82
13  13  1.250000e+01  1.250000e+01  1.680294e-81
13  14  1.250000e+01  1.350000e+01  5.074629e-83
13  15  1.250000e+01  1.450000e+01  -3.995468e-84
14  1  1.350000e+01  5.000000e-01  0.000000e+00
14  2  1.350000e+01  1.500000e+00  -7.374585e-87
14  3  1.350000e+01  2.500000e+00  -1.840476e-86
14  4  1.350000e+01  3.500000e+00  -3.381607e-86
14  5  1.350000e+01  4.500000e+00  -6.932228e-85
14  6  1.350000e+01  5.500000e+00  -7.300547e-85
14  7  1.350000e+01  6.500000e+00  -1.962113e-84
14  8  1.350000e+01  7.500000e+00  -1.329265e-84
14  9  1.350000e+01  8.500000e+00  -2.003034e-84
14  10  1.350000e+01  9.500000e+00  -5.486009e-84
14  11  1.350000e+01  1.050000e+01  -4.460429e-83
14  12  1.350000e+01  1.150000e+01  -7.070333e-83
14  13  1.350000e+01  1.250000e+01  5.074629e-83
14  14  1.350000e+01  1.350000e+01  6.904777e-83
14  15  1.350000e+01  1.450000e+01  1.768366e-84
15  1  1.450000e+01  5.000000e-01  0.000000e+00
15  2  1.450000e+01  1.500000e+00  4.463233e-88
15  3  1.450000e+01  2.500000e+00  -1.749962e-87
15  4  1.450000e+01  3.500000e+00  3.386118e-87
15  5  1.450000e+01  4.500000e+00  -1.026741e-86
15  6  1.450000e+01  5.500000e+00  -2.737676e-85
15  7  1.450000e+01  6.500000e+00  -2.251024e-86
15  8  1.450000e+01  7.500000e+00  3.478458e-86
15  9  1.450000e+01  8.500000e+00  -9.544375e-86
15  10  1.450000e+01  9.500000e+00  -1.433972e-85
15  11  1.450000e+01  1.050000e+01  -7.245206e-85
15  12  1.450000e+01  1.150000e+01  -1.255790e-84
15  13  1.450000e+01  1.250000e+01  -3.995468e-84
15  14  1.450000e+01  1.350000e+01  1.768366e-84
15  15  1.450000e+01  1.450000e+01  3.274185e-84


==> anc/txt_outputs/xsec_ptmu_lead_stat_covariance_svd.txt <==
# xsec_ptmu_lead_stat_covariance_svd
# bin_i  bin_j  x_center  y_center  value
1  1  5.000000e-01  5.000000e-01  0.000000e+00
1  2  5.000000e-01  1.500000e+00  0.000000e+00
1  3  5.000000e-01  2.500000e+00  0.000000e+00
1  4  5.000000e-01  3.500000e+00  0.000000e+00
1  5  5.000000e-01  4.500000e+00  0.000000e+00
1  6  5.000000e-01  5.500000e+00  0.000000e+00
1  7  5.000000e-01  6.500000e+00  0.000000e+00
1  8  5.000000e-01  7.500000e+00  0.000000e+00
1  9  5.000000e-01  8.500000e+00  0.000000e+00
1  10  5.000000e-01  9.500000e+00  0.000000e+00
1  11  5.000000e-01  1.050000e+01  0.000000e+00
1  12  5.000000e-01  1.150000e+01  0.000000e+00
1  13  5.000000e-01  1.250000e+01  0.000000e+00
1  14  5.000000e-01  1.350000e+01  0.000000e+00
1  15  5.000000e-01  1.450000e+01  0.000000e+00
2  1  1.500000e+00  5.000000e-01  0.000000e+00
2  2  1.500000e+00  1.500000e+00  1.164831e-81
2  3  1.500000e+00  2.500000e+00  4.112232e-82
2  4  1.500000e+00  3.500000e+00  -4.477257e-82
2  5  1.500000e+00  4.500000e+00  -9.296085e-83
2  6  1.500000e+00  5.500000e+00  5.990027e-83
2  7  1.500000e+00  6.500000e+00  2.778093e-83
2  8  1.500000e+00  7.500000e+00  4.076996e-84
2  9  1.500000e+00  8.500000e+00  -7.397784e-85
2  10  1.500000e+00  9.500000e+00  -2.613907e-85
2  11  1.500000e+00  1.050000e+01  4.638517e-86
2  12  1.500000e+00  1.150000e+01  -1.273258e-86
2  13  1.500000e+00  1.250000e+01  4.086967e-86
2  14  1.500000e+00  1.350000e+01  -7.374585e-87
2  15  1.500000e+00  1.450000e+01  4.463233e-88
3  1  2.500000e+00  5.000000e-01  0.000000e+00
3  2  2.500000e+00  1.500000e+00  4.112232e-82
3  3  2.500000e+00  2.500000e+00  3.716751e-81
3  4  2.500000e+00  3.500000e+00  3.872565e-82
3  5  2.500000e+00  4.500000e+00  -1.143962e-81
3  6  2.500000e+00  5.500000e+00  -2.028389e-82
3  7  2.500000e+00  6.500000e+00  1.205811e-82
3  8  2.500000e+00  7.500000e+00  5.766141e-83
3  9  2.500000e+00  8.500000e+00  5.948440e-84
3  10  2.500000e+00  9.500000e+00  -1.166019e-84
3  11  2.500000e+00  1.050000e+01  -1.644306e-85
3  12  2.500000e+00  1.150000e+01  3.886843e-86
3  13  2.500000e+00  1.250000e+01  -5.420679e-86
3  14  2.500000e+00  1.350000e+01  -1.840476e-86
3  15  2.500000e+00  1.450000e+01  -1.749962e-87
4  1  3.500000e+00  5.000000e-01  0.000000e+00
4  2  3.500000e+00  1.500000e+00  -4.477257e-82
4  3  3.500000e+00  2.500000e+00  3.872565e-82
4  4  3.500000e+00  3.500000e+00  7.480876e-81
4  5  3.500000e+00  4.500000e+00  1.161620e-81
4  6  3.500000e+00  5.500000e+00  -2.281222e-81
4  7  3.500000e+00  6.500000e+00  -6.922080e-82
4  8  3.500000e+00  7.500000e+00  1.474652e-82
4  9  3.500000e+00  8.500000e+00  8.779081e-83
4  10  3.500000e+00  9.500000e+00  6.418920e-84
4  11  3.500000e+00  1.050000e+01  -2.367860e-84
4  12  3.500000e+00  1.150000e+01  -1.103677e-84
4  13  3.500000e+00  1.250000e+01  -7.004113e-85
4  14  3.500000e+00  1.350000e+01  -3.381607e-86
4  15  3.500000e+00  1.450000e+01  3.386118e-87
5  1  4.500000e+00  5.000000e-01  0.000000e+00
5  2  4.500000e+00  1.500000e+00  -9.296085e-83
5  3  4.500000e+00  2.500000e+00  -1.143962e-81
5  4  4.500000e+00  3.500000e+00  1.161620e-81
5  5  4.500000e+00  4.500000e+00  1.568389e-80
5  6  4.500000e+00  5.500000e+00  4.589881e-81
5  7  4.500000e+00  6.500000e+00  -3.785171e-81
5  8  4.500000e+00  7.500000e+00  -1.872331e-81
5  9  4.500000e+00  8.500000e+00  9.539087e-83
5  10  4.500000e+00  9.500000e+00  1.030932e-82
5  11  4.500000e+00  1.050000e+01  8.400565e-84
5  12  4.500000e+00  1.150000e+01  -3.947341e-84
5  13  4.500000e+00  1.250000e+01  -1.103412e-84
5  14  4.500000e+00  1.350000e+01  -6.932228e-85
5  15  4.500000e+00  1.450000e+01  -1.026741e-86
6  1  5.500000e+00  5.000000e-01  0.000000e+00
6  2  5.500000e+00  1.500000e+00  5.990027e-83
6  3  5.500000e+00  2.500000e+00  -2.028389e-82
6  4  5.500000e+00  3.500000e+00  -2.281222e-81
6  5  5.500000e+00  4.500000e+00  4.589881e-81
6  6  5.500000e+00  5.500000e+00  2.191677e-80
6  7  5.500000e+00  6.500000e+00  6.762991e-81
6  8  5.500000e+00  7.500000e+00  -4.732531e-81
6  9  5.500000e+00  8.500000e+00  -1.612736e-81
6  10  5.500000e+00  9.500000e+00  1.962779e-82
6  11  5.500000e+00  1.050000e+01  8.235501e-83
6  12  5.500000e+00  1.150000e+01  4.289308e-85
6  13  5.500000e+00  1.250000e+01  -5.403871e-84
6  14  5.500000e+00  1.350000e+01  -7.300547e-85
6  15  5.500000e+00  1.450000e+01  -2.737676e-85
7  1  6.500000e+00  5.000000e-01  0.000000e+00
7  2  6.500000e+00  1.500000e+00  2.778093e-83
7  3  6.500000e+00  2.500000e+00  1.205811e-82
7  4  6.500000e+00  3.500000e+00  -6.922080e-82
7  5  6.500000e+00  4.500000e+00  -3.785171e-81
7  6  6.500000e+00  5.500000e+00  6.762991e-81
7  7  6.500000e+00  6.500000e+00  2.791490e-80
7  8  6.500000e+00  7.500000e+00  1.030478e-80
7  9  6.500000e+00  8.500000e+00  -4.286625e-81
7  10  6.500000e+00  9.500000e+00  -1.050280e-81
7  11  6.500000e+00  1.050000e+01  1.728275e-82
7  12  6.500000e+00  1.150000e+01  4.063125e-83
7  13  6.500000e+00  1.250000e+01  -5.173230e-84
7  14  6.500000e+00  1.350000e+01  -1.962113e-84
7  15  6.500000e+00  1.450000e+01  -2.251024e-86
8  1  7.500000e+00  5.000000e-01  0.000000e+00
8  2  7.500000e+00  1.500000e+00  4.076996e-84
8  3  7.500000e+00  2.500000e+00  5.766141e-83
8  4  7.500000e+00  3.500000e+00  1.474652e-82
8  5  7.500000e+00  4.500000e+00  -1.872331e-81
8  6  7.500000e+00  5.500000e+00  -4.732531e-81
8  7  7.500000e+00  6.500000e+00  1.030478e-80
8  8  7.500000e+00  7.500000e+00  3.367674e-80
8  9  7.500000e+00  8.500000e+00  4.109155e-81
8  10  7.500000e+00  9.500000e+00  -4.091030e-81
8  11  7.500000e+00  1.050000e+01  -5.820238e-82
8  12  7.500000e+00  1.150000e+01  8.033456e-83
8  13  7.500000e+00  1.250000e+01  9.866834e-84
8  14  7.500000e+00  1.350000e+01  -1.329265e-84
8  15  7.500000e+00  1.450000e+01  3.478458e-86
9  1  8.500000e+00  5.000000e-01  0.000000e+00
9  2  8.500000e+00  1.500000e+00  -7.397784e-85
9  3  8.500000e+00  2.500000e+00  5.948440e-84
9  4  8.500000e+00  3.500000e+00  8.779081e-83
9  5  8.500000e+00  4.500000e+00  9.539087e-83
9  6  8.500000e+00  5.500000e+00  -1.612736e-81
9  7  8.500000e+00  6.500000e+00  -4.286625e-81
9  8  8.500000e+00  7.500000e+00  4.109155e-81
9  9  8.500000e+00  8.500000e+00  2.333118e-80
9  10  8.500000e+00  9.500000e+00  9.912219e-82
9  11  8.500000e+00  1.050000e+01  -2.752744e-81
9  12  8.500000e+00  1.150000e+01  -3.334609e-82
9  13  8.500000e+00  1.250000e+01  7.910936e-84
9  14  8.500000e+00  1.350000e+01  -2.003034e-84
9  15  8.500000e+00  1.450000e+01  -9.544375e-86
10  1  9.500000e+00  5.000000e-01  0.000000e+00
10  2  9.500000e+00  1.500000e+00  -2.613907e-85
10  3  9.500000e+00  2.500000e+00  -1.166019e-84
10  4  9.500000e+00  3.500000e+00  6.418920e-84
10  5  9.500000e+00  4.500000e+00  1.030932e-82
10  6  9.500000e+00  5.500000e+00  1.962779e-82
10  7  9.500000e+00  6.500000e+00  -1.050280e-81
10  8  9.500000e+00  7.500000e+00  -4.091030e-81
10  9  9.500000e+00  8.500000e+00  9.912219e-82
10  10  9.500000e+00  9.500000e+00  2.105944e-80
10  11  9.500000e+00  1.050000e+01  2.585964e-81
10  12  9.500000e+00  1.150000e+01  -1.624746e-81
10  13  9.500000e+00  1.250000e+01  -2.339576e-82
10  14  9.500000e+00  1.350000e+01  -5.486009e-84
10  15  9.500000e+00  1.450000e+01  -1.433972e-85
11  1  1.050000e+01  5.000000e-01  0.000000e+00
11  2  1.050000e+01  1.500000e+00  4.638517e-86
11  3  1.050000e+01  2.500000e+00  -1.644306e-85
11  4  1.050000e+01  3.500000e+00  -2.367860e-84
11  5  1.050000e+01  4.500000e+00  8.400565e-84
11  6  1.050000e+01  5.500000e+00  8.235501e-83
11  7  1.050000e+01  6.500000e+00  1.728275e-82
11  8  1.050000e+01  7.500000e+00  -5.820238e-82
11  9  1.050000e+01  8.500000e+00  -2.752744e-81
11  10  1.050000e+01  9.500000e+00  2.585964e-81
11  11  1.050000e+01  1.050000e+01  1.490970e-80
11  12  1.050000e+01  1.150000e+01  1.262591e-81
11  13  1.050000e+01  1.250000e+01  -6.498489e-82
11  14  1.050000e+01  1.350000e+01  -4.460429e-83
11  15  1.050000e+01  1.450000e+01  -7.245206e-85
12  1  1.150000e+01  5.000000e-01  0.000000e+00
12  2  1.150000e+01  1.500000e+00  -1.273258e-86
12  3  1.150000e+01  2.500000e+00  3.886843e-86
12  4  1.150000e+01  3.500000e+00  -1.103677e-84
12  5  1.150000e+01  4.500000e+00  -3.947341e-84
12  6  1.150000e+01  5.500000e+00  4.289308e-85
12  7  1.150000e+01  6.500000e+00  4.063125e-83
12  8  1.150000e+01  7.500000e+00  8.033456e-83
12  9  1.150000e+01  8.500000e+00  -3.334609e-82
12  10  1.150000e+01  9.500000e+00  -1.624746e-81
12  11  1.150000e+01  1.050000e+01  1.262591e-81
12  12  1.150000e+01  1.150000e+01  5.445122e-81
12  13  1.150000e+01  1.250000e+01  4.652269e-82
12  14  1.150000e+01  1.350000e+01  -7.070333e-83
12  15  1.150000e+01  1.450000e+01  -1.255790e-84
13  1  1.250000e+01  5.000000e-01  0.000000e+00
13  2  1.250000e+01  1.500000e+00  4.086967e-86
13  3  1.250000e+01  2.500000e+00  -5.420679e-86
13  4  1.250000e+01  3.500000e+00  -7.004113e-85
13  5  1.250000e+01  4.500000e+00  -1.103412e-84
13  6  1.250000e+01  5.500000e+00  -5.403871e-84
13  7  1.250000e+01  6.500000e+00  -5.173230e-84
13  8  1.250000e+01  7.500000e+00  9.866834e-84
13  9  1.250000e+01  8.500000e+00  7.910936e-84
13  10  1.250000e+01  9.500000e+00  -2.339576e-82
13  11  1.250000e+01  1.050000e+01  -6.498489e-82
13  12  1.250000e+01  1.150000e+01  4.652269e-82
13  13  1.250000e+01  1.250000e+01  1.680294e-81
13  14  1.250000e+01  1.350000e+01  5.074629e-83
13  15  1.250000e+01  1.450000e+01  -3.995468e-84
14  1  1.350000e+01  5.000000e-01  0.000000e+00
14  2  1.350000e+01  1.500000e+00  -7.374585e-87
14  3  1.350000e+01  2.500000e+00  -1.840476e-86
14  4  1.350000e+01  3.500000e+00  -3.381607e-86
14  5  1.350000e+01  4.500000e+00  -6.932228e-85
14  6  1.350000e+01  5.500000e+00  -7.300547e-85
14  7  1.350000e+01  6.500000e+00  -1.962113e-84
14  8  1.350000e+01  7.500000e+00  -1.329265e-84
14  9  1.350000e+01  8.500000e+00  -2.003034e-84
14  10  1.350000e+01  9.500000e+00  -5.486009e-84
14  11  1.350000e+01  1.050000e+01  -4.460429e-83
14  12  1.350000e+01  1.150000e+01  -7.070333e-83
14  13  1.350000e+01  1.250000e+01  5.074629e-83
14  14  1.350000e+01  1.350000e+01  6.904777e-83
14  15  1.350000e+01  1.450000e+01  1.768366e-84
15  1  1.450000e+01  5.000000e-01  0.000000e+00
15  2  1.450000e+01  1.500000e+00  4.463233e-88
15  3  1.450000e+01  2.500000e+00  -1.749962e-87
15  4  1.450000e+01  3.500000e+00  3.386118e-87
15  5  1.450000e+01  4.500000e+00  -1.026741e-86
15  6  1.450000e+01  5.500000e+00  -2.737676e-85
15  7  1.450000e+01  6.500000e+00  -2.251024e-86
15  8  1.450000e+01  7.500000e+00  3.478458e-86
15  9  1.450000e+01  8.500000e+00  -9.544375e-86
15  10  1.450000e+01  9.500000e+00  -1.433972e-85
15  11  1.450000e+01  1.050000e+01  -7.245206e-85
15  12  1.450000e+01  1.150000e+01  -1.255790e-84
15  13  1.450000e+01  1.250000e+01  -3.995468e-84
15  14  1.450000e+01  1.350000e+01  1.768366e-84
15  15  1.450000e+01  1.450000e+01  3.274185e-84


==> anc/txt_outputs/xsec_ptmu_lead_stat_covariance_svd_S.txt <==
# xsec_ptmu_lead_stat_covariance_svd_S
# bin  x_low  x_high  x_center  value
1  0.000000e+00  1.000000e+00  5.000000e-01  4.279428e-80
2  1.000000e+00  2.000000e+00  1.500000e+00  3.282958e-80
3  2.000000e+00  3.000000e+00  2.500000e+00  2.301306e-80
4  3.000000e+00  4.000000e+00  3.500000e+00  2.168229e-80
5  4.000000e+00  5.000000e+00  4.500000e+00  1.703873e-80
6  5.000000e+00  6.000000e+00  5.500000e+00  1.320468e-80
7  6.000000e+00  7.000000e+00  6.500000e+00  9.643504e-81
8  7.000000e+00  8.000000e+00  7.500000e+00  6.450207e-81
9  8.000000e+00  9.000000e+00  8.500000e+00  5.105937e-81
10  9.000000e+00  1.000000e+01  9.500000e+00  3.589913e-81
11  1.000000e+01  1.100000e+01  1.050000e+01  1.574742e-81
12  1.100000e+01  1.200000e+01  1.150000e+01  1.056598e-81
13  1.200000e+01  1.300000e+01  1.250000e+01  6.609137e-83
14  1.300000e+01  1.400000e+01  1.350000e+01  3.207756e-84
15  1.400000e+01  1.500000e+01  1.450000e+01  0.000000e+00


==> anc/txt_outputs/xsec_ptmu_lead_stat_covariance_svd_U.txt <==
# xsec_ptmu_lead_stat_covariance_svd_U
# bin_i  bin_j  x_center  y_center  value
1  1  5.000000e-01  5.000000e-01  0.000000e+00
1  2  5.000000e-01  1.500000e+00  0.000000e+00
1  3  5.000000e-01  2.500000e+00  0.000000e+00
1  4  5.000000e-01  3.500000e+00  0.000000e+00
1  5  5.000000e-01  4.500000e+00  0.000000e+00
1  6  5.000000e-01  5.500000e+00  0.000000e+00
1  7  5.000000e-01  6.500000e+00  0.000000e+00
1  8  5.000000e-01  7.500000e+00  0.000000e+00
1  9  5.000000e-01  8.500000e+00  0.000000e+00
1  10  5.000000e-01  9.500000e+00  0.000000e+00
1  11  5.000000e-01  1.050000e+01  0.000000e+00
1  12  5.000000e-01  1.150000e+01  0.000000e+00
1  13  5.000000e-01  1.250000e+01  0.000000e+00
1  14  5.000000e-01  1.350000e+01  0.000000e+00
1  15  5.000000e-01  1.450000e+01  1.000000e+00
2  1  1.500000e+00  5.000000e-01  -9.133267e-04
2  2  1.500000e+00  1.500000e+00  2.232052e-03
2  3  1.500000e+00  2.500000e+00  -8.250600e-04
2  4  1.500000e+00  3.500000e+00  -1.180966e-03
2  5  1.500000e+00  4.500000e+00  -7.983866e-03
2  6  1.500000e+00  5.500000e+00  -7.355443e-03
2  7  1.500000e+00  6.500000e+00  -3.398446e-02
2  8  1.500000e+00  7.500000e+00  4.642249e-02
2  9  1.500000e+00  8.500000e+00  1.582646e-04
2  10  1.500000e+00  9.500000e+00  1.829368e-01
2  11  1.500000e+00  1.050000e+01  -3.230413e-05
2  12  1.500000e+00  1.150000e+01  -9.813758e-01
2  13  1.500000e+00  1.250000e+01  -1.879077e-06
2  14  1.500000e+00  1.350000e+01  5.254021e-07
2  15  1.500000e+00  1.450000e+01  0.000000e+00
3  1  2.500000e+00  5.000000e-01  -7.083139e-03
3  2  2.500000e+00  1.500000e+00  -6.081976e-03
3  3  2.500000e+00  2.500000e+00  2.662538e-02
3  4  2.500000e+00  3.500000e+00  -1.537463e-02
3  5  2.500000e+00  4.500000e+00  -5.865192e-02
3  6  2.500000e+00  5.500000e+00  -2.535754e-02
3  7  2.500000e+00  6.500000e+00  -2.900354e-02
3  8  2.500000e+00  7.500000e+00  -2.066408e-01
3  9  2.500000e+00  8.500000e+00  -5.601269e-03
3  10  2.500000e+00  9.500000e+00  9.602653e-01
3  11  2.500000e+00  1.050000e+01  -5.217154e-05
3  12  2.500000e+00  1.150000e+01  1.708864e-01
3  13  2.500000e+00  1.250000e+01  -2.239831e-05
3  14  2.500000e+00  1.350000e+01  -1.337245e-06
3  15  2.500000e+00  1.450000e+01  0.000000e+00
4  1  3.500000e+00  5.000000e-01  1.053956e-02
4  2  3.500000e+00  1.500000e+00  -6.789380e-02
4  3  3.500000e+00  2.500000e+00  5.684081e-02
4  4  3.500000e+00  3.500000e+00  3.729369e-03
4  5  3.500000e+00  4.500000e+00  8.507942e-02
4  6  3.500000e+00  5.500000e+00  1.027711e-01
4  7  3.500000e+00  6.500000e+00  5.008972e-01
4  8  3.500000e+00  7.500000e+00  -8.339691e-01
4  9  3.500000e+00  8.500000e+00  -8.705412e-03
4  10  3.500000e+00  9.500000e+00  -1.431869e-01
4  11  3.500000e+00  1.050000e+01  -1.197457e-04
4  12  3.500000e+00  1.150000e+01  -8.516700e-02
4  13  3.500000e+00  1.250000e+01  2.764119e-06
4  14  3.500000e+00  1.350000e+01  5.279319e-06
4  15  3.500000e+00  1.450000e+01  0.000000e+00
5  1  4.500000e+00  5.000000e-01  1.400470e-01
5  2  4.500000e+00  1.500000e+00  6.655614e-02
5  3  4.500000e+00  2.500000e+00  -3.375442e-01
5  4  4.500000e+00  3.500000e+00  2.007482e-01
5  5  4.500000e+00  4.500000e+00  6.809770e-01
5  6  4.500000e+00  5.500000e+00  2.695933e-01
5  7  4.500000e+00  6.500000e+00  4.178787e-01
5  8  4.500000e+00  7.500000e+00  3.024542e-01
5  9  4.500000e+00  8.500000e+00  6.240404e-03
5  10  4.500000e+00  9.500000e+00  1.372924e-01
5  11  4.500000e+00  1.050000e+01  -2.158682e-04
5  12  4.500000e+00  1.150000e+01  1.793236e-02
5  13  4.500000e+00  1.250000e+01  -7.127747e-05
5  14  4.500000e+00  1.350000e+01  -6.853002e-06
5  15  4.500000e+00  1.450000e+01  0.000000e+00
6  1  5.500000e+00  5.000000e-01  2.823444e-02
6  2  5.500000e+00  1.500000e+00  5.852941e-01
6  3  5.500000e+00  2.500000e+00  -5.732818e-01
6  4  5.500000e+00  3.500000e+00  1.190654e-01
6  5  5.500000e+00  4.500000e+00  8.615727e-02
6  6  5.500000e+00  5.500000e+00  -1.308554e-01
6  7  5.500000e+00  6.500000e+00  -4.179874e-01
6  8  5.500000e+00  7.500000e+00  -3.329232e-01
6  9  5.500000e+00  8.500000e+00  -1.110940e-02
6  10  5.500000e+00  9.500000e+00  -5.896694e-02
6  11  5.500000e+00  1.050000e+01  9.199051e-05
6  12  5.500000e+00  1.150000e+01  -1.034405e-02
6  13  5.500000e+00  1.250000e+01  -8.548069e-06
6  14  5.500000e+00  1.350000e+01  1.613866e-05
6  15  5.500000e+00  1.450000e+01  0.000000e+00
7  1  6.500000e+00  5.000000e-01  -5.699984e-01
7  2  6.500000e+00  1.500000e+00  5.337874e-01
7  3  6.500000e+00  2.500000e+00  -3.534466e-02
7  4  6.500000e+00  3.500000e+00  -1.747437e-01
7  5  6.500000e+00  4.500000e+00  -2.952177e-01
7  6  6.500000e+00  5.500000e+00  1.032032e-02
7  7  6.500000e+00  6.500000e+00  4.797600e-01
7  8  6.500000e+00  7.500000e+00  1.987190e-01
7  9  6.500000e+00  8.500000e+00  1.183436e-02
7  10  6.500000e+00  9.500000e+00  3.623618e-02
7  11  6.500000e+00  1.050000e+01  -1.196764e-03
7  12  6.500000e+00  1.150000e+01  3.851858e-03
7  13  6.500000e+00  1.250000e+01  -9.996622e-05
7  14  6.500000e+00  1.350000e+01  -4.250366e-06
7  15  6.500000e+00  1.450000e+01  0.000000e+00
8  1  7.500000e+00  5.000000e-01  -7.872183e-01
8  2  7.500000e+00  1.500000e+00  -3.145648e-01
8  3  7.500000e+00  2.500000e+00  -3.375389e-02
8  4  7.500000e+00  3.500000e+00  -4.441573e-02
8  5  7.500000e+00  4.500000e+00  3.982848e-01
8  6  7.500000e+00  5.500000e+00  9.320164e-02
8  7  7.500000e+00  6.500000e+00  -3.102805e-01
8  8  7.500000e+00  7.500000e+00  -1.180548e-01
8  9  7.500000e+00  8.500000e+00  -2.132644e-02
8  10  7.500000e+00  9.500000e+00  -1.540987e-02
8  11  7.500000e+00  1.050000e+01  1.152122e-03
8  12  7.500000e+00  1.150000e+01  -1.555319e-03
8  13  7.500000e+00  1.250000e+01  -9.207452e-05
8  14  7.500000e+00  1.350000e+01  -3.456134e-07
8  15  7.500000e+00  1.450000e+01  0.000000e+00
9  1  8.500000e+00  5.000000e-01  -3.765209e-02
9  2  8.500000e+00  1.500000e+00  -5.011141e-01
9  3  8.500000e+00  2.500000e+00  -7.045353e-01
9  4  8.500000e+00  3.500000e+00  -1.409249e-01
9  5  8.500000e+00  4.500000e+00  -2.850898e-01
9  6  8.500000e+00  5.500000e+00  -3.149526e-01
9  7  8.500000e+00  6.500000e+00  2.178753e-01
9  8  8.500000e+00  7.500000e+00  5.332508e-02
9  9  8.500000e+00  8.500000e+00  1.927830e-02
9  10  8.500000e+00  9.500000e+00  6.181089e-03
9  11  8.500000e+00  1.050000e+01  -6.514960e-03
9  12  8.500000e+00  1.150000e+01  4.701976e-04
9  13  8.500000e+00  1.250000e+01  -2.725668e-04
9  14  8.500000e+00  1.350000e+01  1.330426e-05
9  15  8.500000e+00  1.450000e+01  0.000000e+00
10  1  9.500000e+00  5.000000e-01  1.795236e-01
10  2  9.500000e+00  1.500000e+00  5.147437e-02
10  3  9.500000e+00  2.500000e+00  -9.388769e-02
10  4  9.500000e+00  3.500000e+00  -9.011260e-01
10  5  9.500000e+00  4.500000e+00  1.220112e-01
10  6  9.500000e+00  5.500000e+00  3.190054e-01
10  7  9.500000e+00  6.500000e+00  -9.971551e-02
10  8  9.500000e+00  7.500000e+00  -1.874309e-02
10  9  9.500000e+00  8.500000e+00  -1.313177e-01
10  10  9.500000e+00  9.500000e+00  -2.088338e-03
10  11  9.500000e+00  1.050000e+01  9.106668e-03
10  12  9.500000e+00  1.150000e+01  -1.145194e-04
10  13  9.500000e+00  1.250000e+01  -1.175886e-03
10  14  9.500000e+00  1.350000e+01  -2.136357e-05
10  15  9.500000e+00  1.450000e+01  0.000000e+00
11  1  1.050000e+01  5.000000e-01  3.303596e-02
11  2  1.050000e+01  1.500000e+00  1.031421e-01
11  3  1.050000e+01  2.500000e+00  2.109805e-01
11  4  1.050000e+01  3.500000e+00  -2.744133e-01
11  5  1.050000e+01  4.500000e+00  4.176446e-01
11  6  1.050000e+01  5.500000e+00  -8.092971e-01
11  7  1.050000e+01  6.500000e+00  1.062821e-01
11  8  1.050000e+01  7.500000e+00  1.010801e-02
11  9  1.050000e+01  8.500000e+00  1.532173e-01
11  10  1.050000e+01  9.500000e+00  1.058981e-03
11  11  1.050000e+01  1.050000e+01  -6.474078e-02
11  12  1.050000e+01  1.150000e+01  4.659881e-05
11  13  1.050000e+01  1.250000e+01  1.423459e-04
11  14  1.050000e+01  1.350000e+01  1.592410e-04
11  15  1.050000e+01  1.450000e+01  0.000000e+00
12  1  1.150000e+01  5.000000e-01  -8.706828e-03
12  2  1.150000e+01  1.500000e+00  7.627182e-03
12  3  1.150000e+01  2.500000e+00  3.691841e-02
12  4  1.150000e+01  3.500000e+00  7.162302e-02
12  5  1.150000e+01  4.500000e+00  3.734721e-02
12  6  1.150000e+01  5.500000e+00  -1.822180e-01
12  7  1.150000e+01  6.500000e+00  5.106140e-02
12  8  1.150000e+01  7.500000e+00  2.442122e-02
12  9  1.150000e+01  8.500000e+00  -9.669757e-01
12  10  1.150000e+01  9.500000e+00  -1.252498e-03
12  11  1.150000e+01  1.050000e+01  1.423029e-01
12  12  1.150000e+01  1.150000e+01  -3.696944e-05
12  13  1.150000e+01  1.250000e+01  -1.665300e-02
12  14  1.150000e+01  1.350000e+01  -4.990286e-04
12  15  1.150000e+01  1.450000e+01  0.000000e+00
13  1  1.250000e+01  5.000000e-01  -1.774343e-03
13  2  1.250000e+01  1.500000e+00  -2.842690e-03
13  3  1.250000e+01  2.500000e+00  -4.700753e-03
13  4  1.250000e+01  3.500000e+00  2.104738e-02
13  5  1.250000e+01  4.500000e+00  -1.827767e-02
13  6  1.250000e+01  5.500000e+00  3.170822e-02
13  7  1.250000e+01  6.500000e+00  -3.064477e-03
13  8  1.250000e+01  7.500000e+00  1.981479e-03
13  9  1.250000e+01  8.500000e+00  -1.512766e-01
13  10  1.250000e+01  9.500000e+00  -4.458839e-04
13  11  1.250000e+01  1.050000e+01  -9.869028e-01
13  12  1.250000e+01  1.150000e+01  9.609852e-06
13  13  1.250000e+01  1.250000e+01  3.601184e-02
13  14  1.250000e+01  1.350000e+01  3.485036e-03
13  15  1.250000e+01  1.450000e+01  0.000000e+00
14  1  1.350000e+01  5.000000e-01  4.434635e-06
14  2  1.350000e+01  1.500000e+00  -1.728608e-04
14  3  1.350000e+01  2.500000e+00  -4.170509e-04
14  4  1.350000e+01  3.500000e+00  6.313704e-04
14  5  1.350000e+01  4.500000e+00  -1.342515e-03
14  6  1.350000e+01  5.500000e+00  3.748054e-03
14  7  1.350000e+01  6.500000e+00  -9.322016e-04
14  8  1.350000e+01  7.500000e+00  -3.524259e-04
14  9  1.350000e+01  8.500000e+00  1.082994e-02
14  10  1.350000e+01  9.500000e+00  -2.815934e-05
14  11  1.350000e+01  1.050000e+01  -3.804692e-02
14  12  1.350000e+01  1.150000e+01  -2.719631e-06
14  13  1.350000e+01  1.250000e+01  -9.987592e-01
14  14  1.350000e+01  1.350000e+01  -2.996181e-02
14  15  1.350000e+01  1.450000e+01  0.000000e+00
15  1  1.450000e+01  5.000000e-01  -1.208801e-06
15  2  1.450000e+01  1.500000e+00  -6.607550e-06
15  3  1.450000e+01  2.500000e+00  2.594901e-06
15  4  1.450000e+01  3.500000e+00  6.288865e-06
15  5  1.450000e+01  4.500000e+00  -1.636685e-05
15  6  1.450000e+01  5.500000e+00  5.422827e-05
15  7  1.450000e+01  6.500000e+00  -4.849090e-06
15  8  1.450000e+01  7.500000e+00  4.356100e-06
15  9  1.450000e+01  8.500000e+00  3.421394e-04
15  10  1.450000e+01  9.500000e+00  3.776549e-06
15  11  1.450000e+01  1.050000e+01  2.382118e-03
15  12  1.450000e+01  1.150000e+01  1.350489e-06
15  13  1.450000e+01  1.250000e+01  -3.007218e-02
15  14  1.450000e+01  1.350000e+01  9.995448e-01
15  15  1.450000e+01  1.450000e+01  0.000000e+00


==> anc/txt_outputs/xsec_ptmu_lead_stat_covariance_svd_Vt.txt <==
# xsec_ptmu_lead_stat_covariance_svd_Vt
# bin_i  bin_j  x_center  y_center  value
1  1  5.000000e-01  5.000000e-01  -0.000000e+00
1  2  5.000000e-01  1.500000e+00  -9.133267e-04
1  3  5.000000e-01  2.500000e+00  -7.083139e-03
1  4  5.000000e-01  3.500000e+00  1.053956e-02
1  5  5.000000e-01  4.500000e+00  1.400470e-01
1  6  5.000000e-01  5.500000e+00  2.823444e-02
1  7  5.000000e-01  6.500000e+00  -5.699984e-01
1  8  5.000000e-01  7.500000e+00  -7.872183e-01
1  9  5.000000e-01  8.500000e+00  -3.765209e-02
1  10  5.000000e-01  9.500000e+00  1.795236e-01
1  11  5.000000e-01  1.050000e+01  3.303596e-02
1  12  5.000000e-01  1.150000e+01  -8.706828e-03
1  13  5.000000e-01  1.250000e+01  -1.774343e-03
1  14  5.000000e-01  1.350000e+01  4.434635e-06
1  15  5.000000e-01  1.450000e+01  -1.208801e-06
2  1  1.500000e+00  5.000000e-01  0.000000e+00
2  2  1.500000e+00  1.500000e+00  2.232052e-03
2  3  1.500000e+00  2.500000e+00  -6.081976e-03
2  4  1.500000e+00  3.500000e+00  -6.789380e-02
2  5  1.500000e+00  4.500000e+00  6.655614e-02
2  6  1.500000e+00  5.500000e+00  5.852941e-01
2  7  1.500000e+00  6.500000e+00  5.337874e-01
2  8  1.500000e+00  7.500000e+00  -3.145648e-01
2  9  1.500000e+00  8.500000e+00  -5.011141e-01
2  10  1.500000e+00  9.500000e+00  5.147437e-02
2  11  1.500000e+00  1.050000e+01  1.031421e-01
2  12  1.500000e+00  1.150000e+01  7.627182e-03
2  13  1.500000e+00  1.250000e+01  -2.842690e-03
2  14  1.500000e+00  1.350000e+01  -1.728608e-04
2  15  1.500000e+00  1.450000e+01  -6.607550e-06
3  1  2.500000e+00  5.000000e-01  0.000000e+00
3  2  2.500000e+00  1.500000e+00  -8.250600e-04
3  3  2.500000e+00  2.500000e+00  2.662538e-02
3  4  2.500000e+00  3.500000e+00  5.684081e-02
3  5  2.500000e+00  4.500000e+00  -3.375442e-01
3  6  2.500000e+00  5.500000e+00  -5.732818e-01
3  7  2.500000e+00  6.500000e+00  -3.534466e-02
3  8  2.500000e+00  7.500000e+00  -3.375389e-02
3  9  2.500000e+00  8.500000e+00  -7.045353e-01
3  10  2.500000e+00  9.500000e+00  -9.388769e-02
3  11  2.500000e+00  1.050000e+01  2.109805e-01
3  12  2.500000e+00  1.150000e+01  3.691841e-02
3  13  2.500000e+00  1.250000e+01  -4.700753e-03
3  14  2.500000e+00  1.350000e+01  -4.170509e-04
3  15  2.500000e+00  1.450000e+01  2.594901e-06
4  1  3.500000e+00  5.000000e-01  -0.000000e+00
4  2  3.500000e+00  1.500000e+00  -1.180966e-03
4  3  3.500000e+00  2.500000e+00  -1.537463e-02
4  4  3.500000e+00  3.500000e+00  3.729369e-03
4  5  3.500000e+00  4.500000e+00  2.007482e-01
4  6  3.500000e+00  5.500000e+00  1.190654e-01
4  7  3.500000e+00  6.500000e+00  -1.747437e-01
4  8  3.500000e+00  7.500000e+00  -4.441573e-02
4  9  3.500000e+00  8.500000e+00  -1.409249e-01
4  10  3.500000e+00  9.500000e+00  -9.011260e-01
4  11  3.500000e+00  1.050000e+01  -2.744133e-01
4  12  3.500000e+00  1.150000e+01  7.162302e-02
4  13  3.500000e+00  1.250000e+01  2.104738e-02
4  14  3.500000e+00  1.350000e+01  6.313704e-04
4  15  3.500000e+00  1.450000e+01  6.288865e-06
5  1  4.500000e+00  5.000000e-01  -0.000000e+00
5  2  4.500000e+00  1.500000e+00  -7.983866e-03
5  3  4.500000e+00  2.500000e+00  -5.865192e-02
5  4  4.500000e+00  3.500000e+00  8.507942e-02
5  5  4.500000e+00  4.500000e+00  6.809770e-01
5  6  4.500000e+00  5.500000e+00  8.615727e-02
5  7  4.500000e+00  6.500000e+00  -2.952177e-01
5  8  4.500000e+00  7.500000e+00  3.982848e-01
5  9  4.500000e+00  8.500000e+00  -2.850898e-01
5  10  4.500000e+00  9.500000e+00  1.220112e-01
5  11  4.500000e+00  1.050000e+01  4.176446e-01
5  12  4.500000e+00  1.150000e+01  3.734721e-02
5  13  4.500000e+00  1.250000e+01  -1.827767e-02
5  14  4.500000e+00  1.350000e+01  -1.342515e-03
5  15  4.500000e+00  1.450000e+01  -1.636685e-05
6  1  5.500000e+00  5.000000e-01  -0.000000e+00
6  2  5.500000e+00  1.500000e+00  -7.355443e-03
6  3  5.500000e+00  2.500000e+00  -2.535754e-02
6  4  5.500000e+00  3.500000e+00  1.027711e-01
6  5  5.500000e+00  4.500000e+00  2.695933e-01
6  6  5.500000e+00  5.500000e+00  -1.308554e-01
6  7  5.500000e+00  6.500000e+00  1.032032e-02
6  8  5.500000e+00  7.500000e+00  9.320164e-02
6  9  5.500000e+00  8.500000e+00  -3.149526e-01
6  10  5.500000e+00  9.500000e+00  3.190054e-01
6  11  5.500000e+00  1.050000e+01  -8.092971e-01
6  12  5.500000e+00  1.150000e+01  -1.822180e-01
6  13  5.500000e+00  1.250000e+01  3.170822e-02
6  14  5.500000e+00  1.350000e+01  3.748054e-03
6  15  5.500000e+00  1.450000e+01  5.422827e-05
7  1  6.500000e+00  5.000000e-01  0.000000e+00
7  2  6.500000e+00  1.500000e+00  -3.398446e-02
7  3  6.500000e+00  2.500000e+00  -2.900354e-02
7  4  6.500000e+00  3.500000e+00  5.008972e-01
7  5  6.500000e+00  4.500000e+00  4.178787e-01
7  6  6.500000e+00  5.500000e+00  -4.179874e-01
7  7  6.500000e+00  6.500000e+00  4.797600e-01
7  8  6.500000e+00  7.500000e+00  -3.102805e-01
7  9  6.500000e+00  8.500000e+00  2.178753e-01
7  10  6.500000e+00  9.500000e+00  -9.971551e-02
7  11  6.500000e+00  1.050000e+01  1.062821e-01
7  12  6.500000e+00  1.150000e+01  5.106140e-02
7  13  6.500000e+00  1.250000e+01  -3.064477e-03
7  14  6.500000e+00  1.350000e+01  -9.322016e-04
7  15  6.500000e+00  1.450000e+01  -4.849090e-06
8  1  7.500000e+00  5.000000e-01  0.000000e+00
8  2  7.500000e+00  1.500000e+00  4.642249e-02
8  3  7.500000e+00  2.500000e+00  -2.066408e-01
8  4  7.500000e+00  3.500000e+00  -8.339691e-01
8  5  7.500000e+00  4.500000e+00  3.024542e-01
8  6  7.500000e+00  5.500000e+00  -3.329232e-01
8  7  7.500000e+00  6.500000e+00  1.987190e-01
8  8  7.500000e+00  7.500000e+00  -1.180548e-01
8  9  7.500000e+00  8.500000e+00  5.332508e-02
8  10  7.500000e+00  9.500000e+00  -1.874309e-02
8  11  7.500000e+00  1.050000e+01  1.010801e-02
8  12  7.500000e+00  1.150000e+01  2.442122e-02
8  13  7.500000e+00  1.250000e+01  1.981479e-03
8  14  7.500000e+00  1.350000e+01  -3.524259e-04
8  15  7.500000e+00  1.450000e+01  4.356100e-06
9  1  8.500000e+00  5.000000e-01  0.000000e+00
9  2  8.500000e+00  1.500000e+00  1.582646e-04
9  3  8.500000e+00  2.500000e+00  -5.601269e-03
9  4  8.500000e+00  3.500000e+00  -8.705412e-03
9  5  8.500000e+00  4.500000e+00  6.240404e-03
9  6  8.500000e+00  5.500000e+00  -1.110940e-02
9  7  8.500000e+00  6.500000e+00  1.183436e-02
9  8  8.500000e+00  7.500000e+00  -2.132644e-02
9  9  8.500000e+00  8.500000e+00  1.927830e-02
9  10  8.500000e+00  9.500000e+00  -1.313177e-01
9  11  8.500000e+00  1.050000e+01  1.532173e-01
9  12  8.500000e+00  1.150000e+01  -9.669757e-01
9  13  8.500000e+00  1.250000e+01  -1.512766e-01
9  14  8.500000e+00  1.350000e+01  1.082994e-02
9  15  8.500000e+00  1.450000e+01  3.421394e-04
10  1  9.500000e+00  5.000000e-01  -0.000000e+00
10  2  9.500000e+00  1.500000e+00  1.829368e-01
10  3  9.500000e+00  2.500000e+00  9.602653e-01
10  4  9.500000e+00  3.500000e+00  -1.431869e-01
10  5  9.500000e+00  4.500000e+00  1.372924e-01
10  6  9.500000e+00  5.500000e+00  -5.896694e-02
10  7  9.500000e+00  6.500000e+00  3.623618e-02
10  8  9.500000e+00  7.500000e+00  -1.540987e-02
10  9  9.500000e+00  8.500000e+00  6.181089e-03
10  10  9.500000e+00  9.500000e+00  -2.088338e-03
10  11  9.500000e+00  1.050000e+01  1.058981e-03
10  12  9.500000e+00  1.150000e+01  -1.252498e-03
10  13  9.500000e+00  1.250000e+01  -4.458839e-04
10  14  9.500000e+00  1.350000e+01  -2.815934e-05
10  15  9.500000e+00  1.450000e+01  3.776549e-06
11  1  1.050000e+01  5.000000e-01  0.000000e+00
11  2  1.050000e+01  1.500000e+00  -3.230413e-05
11  3  1.050000e+01  2.500000e+00  -5.217154e-05
11  4  1.050000e+01  3.500000e+00  -1.197457e-04
11  5  1.050000e+01  4.500000e+00  -2.158682e-04
11  6  1.050000e+01  5.500000e+00  9.199051e-05
11  7  1.050000e+01  6.500000e+00  -1.196764e-03
11  8  1.050000e+01  7.500000e+00  1.152122e-03
11  9  1.050000e+01  8.500000e+00  -6.514960e-03
11  10  1.050000e+01  9.500000e+00  9.106668e-03
11  11  1.050000e+01  1.050000e+01  -6.474078e-02
11  12  1.050000e+01  1.150000e+01  1.423029e-01
11  13  1.050000e+01  1.250000e+01  -9.869028e-01
11  14  1.050000e+01  1.350000e+01  -3.804692e-02
11  15  1.050000e+01  1.450000e+01  2.382118e-03
12  1  1.150000e+01  5.000000e-01  0.000000e+00
12  2  1.150000e+01  1.500000e+00  -9.813758e-01
12  3  1.150000e+01  2.500000e+00  1.708864e-01
12  4  1.150000e+01  3.500000e+00  -8.516700e-02
12  5  1.150000e+01  4.500000e+00  1.793236e-02
12  6  1.150000e+01  5.500000e+00  -1.034405e-02
12  7  1.150000e+01  6.500000e+00  3.851858e-03
12  8  1.150000e+01  7.500000e+00  -1.555319e-03
12  9  1.150000e+01  8.500000e+00  4.701976e-04
12  10  1.150000e+01  9.500000e+00  -1.145194e-04
12  11  1.150000e+01  1.050000e+01  4.659881e-05
12  12  1.150000e+01  1.150000e+01  -3.696944e-05
12  13  1.150000e+01  1.250000e+01  9.609852e-06
12  14  1.150000e+01  1.350000e+01  -2.719631e-06
12  15  1.150000e+01  1.450000e+01  1.350489e-06
13  1  1.250000e+01  5.000000e-01  0.000000e+00
13  2  1.250000e+01  1.500000e+00  -1.879077e-06
13  3  1.250000e+01  2.500000e+00  -2.239831e-05
13  4  1.250000e+01  3.500000e+00  2.764119e-06
13  5  1.250000e+01  4.500000e+00  -7.127747e-05
13  6  1.250000e+01  5.500000e+00  -8.548069e-06
13  7  1.250000e+01  6.500000e+00  -9.996622e-05
13  8  1.250000e+01  7.500000e+00  -9.207452e-05
13  9  1.250000e+01  8.500000e+00  -2.725668e-04
13  10  1.250000e+01  9.500000e+00  -1.175886e-03
13  11  1.250000e+01  1.050000e+01  1.423459e-04
13  12  1.250000e+01  1.150000e+01  -1.665300e-02
13  13  1.250000e+01  1.250000e+01  3.601184e-02
13  14  1.250000e+01  1.350000e+01  -9.987592e-01
13  15  1.250000e+01  1.450000e+01  -3.007218e-02
14  1  1.350000e+01  5.000000e-01  0.000000e+00
14  2  1.350000e+01  1.500000e+00  5.254021e-07
14  3  1.350000e+01  2.500000e+00  -1.337245e-06
14  4  1.350000e+01  3.500000e+00  5.279319e-06
14  5  1.350000e+01  4.500000e+00  -6.853002e-06
14  6  1.350000e+01  5.500000e+00  1.613866e-05
14  7  1.350000e+01  6.500000e+00  -4.250366e-06
14  8  1.350000e+01  7.500000e+00  -3.456134e-07
14  9  1.350000e+01  8.500000e+00  1.330426e-05
14  10  1.350000e+01  9.500000e+00  -2.136357e-05
14  11  1.350000e+01  1.050000e+01  1.592410e-04
14  12  1.350000e+01  1.150000e+01  -4.990286e-04
14  13  1.350000e+01  1.250000e+01  3.485036e-03
14  14  1.350000e+01  1.350000e+01  -2.996181e-02
14  15  1.350000e+01  1.450000e+01  9.995448e-01
15  1  1.450000e+01  5.000000e-01  1.000000e+00
15  2  1.450000e+01  1.500000e+00  0.000000e+00
15  3  1.450000e+01  2.500000e+00  0.000000e+00
15  4  1.450000e+01  3.500000e+00  0.000000e+00
15  5  1.450000e+01  4.500000e+00  0.000000e+00
15  6  1.450000e+01  5.500000e+00  0.000000e+00
15  7  1.450000e+01  6.500000e+00  0.000000e+00
15  8  1.450000e+01  7.500000e+00  0.000000e+00
15  9  1.450000e+01  8.500000e+00  0.000000e+00
15  10  1.450000e+01  9.500000e+00  0.000000e+00
15  11  1.450000e+01  1.050000e+01  0.000000e+00
15  12  1.450000e+01  1.150000e+01  0.000000e+00
15  13  1.450000e+01  1.250000e+01  0.000000e+00
15  14  1.450000e+01  1.350000e+01  0.000000e+00
15  15  1.450000e+01  1.450000e+01  0.000000e+00


==> anc/txt_outputs/xsec_ratio_ptmu_carbon_to_hydrocarbon.txt <==
# xsec_ratio_ptmu_carbon_to_hydrocarbon
# stat_error: statistical uncertainty; total_error: statistical + systematic uncertainty
# bin  x_low  x_high  x_center  value  stat_error  total_error
1  0.000000e+00  7.500000e-02  3.750000e-02  9.324313e-01  6.971493e-02  9.143197e-02
2  7.500000e-02  1.500000e-01  1.125000e-01  9.581959e-01  3.518742e-02  5.595395e-02
3  1.500000e-01  2.500000e-01  2.000000e-01  9.763114e-01  2.202807e-02  3.996123e-02
4  2.500000e-01  3.250000e-01  2.875000e-01  1.001733e+00  1.985252e-02  3.332677e-02
5  3.250000e-01  4.000000e-01  3.625000e-01  9.794227e-01  1.727009e-02  2.590018e-02
6  4.000000e-01  4.750000e-01  4.375000e-01  9.637349e-01  1.598655e-02  2.130074e-02
7  4.750000e-01  5.500000e-01  5.125000e-01  1.006353e+00  1.621146e-02  2.051433e-02
8  5.500000e-01  7.000000e-01  6.250000e-01  1.020347e+00  1.408195e-02  2.293901e-02
9  7.000000e-01  8.500000e-01  7.750000e-01  1.001439e+00  1.699508e-02  3.272027e-02
10  8.500000e-01  1.000000e+00  9.250000e-01  1.092304e+00  2.335344e-02  3.833923e-02
11  1.000000e+00  1.250000e+00  1.125000e+00  1.091729e+00  3.073497e-02  5.024309e-02
12  1.250000e+00  1.500000e+00  1.375000e+00  1.025737e+00  5.357503e-02  6.928491e-02
13  1.500000e+00  2.500000e+00  2.000000e+00  1.077829e+00  8.546653e-02  1.200237e-01


==> anc/txt_outputs/xsec_ratio_ptmu_carbon_to_hydrocarbon_correlation.txt <==
# xsec_ratio_ptmu_carbon_to_hydrocarbon_correlation
# bin_i  bin_j  x_center  y_center  value
1  1  5.000000e-01  5.000000e-01  0.000000e+00
1  2  5.000000e-01  1.500000e+00  0.000000e+00
1  3  5.000000e-01  2.500000e+00  0.000000e+00
1  4  5.000000e-01  3.500000e+00  0.000000e+00
1  5  5.000000e-01  4.500000e+00  0.000000e+00
1  6  5.000000e-01  5.500000e+00  0.000000e+00
1  7  5.000000e-01  6.500000e+00  0.000000e+00
1  8  5.000000e-01  7.500000e+00  0.000000e+00
1  9  5.000000e-01  8.500000e+00  0.000000e+00
1  10  5.000000e-01  9.500000e+00  0.000000e+00
1  11  5.000000e-01  1.050000e+01  0.000000e+00
1  12  5.000000e-01  1.150000e+01  0.000000e+00
1  13  5.000000e-01  1.250000e+01  0.000000e+00
1  14  5.000000e-01  1.350000e+01  0.000000e+00
1  15  5.000000e-01  1.450000e+01  0.000000e+00
2  1  1.500000e+00  5.000000e-01  0.000000e+00
2  2  1.500000e+00  1.500000e+00  1.000000e+00
2  3  1.500000e+00  2.500000e+00  5.480040e-01
2  4  1.500000e+00  3.500000e+00  3.865581e-01
2  5  1.500000e+00  4.500000e+00  3.900029e-01
2  6  1.500000e+00  5.500000e+00  2.832956e-01
2  7  1.500000e+00  6.500000e+00  2.275120e-01
2  8  1.500000e+00  7.500000e+00  3.381809e-02
2  9  1.500000e+00  8.500000e+00  -2.195373e-01
2  10  1.500000e+00  9.500000e+00  -3.010556e-01
2  11  1.500000e+00  1.050000e+01  -2.752456e-01
2  12  1.500000e+00  1.150000e+01  -2.715908e-01
2  13  1.500000e+00  1.250000e+01  -5.694418e-02
2  14  1.500000e+00  1.350000e+01  9.348071e-02
2  15  1.500000e+00  1.450000e+01  5.794826e-02
3  1  2.500000e+00  5.000000e-01  0.000000e+00
3  2  2.500000e+00  1.500000e+00  5.480040e-01
3  3  2.500000e+00  2.500000e+00  1.000000e+00
3  4  2.500000e+00  3.500000e+00  6.270832e-01
3  5  2.500000e+00  4.500000e+00  4.783472e-01
3  6  2.500000e+00  5.500000e+00  4.046569e-01
3  7  2.500000e+00  6.500000e+00  3.285557e-01
3  8  2.500000e+00  7.500000e+00  6.421749e-02
3  9  2.500000e+00  8.500000e+00  -2.795388e-01
3  10  2.500000e+00  9.500000e+00  -3.951865e-01
3  11  2.500000e+00  1.050000e+01  -3.582628e-01
3  12  2.500000e+00  1.150000e+01  -3.391643e-01
3  13  2.500000e+00  1.250000e+01  -6.867327e-02
3  14  2.500000e+00  1.350000e+01  1.383150e-01
3  15  2.500000e+00  1.450000e+01  7.582251e-02
4  1  3.500000e+00  5.000000e-01  0.000000e+00
4  2  3.500000e+00  1.500000e+00  3.865581e-01
4  3  3.500000e+00  2.500000e+00  6.270832e-01
4  4  3.500000e+00  3.500000e+00  1.000000e+00
4  5  3.500000e+00  4.500000e+00  6.335743e-01
4  6  3.500000e+00  5.500000e+00  4.111678e-01
4  7  3.500000e+00  6.500000e+00  3.409992e-01
4  8  3.500000e+00  7.500000e+00  9.462008e-02
4  9  3.500000e+00  8.500000e+00  -3.299504e-01
4  10  3.500000e+00  9.500000e+00  -4.662253e-01
4  11  3.500000e+00  1.050000e+01  -4.259861e-01
4  12  3.500000e+00  1.150000e+01  -4.053868e-01
4  13  3.500000e+00  1.250000e+01  -7.319405e-02
4  14  3.500000e+00  1.350000e+01  1.829967e-01
4  15  3.500000e+00  1.450000e+01  9.438357e-02
5  1  4.500000e+00  5.000000e-01  0.000000e+00
5  2  4.500000e+00  1.500000e+00  3.900029e-01
5  3  4.500000e+00  2.500000e+00  4.783472e-01
5  4  4.500000e+00  3.500000e+00  6.335743e-01
5  5  4.500000e+00  4.500000e+00  1.000000e+00
5  6  4.500000e+00  5.500000e+00  6.106431e-01
5  7  4.500000e+00  6.500000e+00  3.077498e-01
5  8  4.500000e+00  7.500000e+00  1.396873e-01
5  9  4.500000e+00  8.500000e+00  -2.250923e-01
5  10  4.500000e+00  9.500000e+00  -3.942398e-01
5  11  4.500000e+00  1.050000e+01  -3.697750e-01
5  12  4.500000e+00  1.150000e+01  -3.762464e-01
5  13  4.500000e+00  1.250000e+01  -6.194199e-02
5  14  4.500000e+00  1.350000e+01  1.258219e-01
5  15  4.500000e+00  1.450000e+01  5.230053e-02
6  1  5.500000e+00  5.000000e-01  0.000000e+00
6  2  5.500000e+00  1.500000e+00  2.832956e-01
6  3  5.500000e+00  2.500000e+00  4.046569e-01
6  4  5.500000e+00  3.500000e+00  4.111678e-01
6  5  5.500000e+00  4.500000e+00  6.106431e-01
6  6  5.500000e+00  5.500000e+00  1.000000e+00
6  7  5.500000e+00  6.500000e+00  5.049236e-01
6  8  5.500000e+00  7.500000e+00  1.592073e-01
6  9  5.500000e+00  8.500000e+00  -1.506702e-01
6  10  5.500000e+00  9.500000e+00  -2.690731e-01
6  11  5.500000e+00  1.050000e+01  -2.633140e-01
6  12  5.500000e+00  1.150000e+01  -2.682567e-01
6  13  5.500000e+00  1.250000e+01  -3.829053e-02
6  14  5.500000e+00  1.350000e+01  9.866488e-02
6  15  5.500000e+00  1.450000e+01  7.250883e-02
7  1  6.500000e+00  5.000000e-01  0.000000e+00
7  2  6.500000e+00  1.500000e+00  2.275120e-01
7  3  6.500000e+00  2.500000e+00  3.285557e-01
7  4  6.500000e+00  3.500000e+00  3.409992e-01
7  5  6.500000e+00  4.500000e+00  3.077498e-01
7  6  6.500000e+00  5.500000e+00  5.049236e-01
7  7  6.500000e+00  6.500000e+00  1.000000e+00
7  8  6.500000e+00  7.500000e+00  4.909111e-01
7  9  6.500000e+00  8.500000e+00  -2.667651e-02
7  10  6.500000e+00  9.500000e+00  -1.122348e-01
7  11  6.500000e+00  1.050000e+01  -1.094868e-01
7  12  6.500000e+00  1.150000e+01  -1.240214e-01
7  13  6.500000e+00  1.250000e+01  5.774214e-03
7  14  6.500000e+00  1.350000e+01  1.023725e-01
7  15  6.500000e+00  1.450000e+01  5.224929e-02
8  1  7.500000e+00  5.000000e-01  0.000000e+00
8  2  7.500000e+00  1.500000e+00  3.381809e-02
8  3  7.500000e+00  2.500000e+00  6.421749e-02
8  4  7.500000e+00  3.500000e+00  9.462008e-02
8  5  7.500000e+00  4.500000e+00  1.396873e-01
8  6  7.500000e+00  5.500000e+00  1.592073e-01
8  7  7.500000e+00  6.500000e+00  4.909111e-01
8  8  7.500000e+00  7.500000e+00  1.000000e+00
8  9  7.500000e+00  8.500000e+00  3.146757e-01
8  10  7.500000e+00  9.500000e+00  5.325313e-02
8  11  7.500000e+00  1.050000e+01  8.932763e-02
8  12  7.500000e+00  1.150000e+01  5.575385e-02
8  13  7.500000e+00  1.250000e+01  3.280753e-02
8  14  7.500000e+00  1.350000e+01  5.626000e-03
8  15  7.500000e+00  1.450000e+01  2.850427e-03
9  1  8.500000e+00  5.000000e-01  0.000000e+00
9  2  8.500000e+00  1.500000e+00  -2.195373e-01
9  3  8.500000e+00  2.500000e+00  -2.795388e-01
9  4  8.500000e+00  3.500000e+00  -3.299504e-01
9  5  8.500000e+00  4.500000e+00  -2.250923e-01
9  6  8.500000e+00  5.500000e+00  -1.506702e-01
9  7  8.500000e+00  6.500000e+00  -2.667651e-02
9  8  8.500000e+00  7.500000e+00  3.146757e-01
9  9  8.500000e+00  8.500000e+00  1.000000e+00
9  10  8.500000e+00  9.500000e+00  6.282385e-01
9  11  8.500000e+00  1.050000e+01  4.761605e-01
9  12  8.500000e+00  1.150000e+01  4.531646e-01
9  13  8.500000e+00  1.250000e+01  1.350325e-01
9  14  8.500000e+00  1.350000e+01  -1.226072e-01
9  15  8.500000e+00  1.450000e+01  -9.988844e-02
10  1  9.500000e+00  5.000000e-01  0.000000e+00
10  2  9.500000e+00  1.500000e+00  -3.010556e-01
10  3  9.500000e+00  2.500000e+00  -3.951865e-01
10  4  9.500000e+00  3.500000e+00  -4.662253e-01
10  5  9.500000e+00  4.500000e+00  -3.942398e-01
10  6  9.500000e+00  5.500000e+00  -2.690731e-01
10  7  9.500000e+00  6.500000e+00  -1.122348e-01
10  8  9.500000e+00  7.500000e+00  5.325313e-02
10  9  9.500000e+00  8.500000e+00  6.282385e-01
10  10  9.500000e+00  9.500000e+00  1.000000e+00
10  11  9.500000e+00  1.050000e+01  6.631292e-01
10  12  9.500000e+00  1.150000e+01  5.077296e-01
10  13  9.500000e+00  1.250000e+01  1.174747e-01
10  14  9.500000e+00  1.350000e+01  -1.758922e-01
10  15  9.500000e+00  1.450000e+01  -8.195202e-02
11  1  1.050000e+01  5.000000e-01  0.000000e+00
11  2  1.050000e+01  1.500000e+00  -2.752456e-01
11  3  1.050000e+01  2.500000e+00  -3.582628e-01
11  4  1.050000e+01  3.500000e+00  -4.259861e-01
11  5  1.050000e+01  4.500000e+00  -3.697750e-01
11  6  1.050000e+01  5.500000e+00  -2.633140e-01
11  7  1.050000e+01  6.500000e+00  -1.094868e-01
11  8  1.050000e+01  7.500000e+00  8.932763e-02
11  9  1.050000e+01  8.500000e+00  4.761605e-01
11  10  1.050000e+01  9.500000e+00  6.631292e-01
11  11  1.050000e+01  1.050000e+01  1.000000e+00
11  12  1.050000e+01  1.150000e+01  6.017006e-01
11  13  1.050000e+01  1.250000e+01  1.367615e-01
11  14  1.050000e+01  1.350000e+01  -8.472517e-02
11  15  1.050000e+01  1.450000e+01  -5.162165e-02
12  1  1.150000e+01  5.000000e-01  0.000000e+00
12  2  1.150000e+01  1.500000e+00  -2.715908e-01
12  3  1.150000e+01  2.500000e+00  -3.391643e-01
12  4  1.150000e+01  3.500000e+00  -4.053868e-01
12  5  1.150000e+01  4.500000e+00  -3.762464e-01
12  6  1.150000e+01  5.500000e+00  -2.682567e-01
12  7  1.150000e+01  6.500000e+00  -1.240214e-01
12  8  1.150000e+01  7.500000e+00  5.575385e-02
12  9  1.150000e+01  8.500000e+00  4.531646e-01
12  10  1.150000e+01  9.500000e+00  5.077296e-01
12  11  1.150000e+01  1.050000e+01  6.017006e-01
12  12  1.150000e+01  1.150000e+01  1.000000e+00
12  13  1.150000e+01  1.250000e+01  4.063480e-01
12  14  1.150000e+01  1.350000e+01  7.383570e-03
12  15  1.150000e+01  1.450000e+01  -2.266656e-02
13  1  1.250000e+01  5.000000e-01  0.000000e+00
13  2  1.250000e+01  1.500000e+00  -5.694418e-02
13  3  1.250000e+01  2.500000e+00  -6.867327e-02
13  4  1.250000e+01  3.500000e+00  -7.319405e-02
13  5  1.250000e+01  4.500000e+00  -6.194199e-02
13  6  1.250000e+01  5.500000e+00  -3.829053e-02
13  7  1.250000e+01  6.500000e+00  5.774214e-03
13  8  1.250000e+01  7.500000e+00  3.280753e-02
13  9  1.250000e+01  8.500000e+00  1.350325e-01
13  10  1.250000e+01  9.500000e+00  1.174747e-01
13  11  1.250000e+01  1.050000e+01  1.367615e-01
13  12  1.250000e+01  1.150000e+01  4.063480e-01
13  13  1.250000e+01  1.250000e+01  1.000000e+00
13  14  1.250000e+01  1.350000e+01  3.975293e-01
13  15  1.250000e+01  1.450000e+01  7.865443e-02
14  1  1.350000e+01  5.000000e-01  0.000000e+00
14  2  1.350000e+01  1.500000e+00  9.348071e-02
14  3  1.350000e+01  2.500000e+00  1.383150e-01
14  4  1.350000e+01  3.500000e+00  1.829967e-01
14  5  1.350000e+01  4.500000e+00  1.258219e-01
14  6  1.350000e+01  5.500000e+00  9.866488e-02
14  7  1.350000e+01  6.500000e+00  1.023725e-01
14  8  1.350000e+01  7.500000e+00  5.626000e-03
14  9  1.350000e+01  8.500000e+00  -1.226072e-01
14  10  1.350000e+01  9.500000e+00  -1.758922e-01
14  11  1.350000e+01  1.050000e+01  -8.472517e-02
14  12  1.350000e+01  1.150000e+01  7.383570e-03
14  13  1.350000e+01  1.250000e+01  3.975293e-01
14  14  1.350000e+01  1.350000e+01  1.000000e+00
14  15  1.350000e+01  1.450000e+01  2.918401e-01
15  1  1.450000e+01  5.000000e-01  0.000000e+00
15  2  1.450000e+01  1.500000e+00  5.794826e-02
15  3  1.450000e+01  2.500000e+00  7.582251e-02
15  4  1.450000e+01  3.500000e+00  9.438357e-02
15  5  1.450000e+01  4.500000e+00  5.230053e-02
15  6  1.450000e+01  5.500000e+00  7.250883e-02
15  7  1.450000e+01  6.500000e+00  5.224929e-02
15  8  1.450000e+01  7.500000e+00  2.850427e-03
15  9  1.450000e+01  8.500000e+00  -9.988844e-02
15  10  1.450000e+01  9.500000e+00  -8.195202e-02
15  11  1.450000e+01  1.050000e+01  -5.162165e-02
15  12  1.450000e+01  1.150000e+01  -2.266656e-02
15  13  1.450000e+01  1.250000e+01  7.865443e-02
15  14  1.450000e+01  1.350000e+01  2.918401e-01
15  15  1.450000e+01  1.450000e+01  1.000000e+00


==> anc/txt_outputs/xsec_ratio_ptmu_carbon_to_hydrocarbon_covariance.txt <==
# xsec_ratio_ptmu_carbon_to_hydrocarbon_covariance
# bin_i  bin_j  x_center  y_center  value
1  1  8.333333e-02  8.333333e-02  0.000000e+00
1  2  8.333333e-02  2.500000e-01  0.000000e+00
1  3  8.333333e-02  4.166667e-01  0.000000e+00
1  4  8.333333e-02  5.833333e-01  0.000000e+00
1  5  8.333333e-02  7.500000e-01  0.000000e+00
1  6  8.333333e-02  9.166667e-01  0.000000e+00
1  7  8.333333e-02  1.083333e+00  0.000000e+00
1  8  8.333333e-02  1.250000e+00  0.000000e+00
1  9  8.333333e-02  1.416667e+00  0.000000e+00
1  10  8.333333e-02  1.583333e+00  0.000000e+00
1  11  8.333333e-02  1.750000e+00  0.000000e+00
1  12  8.333333e-02  1.916667e+00  0.000000e+00
1  13  8.333333e-02  2.083333e+00  0.000000e+00
1  14  8.333333e-02  2.250000e+00  0.000000e+00
1  15  8.333333e-02  2.416667e+00  0.000000e+00
2  1  2.500000e-01  8.333333e-02  0.000000e+00
2  2  2.500000e-01  2.500000e-01  8.359806e-03
2  3  2.500000e-01  4.166667e-01  2.803578e-03
2  4  2.500000e-01  5.833333e-01  1.412380e-03
2  5  2.500000e-01  7.500000e-01  1.188390e-03
2  6  2.500000e-01  9.166667e-01  6.708738e-04
2  7  2.500000e-01  1.083333e+00  4.430954e-04
2  8  2.500000e-01  1.250000e+00  6.343142e-05
2  9  2.500000e-01  1.416667e+00  -4.604484e-04
2  10  2.500000e-01  1.583333e+00  -9.006617e-04
2  11  2.500000e-01  1.750000e+00  -9.648546e-04
2  12  2.500000e-01  1.916667e+00  -1.247640e-03
2  13  2.500000e-01  2.083333e+00  -3.607332e-04
2  14  2.500000e-01  2.250000e+00  1.025858e-03
2  15  2.500000e-01  2.416667e+00  2.873379e-03
3  1  4.166667e-01  8.333333e-02  0.000000e+00
3  2  4.166667e-01  2.500000e-01  2.803578e-03
3  3  4.166667e-01  4.166667e-01  3.130845e-03
3  4  4.166667e-01  5.833333e-01  1.402151e-03
3  5  4.166667e-01  7.500000e-01  8.920049e-04
3  6  4.166667e-01  9.166667e-01  5.864359e-04
3  7  4.166667e-01  1.083333e+00  3.915927e-04
3  8  4.166667e-01  1.250000e+00  7.371254e-05
3  9  4.166667e-01  1.416667e+00  -3.587959e-04
3  10  4.166667e-01  1.583333e+00  -7.235185e-04
3  11  4.166667e-01  1.750000e+00  -7.685566e-04
3  12  4.166667e-01  1.916667e+00  -9.534924e-04
3  13  4.166667e-01  2.083333e+00  -2.662301e-04
3  14  4.166667e-01  2.250000e+00  9.288955e-04
3  15  4.166667e-01  2.416667e+00  2.300824e-03
4  1  5.833333e-01  8.333333e-02  0.000000e+00
4  2  5.833333e-01  2.500000e-01  1.412380e-03
4  3  5.833333e-01  4.166667e-01  1.402151e-03
4  4  5.833333e-01  5.833333e-01  1.596900e-03
4  5  5.833333e-01  7.500000e-01  8.437806e-04
4  6  5.833333e-01  9.166667e-01  4.255600e-04
4  7  5.833333e-01  1.083333e+00  2.902598e-04
4  8  5.833333e-01  1.250000e+00  7.756743e-05
4  9  5.833333e-01  1.416667e+00  -3.024559e-04
4  10  5.833333e-01  1.583333e+00  -6.096093e-04
4  11  5.833333e-01  1.750000e+00  -6.526460e-04
4  12  5.833333e-01  1.916667e+00  -8.139257e-04
4  13  5.833333e-01  2.083333e+00  -2.026531e-04
4  14  5.833333e-01  2.250000e+00  8.777062e-04
4  15  5.833333e-01  2.416667e+00  2.045454e-03
5  1  7.500000e-01  8.333333e-02  0.000000e+00
5  2  7.500000e-01  2.500000e-01  1.188390e-03
5  3  7.500000e-01  4.166667e-01  8.920049e-04
5  4  7.500000e-01  5.833333e-01  8.437806e-04
5  5  7.500000e-01  7.500000e-01  1.110673e-03
5  6  7.500000e-01  9.166667e-01  5.270884e-04
5  7  7.500000e-01  1.083333e+00  2.184670e-04
5  8  7.500000e-01  1.250000e+00  9.550087e-05
5  9  7.500000e-01  1.416667e+00  -1.720793e-04
5  10  7.500000e-01  1.583333e+00  -4.299030e-04
5  11  7.500000e-01  1.750000e+00  -4.724699e-04
5  12  7.500000e-01  1.916667e+00  -6.300018e-04
5  13  7.500000e-01  2.083333e+00  -1.430267e-04
5  14  7.500000e-01  2.250000e+00  5.032878e-04
5  15  7.500000e-01  2.416667e+00  9.452653e-04
6  1  9.166667e-01  8.333333e-02  0.000000e+00
6  2  9.166667e-01  2.500000e-01  6.708738e-04
6  3  9.166667e-01  4.166667e-01  5.864359e-04
6  4  9.166667e-01  5.833333e-01  4.255600e-04
6  5  9.166667e-01  7.500000e-01  5.270884e-04
6  6  9.166667e-01  9.166667e-01  6.708195e-04
6  7  9.166667e-01  1.083333e+00  2.785629e-04
6  8  9.166667e-01  1.250000e+00  8.459077e-05
6  9  9.166667e-01  1.416667e+00  -8.951683e-05
6  10  9.166667e-01  1.583333e+00  -2.280290e-04
6  11  9.166667e-01  1.750000e+00  -2.614690e-04
6  12  9.166667e-01  1.916667e+00  -3.490838e-04
6  13  9.166667e-01  2.083333e+00  -6.871205e-05
6  14  9.166667e-01  2.250000e+00  3.067132e-04
6  15  9.166667e-01  2.416667e+00  1.018470e-03
7  1  1.083333e+00  8.333333e-02  0.000000e+00
7  2  1.083333e+00  2.500000e-01  4.430954e-04
7  3  1.083333e+00  4.166667e-01  3.915927e-04
7  4  1.083333e+00  5.833333e-01  2.902598e-04
7  5  1.083333e+00  7.500000e-01  2.184670e-04
7  6  1.083333e+00  9.166667e-01  2.785629e-04
7  7  1.083333e+00  1.083333e+00  4.537217e-04
7  8  1.083333e+00  1.250000e+00  2.145136e-04
7  9  1.083333e+00  1.416667e+00  -1.303462e-05
7  10  1.083333e+00  1.583333e+00  -7.822385e-05
7  11  1.083333e+00  1.750000e+00  -8.941286e-05
7  12  1.083333e+00  1.916667e+00  -1.327295e-04
7  13  1.083333e+00  2.083333e+00  8.521702e-06
7  14  1.083333e+00  2.250000e+00  2.617248e-04
7  15  1.083333e+00  2.416667e+00  6.035728e-04
8  1  1.250000e+00  8.333333e-02  0.000000e+00
8  2  1.250000e+00  2.500000e-01  6.343142e-05
8  3  1.250000e+00  4.166667e-01  7.371254e-05
8  4  1.250000e+00  5.833333e-01  7.756743e-05
8  5  1.250000e+00  7.500000e-01  9.550087e-05
8  6  1.250000e+00  9.166667e-01  8.459077e-05
8  7  1.250000e+00  1.083333e+00  2.145136e-04
8  8  1.250000e+00  1.250000e+00  4.208375e-04
8  9  1.250000e+00  1.416667e+00  1.480795e-04
8  10  1.250000e+00  1.583333e+00  3.574533e-05
8  11  1.250000e+00  1.750000e+00  7.025649e-05
8  12  1.250000e+00  1.916667e+00  5.746567e-05
8  13  1.250000e+00  2.083333e+00  4.663043e-05
8  14  1.250000e+00  2.250000e+00  1.385237e-05
8  15  1.250000e+00  2.416667e+00  3.171185e-05
9  1  1.416667e+00  8.333333e-02  0.000000e+00
9  2  1.416667e+00  2.500000e-01  -4.604484e-04
9  3  1.416667e+00  4.166667e-01  -3.587959e-04
9  4  1.416667e+00  5.833333e-01  -3.024559e-04
9  5  1.416667e+00  7.500000e-01  -1.720793e-04
9  6  1.416667e+00  9.166667e-01  -8.951683e-05
9  7  1.416667e+00  1.083333e+00  -1.303462e-05
9  8  1.416667e+00  1.250000e+00  1.480795e-04
9  9  1.416667e+00  1.416667e+00  5.261981e-04
9  10  1.416667e+00  1.583333e+00  4.715373e-04
9  11  1.416667e+00  1.750000e+00  4.187660e-04
9  12  1.416667e+00  1.916667e+00  5.222842e-04
9  13  1.416667e+00  2.083333e+00  2.146107e-04
9  14  1.416667e+00  2.250000e+00  -3.375650e-04
9  15  1.416667e+00  2.416667e+00  -1.242637e-03
10  1  1.583333e+00  8.333333e-02  0.000000e+00
10  2  1.583333e+00  2.500000e-01  -9.006617e-04
10  3  1.583333e+00  4.166667e-01  -7.235185e-04
10  4  1.583333e+00  5.833333e-01  -6.096093e-04
10  5  1.583333e+00  7.500000e-01  -4.299030e-04
10  6  1.583333e+00  9.166667e-01  -2.280290e-04
10  7  1.583333e+00  1.083333e+00  -7.822385e-05
10  8  1.583333e+00  1.250000e+00  3.574533e-05
10  9  1.583333e+00  1.416667e+00  4.715373e-04
10  10  1.583333e+00  1.583333e+00  1.070616e-03
10  11  1.583333e+00  1.750000e+00  8.318756e-04
10  12  1.583333e+00  1.916667e+00  8.346909e-04
10  13  1.583333e+00  2.083333e+00  2.663175e-04
10  14  1.583333e+00  2.250000e+00  -6.907653e-04
10  15  1.583333e+00  2.416667e+00  -1.454223e-03
11  1  1.750000e+00  8.333333e-02  0.000000e+00
11  2  1.750000e+00  2.500000e-01  -9.648546e-04
11  3  1.750000e+00  4.166667e-01  -7.685566e-04
11  4  1.750000e+00  5.833333e-01  -6.526460e-04
11  5  1.750000e+00  7.500000e-01  -4.724699e-04
11  6  1.750000e+00  9.166667e-01  -2.614690e-04
11  7  1.750000e+00  1.083333e+00  -8.941286e-05
11  8  1.750000e+00  1.250000e+00  7.025649e-05
11  9  1.750000e+00  1.416667e+00  4.187660e-04
11  10  1.750000e+00  1.583333e+00  8.318756e-04
11  11  1.750000e+00  1.750000e+00  1.469897e-03
11  12  1.750000e+00  1.916667e+00  1.159045e-03
11  13  1.750000e+00  2.083333e+00  3.632837e-04
11  14  1.750000e+00  2.250000e+00  -3.898727e-04
11  15  1.750000e+00  2.416667e+00  -1.073321e-03
12  1  1.916667e+00  8.333333e-02  0.000000e+00
12  2  1.916667e+00  2.500000e-01  -1.247640e-03
12  3  1.916667e+00  4.166667e-01  -9.534924e-04
12  4  1.916667e+00  5.833333e-01  -8.139257e-04
12  5  1.916667e+00  7.500000e-01  -6.300018e-04
12  6  1.916667e+00  9.166667e-01  -3.490838e-04
12  7  1.916667e+00  1.083333e+00  -1.327295e-04
12  8  1.916667e+00  1.250000e+00  5.746567e-05
12  9  1.916667e+00  1.416667e+00  5.222842e-04
12  10  1.916667e+00  1.583333e+00  8.346909e-04
12  11  1.916667e+00  1.750000e+00  1.159045e-03
12  12  1.916667e+00  1.916667e+00  2.524368e-03
12  13  1.916667e+00  2.083333e+00  1.414533e-03
12  14  1.916667e+00  2.250000e+00  4.452559e-05
12  15  1.916667e+00  2.416667e+00  -6.176129e-04
13  1  2.083333e+00  8.333333e-02  0.000000e+00
13  2  2.083333e+00  2.500000e-01  -3.607332e-04
13  3  2.083333e+00  4.166667e-01  -2.662301e-04
13  4  2.083333e+00  5.833333e-01  -2.026531e-04
13  5  2.083333e+00  7.500000e-01  -1.430267e-04
13  6  2.083333e+00  9.166667e-01  -6.871205e-05
13  7  2.083333e+00  1.083333e+00  8.521702e-06
13  8  2.083333e+00  1.250000e+00  4.663043e-05
13  9  2.083333e+00  1.416667e+00  2.146107e-04
13  10  2.083333e+00  1.583333e+00  2.663175e-04
13  11  2.083333e+00  1.750000e+00  3.632837e-04
13  12  2.083333e+00  1.916667e+00  1.414533e-03
13  13  2.083333e+00  2.083333e+00  4.800399e-03
13  14  2.083333e+00  2.250000e+00  3.305786e-03
13  15  2.083333e+00  2.416667e+00  2.955400e-03
14  1  2.250000e+00  8.333333e-02  0.000000e+00
14  2  2.250000e+00  2.500000e-01  1.025858e-03
14  3  2.250000e+00  4.166667e-01  9.288955e-04
14  4  2.250000e+00  5.833333e-01  8.777062e-04
14  5  2.250000e+00  7.500000e-01  5.032878e-04
14  6  2.250000e+00  9.166667e-01  3.067132e-04
14  7  2.250000e+00  1.083333e+00  2.617248e-04
14  8  2.250000e+00  1.250000e+00  1.385237e-05
14  9  2.250000e+00  1.416667e+00  -3.375650e-04
14  10  2.250000e+00  1.583333e+00  -6.907653e-04
14  11  2.250000e+00  1.750000e+00  -3.898727e-04
14  12  2.250000e+00  1.916667e+00  4.452559e-05
14  13  2.250000e+00  2.083333e+00  3.305786e-03
14  14  2.250000e+00  2.250000e+00  1.440569e-02
14  15  2.250000e+00  2.416667e+00  1.899619e-02
15  1  2.416667e+00  8.333333e-02  0.000000e+00
15  2  2.416667e+00  2.500000e-01  2.873379e-03
15  3  2.416667e+00  4.166667e-01  2.300824e-03
15  4  2.416667e+00  5.833333e-01  2.045454e-03
15  5  2.416667e+00  7.500000e-01  9.452653e-04
15  6  2.416667e+00  9.166667e-01  1.018470e-03
15  7  2.416667e+00  1.083333e+00  6.035728e-04
15  8  2.416667e+00  1.250000e+00  3.171185e-05
15  9  2.416667e+00  1.416667e+00  -1.242637e-03
15  10  2.416667e+00  1.583333e+00  -1.454223e-03
15  11  2.416667e+00  1.750000e+00  -1.073321e-03
15  12  2.416667e+00  1.916667e+00  -6.176129e-04
15  13  2.416667e+00  2.083333e+00  2.955400e-03
15  14  2.416667e+00  2.250000e+00  1.899619e-02
15  15  2.416667e+00  2.416667e+00  2.941094e-01


==> anc/txt_outputs/xsec_ratio_ptmu_carbon_to_hydrocarbon_covariance_svd.txt <==
# xsec_ratio_ptmu_carbon_to_hydrocarbon_covariance_svd
# bin_i  bin_j  x_center  y_center  value
1  1  8.333333e-02  8.333333e-02  0.000000e+00
1  2  8.333333e-02  2.500000e-01  0.000000e+00
1  3  8.333333e-02  4.166667e-01  0.000000e+00
1  4  8.333333e-02  5.833333e-01  0.000000e+00
1  5  8.333333e-02  7.500000e-01  0.000000e+00
1  6  8.333333e-02  9.166667e-01  0.000000e+00
1  7  8.333333e-02  1.083333e+00  0.000000e+00
1  8  8.333333e-02  1.250000e+00  0.000000e+00
1  9  8.333333e-02  1.416667e+00  0.000000e+00
1  10  8.333333e-02  1.583333e+00  0.000000e+00
1  11  8.333333e-02  1.750000e+00  0.000000e+00
1  12  8.333333e-02  1.916667e+00  0.000000e+00
1  13  8.333333e-02  2.083333e+00  0.000000e+00
1  14  8.333333e-02  2.250000e+00  0.000000e+00
1  15  8.333333e-02  2.416667e+00  0.000000e+00
2  1  2.500000e-01  8.333333e-02  0.000000e+00
2  2  2.500000e-01  2.500000e-01  8.359806e-03
2  3  2.500000e-01  4.166667e-01  2.803578e-03
2  4  2.500000e-01  5.833333e-01  1.412380e-03
2  5  2.500000e-01  7.500000e-01  1.188390e-03
2  6  2.500000e-01  9.166667e-01  6.708738e-04
2  7  2.500000e-01  1.083333e+00  4.430954e-04
2  8  2.500000e-01  1.250000e+00  6.343142e-05
2  9  2.500000e-01  1.416667e+00  -4.604484e-04
2  10  2.500000e-01  1.583333e+00  -9.006617e-04
2  11  2.500000e-01  1.750000e+00  -9.648546e-04
2  12  2.500000e-01  1.916667e+00  -1.247640e-03
2  13  2.500000e-01  2.083333e+00  -3.607332e-04
2  14  2.500000e-01  2.250000e+00  1.025858e-03
2  15  2.500000e-01  2.416667e+00  2.873379e-03
3  1  4.166667e-01  8.333333e-02  0.000000e+00
3  2  4.166667e-01  2.500000e-01  2.803578e-03
3  3  4.166667e-01  4.166667e-01  3.130845e-03
3  4  4.166667e-01  5.833333e-01  1.402151e-03
3  5  4.166667e-01  7.500000e-01  8.920049e-04
3  6  4.166667e-01  9.166667e-01  5.864359e-04
3  7  4.166667e-01  1.083333e+00  3.915927e-04
3  8  4.166667e-01  1.250000e+00  7.371254e-05
3  9  4.166667e-01  1.416667e+00  -3.587959e-04
3  10  4.166667e-01  1.583333e+00  -7.235185e-04
3  11  4.166667e-01  1.750000e+00  -7.685566e-04
3  12  4.166667e-01  1.916667e+00  -9.534924e-04
3  13  4.166667e-01  2.083333e+00  -2.662301e-04
3  14  4.166667e-01  2.250000e+00  9.288955e-04
3  15  4.166667e-01  2.416667e+00  2.300824e-03
4  1  5.833333e-01  8.333333e-02  0.000000e+00
4  2  5.833333e-01  2.500000e-01  1.412380e-03
4  3  5.833333e-01  4.166667e-01  1.402151e-03
4  4  5.833333e-01  5.833333e-01  1.596900e-03
4  5  5.833333e-01  7.500000e-01  8.437806e-04
4  6  5.833333e-01  9.166667e-01  4.255600e-04
4  7  5.833333e-01  1.083333e+00  2.902598e-04
4  8  5.833333e-01  1.250000e+00  7.756743e-05
4  9  5.833333e-01  1.416667e+00  -3.024559e-04
4  10  5.833333e-01  1.583333e+00  -6.096093e-04
4  11  5.833333e-01  1.750000e+00  -6.526460e-04
4  12  5.833333e-01  1.916667e+00  -8.139257e-04
4  13  5.833333e-01  2.083333e+00  -2.026531e-04
4  14  5.833333e-01  2.250000e+00  8.777062e-04
4  15  5.833333e-01  2.416667e+00  2.045454e-03
5  1  7.500000e-01  8.333333e-02  0.000000e+00
5  2  7.500000e-01  2.500000e-01  1.188390e-03
5  3  7.500000e-01  4.166667e-01  8.920049e-04
5  4  7.500000e-01  5.833333e-01  8.437806e-04
5  5  7.500000e-01  7.500000e-01  1.110673e-03
5  6  7.500000e-01  9.166667e-01  5.270884e-04
5  7  7.500000e-01  1.083333e+00  2.184670e-04
5  8  7.500000e-01  1.250000e+00  9.550087e-05
5  9  7.500000e-01  1.416667e+00  -1.720793e-04
5  10  7.500000e-01  1.583333e+00  -4.299030e-04
5  11  7.500000e-01  1.750000e+00  -4.724699e-04
5  12  7.500000e-01  1.916667e+00  -6.300018e-04
5  13  7.500000e-01  2.083333e+00  -1.430267e-04
5  14  7.500000e-01  2.250000e+00  5.032878e-04
5  15  7.500000e-01  2.416667e+00  9.452653e-04
6  1  9.166667e-01  8.333333e-02  0.000000e+00
6  2  9.166667e-01  2.500000e-01  6.708738e-04
6  3  9.166667e-01  4.166667e-01  5.864359e-04
6  4  9.166667e-01  5.833333e-01  4.255600e-04
6  5  9.166667e-01  7.500000e-01  5.270884e-04
6  6  9.166667e-01  9.166667e-01  6.708195e-04
6  7  9.166667e-01  1.083333e+00  2.785629e-04
6  8  9.166667e-01  1.250000e+00  8.459077e-05
6  9  9.166667e-01  1.416667e+00  -8.951683e-05
6  10  9.166667e-01  1.583333e+00  -2.280290e-04
6  11  9.166667e-01  1.750000e+00  -2.614690e-04
6  12  9.166667e-01  1.916667e+00  -3.490838e-04
6  13  9.166667e-01  2.083333e+00  -6.871205e-05
6  14  9.166667e-01  2.250000e+00  3.067132e-04
6  15  9.166667e-01  2.416667e+00  1.018470e-03
7  1  1.083333e+00  8.333333e-02  0.000000e+00
7  2  1.083333e+00  2.500000e-01  4.430954e-04
7  3  1.083333e+00  4.166667e-01  3.915927e-04
7  4  1.083333e+00  5.833333e-01  2.902598e-04
7  5  1.083333e+00  7.500000e-01  2.184670e-04
7  6  1.083333e+00  9.166667e-01  2.785629e-04
7  7  1.083333e+00  1.083333e+00  4.537217e-04
7  8  1.083333e+00  1.250000e+00  2.145136e-04
7  9  1.083333e+00  1.416667e+00  -1.303462e-05
7  10  1.083333e+00  1.583333e+00  -7.822385e-05
7  11  1.083333e+00  1.750000e+00  -8.941286e-05
7  12  1.083333e+00  1.916667e+00  -1.327295e-04
7  13  1.083333e+00  2.083333e+00  8.521702e-06
7  14  1.083333e+00  2.250000e+00  2.617248e-04
7  15  1.083333e+00  2.416667e+00  6.035728e-04
8  1  1.250000e+00  8.333333e-02  0.000000e+00
8  2  1.250000e+00  2.500000e-01  6.343142e-05
8  3  1.250000e+00  4.166667e-01  7.371254e-05
8  4  1.250000e+00  5.833333e-01  7.756743e-05
8  5  1.250000e+00  7.500000e-01  9.550087e-05
8  6  1.250000e+00  9.166667e-01  8.459077e-05
8  7  1.250000e+00  1.083333e+00  2.145136e-04
8  8  1.250000e+00  1.250000e+00  4.208375e-04
8  9  1.250000e+00  1.416667e+00  1.480795e-04
8  10  1.250000e+00  1.583333e+00  3.574533e-05
8  11  1.250000e+00  1.750000e+00  7.025649e-05
8  12  1.250000e+00  1.916667e+00  5.746567e-05
8  13  1.250000e+00  2.083333e+00  4.663043e-05
8  14  1.250000e+00  2.250000e+00  1.385237e-05
8  15  1.250000e+00  2.416667e+00  3.171185e-05
9  1  1.416667e+00  8.333333e-02  0.000000e+00
9  2  1.416667e+00  2.500000e-01  -4.604484e-04
9  3  1.416667e+00  4.166667e-01  -3.587959e-04
9  4  1.416667e+00  5.833333e-01  -3.024559e-04
9  5  1.416667e+00  7.500000e-01  -1.720793e-04
9  6  1.416667e+00  9.166667e-01  -8.951683e-05
9  7  1.416667e+00  1.083333e+00  -1.303462e-05
9  8  1.416667e+00  1.250000e+00  1.480795e-04
9  9  1.416667e+00  1.416667e+00  5.261981e-04
9  10  1.416667e+00  1.583333e+00  4.715373e-04
9  11  1.416667e+00  1.750000e+00  4.187660e-04
9  12  1.416667e+00  1.916667e+00  5.222842e-04
9  13  1.416667e+00  2.083333e+00  2.146107e-04
9  14  1.416667e+00  2.250000e+00  -3.375650e-04
9  15  1.416667e+00  2.416667e+00  -1.242637e-03
10  1  1.583333e+00  8.333333e-02  0.000000e+00
10  2  1.583333e+00  2.500000e-01  -9.006617e-04
10  3  1.583333e+00  4.166667e-01  -7.235185e-04
10  4  1.583333e+00  5.833333e-01  -6.096093e-04
10  5  1.583333e+00  7.500000e-01  -4.299030e-04
10  6  1.583333e+00  9.166667e-01  -2.280290e-04
10  7  1.583333e+00  1.083333e+00  -7.822385e-05
10  8  1.583333e+00  1.250000e+00  3.574533e-05
10  9  1.583333e+00  1.416667e+00  4.715373e-04
10  10  1.583333e+00  1.583333e+00  1.070616e-03
10  11  1.583333e+00  1.750000e+00  8.318756e-04
10  12  1.583333e+00  1.916667e+00  8.346909e-04
10  13  1.583333e+00  2.083333e+00  2.663175e-04
10  14  1.583333e+00  2.250000e+00  -6.907653e-04
10  15  1.583333e+00  2.416667e+00  -1.454223e-03
11  1  1.750000e+00  8.333333e-02  0.000000e+00
11  2  1.750000e+00  2.500000e-01  -9.648546e-04
11  3  1.750000e+00  4.166667e-01  -7.685566e-04
11  4  1.750000e+00  5.833333e-01  -6.526460e-04
11  5  1.750000e+00  7.500000e-01  -4.724699e-04
11  6  1.750000e+00  9.166667e-01  -2.614690e-04
11  7  1.750000e+00  1.083333e+00  -8.941286e-05
11  8  1.750000e+00  1.250000e+00  7.025649e-05
11  9  1.750000e+00  1.416667e+00  4.187660e-04
11  10  1.750000e+00  1.583333e+00  8.318756e-04
11  11  1.750000e+00  1.750000e+00  1.469897e-03
11  12  1.750000e+00  1.916667e+00  1.159045e-03
11  13  1.750000e+00  2.083333e+00  3.632837e-04
11  14  1.750000e+00  2.250000e+00  -3.898727e-04
11  15  1.750000e+00  2.416667e+00  -1.073321e-03
12  1  1.916667e+00  8.333333e-02  0.000000e+00
12  2  1.916667e+00  2.500000e-01  -1.247640e-03
12  3  1.916667e+00  4.166667e-01  -9.534924e-04
12  4  1.916667e+00  5.833333e-01  -8.139257e-04
12  5  1.916667e+00  7.500000e-01  -6.300018e-04
12  6  1.916667e+00  9.166667e-01  -3.490838e-04
12  7  1.916667e+00  1.083333e+00  -1.327295e-04
12  8  1.916667e+00  1.250000e+00  5.746567e-05
12  9  1.916667e+00  1.416667e+00  5.222842e-04
12  10  1.916667e+00  1.583333e+00  8.346909e-04
12  11  1.916667e+00  1.750000e+00  1.159045e-03
12  12  1.916667e+00  1.916667e+00  2.524368e-03
12  13  1.916667e+00  2.083333e+00  1.414533e-03
12  14  1.916667e+00  2.250000e+00  4.452559e-05
12  15  1.916667e+00  2.416667e+00  -6.176129e-04
13  1  2.083333e+00  8.333333e-02  0.000000e+00
13  2  2.083333e+00  2.500000e-01  -3.607332e-04
13  3  2.083333e+00  4.166667e-01  -2.662301e-04
13  4  2.083333e+00  5.833333e-01  -2.026531e-04
13  5  2.083333e+00  7.500000e-01  -1.430267e-04
13  6  2.083333e+00  9.166667e-01  -6.871205e-05
13  7  2.083333e+00  1.083333e+00  8.521702e-06
13  8  2.083333e+00  1.250000e+00  4.663043e-05
13  9  2.083333e+00  1.416667e+00  2.146107e-04
13  10  2.083333e+00  1.583333e+00  2.663175e-04
13  11  2.083333e+00  1.750000e+00  3.632837e-04
13  12  2.083333e+00  1.916667e+00  1.414533e-03
13  13  2.083333e+00  2.083333e+00  4.800399e-03
13  14  2.083333e+00  2.250000e+00  3.305786e-03
13  15  2.083333e+00  2.416667e+00  2.955400e-03
14  1  2.250000e+00  8.333333e-02  0.000000e+00
14  2  2.250000e+00  2.500000e-01  1.025858e-03
14  3  2.250000e+00  4.166667e-01  9.288955e-04
14  4  2.250000e+00  5.833333e-01  8.777062e-04
14  5  2.250000e+00  7.500000e-01  5.032878e-04
14  6  2.250000e+00  9.166667e-01  3.067132e-04
14  7  2.250000e+00  1.083333e+00  2.617248e-04
14  8  2.250000e+00  1.250000e+00  1.385237e-05
14  9  2.250000e+00  1.416667e+00  -3.375650e-04
14  10  2.250000e+00  1.583333e+00  -6.907653e-04
14  11  2.250000e+00  1.750000e+00  -3.898727e-04
14  12  2.250000e+00  1.916667e+00  4.452559e-05
14  13  2.250000e+00  2.083333e+00  3.305786e-03
14  14  2.250000e+00  2.250000e+00  1.440569e-02
14  15  2.250000e+00  2.416667e+00  1.899619e-02
15  1  2.416667e+00  8.333333e-02  0.000000e+00
15  2  2.416667e+00  2.500000e-01  2.873379e-03
15  3  2.416667e+00  4.166667e-01  2.300824e-03
15  4  2.416667e+00  5.833333e-01  2.045454e-03
15  5  2.416667e+00  7.500000e-01  9.452653e-04
15  6  2.416667e+00  9.166667e-01  1.018470e-03
15  7  2.416667e+00  1.083333e+00  6.035728e-04
15  8  2.416667e+00  1.250000e+00  3.171185e-05
15  9  2.416667e+00  1.416667e+00  -1.242637e-03
15  10  2.416667e+00  1.583333e+00  -1.454223e-03
15  11  2.416667e+00  1.750000e+00  -1.073321e-03
15  12  2.416667e+00  1.916667e+00  -6.176129e-04
15  13  2.416667e+00  2.083333e+00  2.955400e-03
15  14  2.416667e+00  2.250000e+00  1.899619e-02
15  15  2.416667e+00  2.416667e+00  2.941094e-01


==> anc/txt_outputs/xsec_ratio_ptmu_carbon_to_hydrocarbon_covariance_svd_S.txt <==
# xsec_ratio_ptmu_carbon_to_hydrocarbon_covariance_svd_S
# bin  x_low  x_high  x_center  value
1  0.000000e+00  1.000000e+00  5.000000e-01  2.955205e-01
2  1.000000e+00  2.000000e+00  1.500000e+00  1.455986e-02
3  2.000000e+00  3.000000e+00  2.500000e+00  1.125427e-02
4  3.000000e+00  4.000000e+00  3.500000e+00  4.630664e-03
5  4.000000e+00  5.000000e+00  4.500000e+00  2.770536e-03
6  5.000000e+00  6.000000e+00  5.500000e+00  1.810680e-03
7  6.000000e+00  7.000000e+00  6.500000e+00  1.045339e-03
8  7.000000e+00  8.000000e+00  7.500000e+00  8.195457e-04
9  8.000000e+00  9.000000e+00  8.500000e+00  6.127121e-04
10  9.000000e+00  1.000000e+01  9.500000e+00  5.064087e-04
11  1.000000e+01  1.100000e+01  1.050000e+01  4.448004e-04
12  1.100000e+01  1.200000e+01  1.150000e+01  3.317371e-04
13  1.200000e+01  1.300000e+01  1.250000e+01  2.104376e-04
14  1.300000e+01  1.400000e+01  1.350000e+01  1.326838e-04
15  1.400000e+01  1.500000e+01  1.450000e+01  0.000000e+00


==> anc/txt_outputs/xsec_ratio_ptmu_carbon_to_hydrocarbon_covariance_svd_U.txt <==
# xsec_ratio_ptmu_carbon_to_hydrocarbon_covariance_svd_U
# bin_i  bin_j  x_center  y_center  value
1  1  5.000000e-01  5.000000e-01  0.000000e+00
1  2  5.000000e-01  1.500000e+00  0.000000e+00
1  3  5.000000e-01  2.500000e+00  0.000000e+00
1  4  5.000000e-01  3.500000e+00  0.000000e+00
1  5  5.000000e-01  4.500000e+00  0.000000e+00
1  6  5.000000e-01  5.500000e+00  0.000000e+00
1  7  5.000000e-01  6.500000e+00  0.000000e+00
1  8  5.000000e-01  7.500000e+00  0.000000e+00
1  9  5.000000e-01  8.500000e+00  0.000000e+00
1  10  5.000000e-01  9.500000e+00  0.000000e+00
1  11  5.000000e-01  1.050000e+01  0.000000e+00
1  12  5.000000e-01  1.150000e+01  0.000000e+00
1  13  5.000000e-01  1.250000e+01  0.000000e+00
1  14  5.000000e-01  1.350000e+01  0.000000e+00
1  15  5.000000e-01  1.450000e+01  1.000000e+00
2  1  1.500000e+00  5.000000e-01  -1.039675e-02
2  2  1.500000e+00  1.500000e+00  -2.367403e-01
2  3  1.500000e+00  2.500000e+00  7.284515e-01
2  4  1.500000e+00  3.500000e+00  4.842194e-01
2  5  1.500000e+00  4.500000e+00  3.758661e-01
2  6  1.500000e+00  5.500000e+00  1.800243e-01
2  7  1.500000e+00  6.500000e+00  -5.163600e-02
2  8  1.500000e+00  7.500000e+00  1.870345e-02
2  9  1.500000e+00  8.500000e+00  -2.354373e-02
2  10  1.500000e+00  9.500000e+00  3.001763e-02
2  11  1.500000e+00  1.050000e+01  -3.173667e-03
2  12  1.500000e+00  1.150000e+01  1.660897e-02
2  13  1.500000e+00  1.250000e+01  -1.443104e-02
2  14  1.500000e+00  1.350000e+01  9.287202e-03
2  15  1.500000e+00  1.450000e+01  0.000000e+00
3  1  2.500000e+00  5.000000e-01  -8.244715e-03
3  2  2.500000e+00  1.500000e+00  -1.439099e-01
3  3  2.500000e+00  2.500000e+00  3.606064e-01
3  4  2.500000e+00  3.500000e+00  -2.958274e-02
3  5  2.500000e+00  4.500000e+00  -3.681473e-01
3  6  2.500000e+00  5.500000e+00  -5.752455e-01
3  7  2.500000e+00  6.500000e+00  5.473090e-01
3  8  2.500000e+00  7.500000e+00  -1.944723e-01
3  9  2.500000e+00  8.500000e+00  1.463836e-01
3  10  2.500000e+00  9.500000e+00  -1.060454e-01
3  11  2.500000e+00  1.050000e+01  5.026715e-02
3  12  2.500000e+00  1.150000e+01  -9.111112e-02
3  13  2.500000e+00  1.250000e+01  3.089136e-02
3  14  2.500000e+00  1.350000e+01  6.878287e-03
3  15  2.500000e+00  1.450000e+01  0.000000e+00
4  1  3.500000e+00  5.000000e-01  -7.272391e-03
4  2  3.500000e+00  1.500000e+00  -1.025314e-01
4  3  3.500000e+00  2.500000e+00  2.088432e-01
4  4  3.500000e+00  3.500000e+00  -1.319945e-01
4  5  3.500000e+00  4.500000e+00  -3.241692e-01
4  6  3.500000e+00  5.500000e+00  -2.351809e-01
4  7  3.500000e+00  6.500000e+00  -2.585074e-01
4  8  3.500000e+00  7.500000e+00  2.310045e-01
4  9  3.500000e+00  8.500000e+00  -6.288215e-01
4  10  3.500000e+00  9.500000e+00  4.114769e-01
4  11  3.500000e+00  1.050000e+01  -2.105437e-02
4  12  3.500000e+00  1.150000e+01  2.318328e-01
4  13  3.500000e+00  1.250000e+01  -1.566706e-01
4  14  3.500000e+00  1.350000e+01  6.592725e-02
4  15  3.500000e+00  1.450000e+01  0.000000e+00
5  1  4.500000e+00  5.000000e-01  -3.429756e-03
5  2  4.500000e+00  1.500000e+00  -7.089988e-02
5  3  4.500000e+00  2.500000e+00  1.645079e-01
5  4  4.500000e+00  3.500000e+00  -7.429794e-02
5  5  4.500000e+00  4.500000e+00  -2.226839e-01
5  6  4.500000e+00  5.500000e+00  -1.167706e-01
5  7  4.500000e+00  6.500000e+00  -5.469172e-01
5  8  4.500000e+00  7.500000e+00  1.167204e-01
5  9  4.500000e+00  8.500000e+00  -4.984588e-02
5  10  4.500000e+00  9.500000e+00  -4.422904e-01
5  11  4.500000e+00  1.050000e+01  2.503003e-01
5  12  4.500000e+00  1.150000e+01  -4.321361e-01
5  13  4.500000e+00  1.250000e+01  3.424500e-01
5  14  4.500000e+00  1.350000e+01  -1.471176e-01
5  15  4.500000e+00  1.450000e+01  0.000000e+00
6  1  5.500000e+00  5.000000e-01  -3.583402e-03
6  2  5.500000e+00  1.500000e+00  -4.054869e-02
6  3  5.500000e+00  2.500000e+00  9.599785e-02
6  4  5.500000e+00  3.500000e+00  -3.942084e-02
6  5  5.500000e+00  4.500000e+00  -1.460646e-01
6  6  5.500000e+00  5.500000e+00  -1.226943e-01
6  7  5.500000e+00  6.500000e+00  -3.855689e-01
6  8  5.500000e+00  7.500000e+00  -2.769677e-02
6  9  5.500000e+00  8.500000e+00  4.003650e-01
6  10  5.500000e+00  9.500000e+00  -3.556460e-01
6  11  5.500000e+00  1.050000e+01  -5.656221e-02
6  12  5.500000e+00  1.150000e+01  4.613059e-01
6  13  5.500000e+00  1.250000e+01  -4.511139e-01
6  14  5.500000e+00  1.350000e+01  3.089850e-01
6  15  5.500000e+00  1.450000e+01  0.000000e+00
7  1  6.500000e+00  5.000000e-01  -2.144152e-03
7  2  6.500000e+00  1.500000e+00  -3.047524e-02
7  3  6.500000e+00  2.500000e+00  5.441057e-02
7  4  6.500000e+00  3.500000e+00  -7.036148e-04
7  5  6.500000e+00  4.500000e+00  -7.440229e-02
7  6  6.500000e+00  5.500000e+00  -1.451919e-01
7  7  6.500000e+00  6.500000e+00  -2.484441e-01
7  8  6.500000e+00  7.500000e+00  -9.710368e-02
7  9  6.500000e+00  8.500000e+00  3.657810e-01
7  10  6.500000e+00  9.500000e+00  3.080410e-01
7  11  6.500000e+00  1.050000e+01  -3.193153e-01
7  12  6.500000e+00  1.150000e+01  3.186195e-01
7  13  6.500000e+00  1.250000e+01  3.373308e-01
7  14  6.500000e+00  1.350000e+01  -5.936143e-01
7  15  6.500000e+00  1.450000e+01  0.000000e+00
8  1  7.500000e+00  5.000000e-01  -1.178511e-04
8  2  7.500000e+00  1.500000e+00  -4.279532e-03
8  3  7.500000e+00  2.500000e+00  6.003650e-03
8  4  7.500000e+00  3.500000e+00  2.327803e-02
8  5  7.500000e+00  4.500000e+00  -2.386845e-02
8  6  7.500000e+00  5.500000e+00  -1.259514e-01
8  7  7.500000e+00  6.500000e+00  -2.481662e-01
8  8  7.500000e+00  7.500000e+00  -1.150768e-01
8  9  7.500000e+00  8.500000e+00  3.160294e-01
8  10  7.500000e+00  9.500000e+00  4.932099e-01
8  11  7.500000e+00  1.050000e+01  -2.158541e-01
8  12  7.500000e+00  1.150000e+01  -4.313072e-01
8  13  7.500000e+00  1.250000e+01  1.240805e-01
8  14  7.500000e+00  1.350000e+01  5.630238e-01
8  15  7.500000e+00  1.450000e+01  0.000000e+00
9  1  8.500000e+00  5.000000e-01  4.325750e-03
9  2  8.500000e+00  1.500000e+00  3.124754e-02
9  3  8.500000e+00  2.500000e+00  -7.665015e-02
9  4  8.500000e+00  3.500000e+00  1.118856e-01
9  5  8.500000e+00  4.500000e+00  8.271824e-02
9  6  8.500000e+00  5.500000e+00  -1.686443e-01
9  7  8.500000e+00  6.500000e+00  -1.600554e-01
9  8  8.500000e+00  7.500000e+00  -2.151339e-01
9  9  8.500000e+00  8.500000e+00  1.114490e-01
9  10  8.500000e+00  9.500000e+00  2.678440e-01
9  11  8.500000e+00  1.050000e+01  4.018768e-01
9  12  8.500000e+00  1.150000e+01  -3.094672e-01
9  13  8.500000e+00  1.250000e+01  -6.113754e-01
9  14  8.500000e+00  1.350000e+01  -3.977583e-01
9  15  8.500000e+00  1.450000e+01  0.000000e+00
10  1  9.500000e+00  5.000000e-01  5.174646e-03
10  2  9.500000e+00  1.500000e+00  7.089187e-02
10  3  9.500000e+00  2.500000e+00  -1.424005e-01
10  4  9.500000e+00  3.500000e+00  1.778619e-01
10  5  9.500000e+00  4.500000e+00  1.946204e-01
10  6  9.500000e+00  5.500000e+00  -2.374528e-01
10  7  9.500000e+00  6.500000e+00  -1.226353e-01
10  8  9.500000e+00  7.500000e+00  -4.612254e-01
10  9  9.500000e+00  8.500000e+00  -1.326674e-01
10  10  9.500000e+00  9.500000e+00  6.949904e-02
10  11  9.500000e+00  1.050000e+01  5.304436e-01
10  12  9.500000e+00  1.150000e+01  3.665605e-01
10  13  9.500000e+00  1.250000e+01  3.677149e-01
10  14  9.500000e+00  1.350000e+01  2.182282e-01
10  15  9.500000e+00  1.450000e+01  0.000000e+00
11  1  1.050000e+01  5.000000e-01  3.827765e-03
11  2  1.050000e+01  1.500000e+00  5.601670e-02
11  3  1.050000e+01  2.500000e+00  -1.724546e-01
11  4  1.050000e+01  3.500000e+00  2.235668e-01
11  5  1.050000e+01  4.500000e+00  2.664385e-01
11  6  1.050000e+01  5.500000e+00  -3.933468e-01
11  7  1.050000e+01  6.500000e+00  -1.282003e-01
11  8  1.050000e+01  7.500000e+00  -3.184903e-01
11  9  1.050000e+01  8.500000e+00  -3.633102e-01
11  10  1.050000e+01  9.500000e+00  -2.853882e-01
11  11  1.050000e+01  1.050000e+01  -5.718693e-01
11  12  1.050000e+01  1.150000e+01  -1.356157e-01
11  13  1.050000e+01  1.250000e+01  -1.102575e-01
11  14  1.050000e+01  1.350000e+01  -5.018638e-02
11  15  1.050000e+01  1.450000e+01  0.000000e+00
12  1  1.150000e+01  5.000000e-01  2.181414e-03
12  2  1.150000e+01  1.500000e+00  2.201678e-02
12  3  1.150000e+01  2.500000e+00  -2.651878e-01
12  4  1.150000e+01  3.500000e+00  4.419342e-01
12  5  1.150000e+01  4.500000e+00  1.476867e-01
12  6  1.150000e+01  5.500000e+00  -4.343865e-01
12  7  1.150000e+01  6.500000e+00  5.246134e-02
12  8  1.150000e+01  7.500000e+00  6.951021e-01
12  9  1.150000e+01  8.500000e+00  1.464778e-01
12  10  1.150000e+01  9.500000e+00  1.354540e-02
12  11  1.150000e+01  1.050000e+01  1.001338e-01
12  12  1.150000e+01  1.150000e+01  4.494774e-02
12  13  1.150000e+01  1.250000e+01  5.590476e-02
12  14  1.150000e+01  1.350000e+01  2.542317e-02
12  15  1.150000e+01  1.450000e+01  0.000000e+00
13  1  1.250000e+01  5.000000e-01  -1.085826e-02
13  2  1.250000e+01  1.500000e+00  -2.619313e-01
13  3  1.250000e+01  2.500000e+00  -2.660055e-01
13  4  1.250000e+01  3.500000e+00  6.274136e-01
13  5  1.250000e+01  4.500000e+00  -5.913027e-01
13  6  1.250000e+01  5.500000e+00  2.911558e-01
13  7  1.250000e+01  6.500000e+00  4.162420e-03
13  8  1.250000e+01  7.500000e+00  -1.666812e-01
13  9  1.250000e+01  8.500000e+00  -4.954043e-02
13  10  1.250000e+01  9.500000e+00  -9.449676e-03
13  11  1.250000e+01  1.050000e+01  -4.504214e-02
13  12  1.250000e+01  1.150000e+01  -5.949085e-03
13  13  1.250000e+01  1.250000e+01  -6.839365e-03
13  14  1.250000e+01  1.350000e+01  -1.497666e-03
13  15  1.250000e+01  1.450000e+01  0.000000e+00
14  1  1.350000e+01  5.000000e-01  -6.765520e-02
14  2  1.350000e+01  1.500000e+00  -9.066337e-01
14  3  1.350000e+01  2.500000e+00  -2.437987e-01
14  4  1.350000e+01  3.500000e+00  -2.375836e-01
14  5  1.350000e+01  4.500000e+00  2.321761e-01
14  6  1.350000e+01  5.500000e+00  -5.222414e-02
14  7  1.350000e+01  6.500000e+00  2.410507e-03
14  8  1.350000e+01  7.500000e+00  -2.451345e-03
14  9  1.350000e+01  8.500000e+00  1.510256e-02
14  10  1.350000e+01  9.500000e+00  3.770439e-04
14  11  1.350000e+01  1.050000e+01  2.546344e-02
14  12  1.350000e+01  1.150000e+01  6.866231e-04
14  13  1.350000e+01  1.250000e+01  2.227010e-03
14  14  1.350000e+01  1.350000e+01  5.228386e-03
14  15  1.350000e+01  1.450000e+01  0.000000e+00
15  1  1.450000e+01  5.000000e-01  -9.974877e-01
15  2  1.450000e+01  1.500000e+00  6.997064e-02
15  3  1.450000e+01  2.500000e+00  3.994590e-03
15  4  1.450000e+01  3.500000e+00  9.072463e-03
15  5  1.450000e+01  4.500000e+00  -3.655178e-03
15  6  1.450000e+01  5.500000e+00  1.712339e-03
15  7  1.450000e+01  6.500000e+00  -1.881909e-04
15  8  1.450000e+01  7.500000e+00  -1.398242e-03
15  9  1.450000e+01  8.500000e+00  -2.342976e-04
15  10  1.450000e+01  9.500000e+00  1.755131e-04
15  11  1.450000e+01  1.050000e+01  1.107845e-03
15  12  1.450000e+01  1.150000e+01  -1.759925e-03
15  13  1.450000e+01  1.250000e+01  -3.805051e-04
15  14  1.450000e+01  1.350000e+01  -1.097124e-03
15  15  1.450000e+01  1.450000e+01  0.000000e+00


==> anc/txt_outputs/xsec_ratio_ptmu_carbon_to_hydrocarbon_covariance_svd_Vt.txt <==
# xsec_ratio_ptmu_carbon_to_hydrocarbon_covariance_svd_Vt
# bin_i  bin_j  x_center  y_center  value
1  1  5.000000e-01  5.000000e-01  -0.000000e+00
1  2  5.000000e-01  1.500000e+00  -1.039675e-02
1  3  5.000000e-01  2.500000e+00  -8.244715e-03
1  4  5.000000e-01  3.500000e+00  -7.272391e-03
1  5  5.000000e-01  4.500000e+00  -3.429756e-03
1  6  5.000000e-01  5.500000e+00  -3.583402e-03
1  7  5.000000e-01  6.500000e+00  -2.144152e-03
1  8  5.000000e-01  7.500000e+00  -1.178511e-04
1  9  5.000000e-01  8.500000e+00  4.325750e-03
1  10  5.000000e-01  9.500000e+00  5.174646e-03
1  11  5.000000e-01  1.050000e+01  3.827765e-03
1  12  5.000000e-01  1.150000e+01  2.181414e-03
1  13  5.000000e-01  1.250000e+01  -1.085826e-02
1  14  5.000000e-01  1.350000e+01  -6.765520e-02
1  15  5.000000e-01  1.450000e+01  -9.974877e-01
2  1  1.500000e+00  5.000000e-01  -0.000000e+00
2  2  1.500000e+00  1.500000e+00  -2.367403e-01
2  3  1.500000e+00  2.500000e+00  -1.439099e-01
2  4  1.500000e+00  3.500000e+00  -1.025314e-01
2  5  1.500000e+00  4.500000e+00  -7.089988e-02
2  6  1.500000e+00  5.500000e+00  -4.054869e-02
2  7  1.500000e+00  6.500000e+00  -3.047524e-02
2  8  1.500000e+00  7.500000e+00  -4.279532e-03
2  9  1.500000e+00  8.500000e+00  3.124754e-02
2  10  1.500000e+00  9.500000e+00  7.089187e-02
2  11  1.500000e+00  1.050000e+01  5.601670e-02
2  12  1.500000e+00  1.150000e+01  2.201678e-02
2  13  1.500000e+00  1.250000e+01  -2.619313e-01
2  14  1.500000e+00  1.350000e+01  -9.066337e-01
2  15  1.500000e+00  1.450000e+01  6.997064e-02
3  1  2.500000e+00  5.000000e-01  0.000000e+00
3  2  2.500000e+00  1.500000e+00  7.284515e-01
3  3  2.500000e+00  2.500000e+00  3.606064e-01
3  4  2.500000e+00  3.500000e+00  2.088432e-01
3  5  2.500000e+00  4.500000e+00  1.645079e-01
3  6  2.500000e+00  5.500000e+00  9.599785e-02
3  7  2.500000e+00  6.500000e+00  5.441057e-02
3  8  2.500000e+00  7.500000e+00  6.003650e-03
3  9  2.500000e+00  8.500000e+00  -7.665015e-02
3  10  2.500000e+00  9.500000e+00  -1.424005e-01
3  11  2.500000e+00  1.050000e+01  -1.724546e-01
3  12  2.500000e+00  1.150000e+01  -2.651878e-01
3  13  2.500000e+00  1.250000e+01  -2.660055e-01
3  14  2.500000e+00  1.350000e+01  -2.437987e-01
3  15  2.500000e+00  1.450000e+01  3.994590e-03
4  1  3.500000e+00  5.000000e-01  0.000000e+00
4  2  3.500000e+00  1.500000e+00  4.842194e-01
4  3  3.500000e+00  2.500000e+00  -2.958274e-02
4  4  3.500000e+00  3.500000e+00  -1.319945e-01
4  5  3.500000e+00  4.500000e+00  -7.429794e-02
4  6  3.500000e+00  5.500000e+00  -3.942084e-02
4  7  3.500000e+00  6.500000e+00  -7.036148e-04
4  8  3.500000e+00  7.500000e+00  2.327803e-02
4  9  3.500000e+00  8.500000e+00  1.118856e-01
4  10  3.500000e+00  9.500000e+00  1.778619e-01
4  11  3.500000e+00  1.050000e+01  2.235668e-01
4  12  3.500000e+00  1.150000e+01  4.419342e-01
4  13  3.500000e+00  1.250000e+01  6.274136e-01
4  14  3.500000e+00  1.350000e+01  -2.375836e-01
4  15  3.500000e+00  1.450000e+01  9.072463e-03
5  1  4.500000e+00  5.000000e-01  0.000000e+00
5  2  4.500000e+00  1.500000e+00  3.758661e-01
5  3  4.500000e+00  2.500000e+00  -3.681473e-01
5  4  4.500000e+00  3.500000e+00  -3.241692e-01
5  5  4.500000e+00  4.500000e+00  -2.226839e-01
5  6  4.500000e+00  5.500000e+00  -1.460646e-01
5  7  4.500000e+00  6.500000e+00  -7.440229e-02
5  8  4.500000e+00  7.500000e+00  -2.386845e-02
5  9  4.500000e+00  8.500000e+00  8.271824e-02
5  10  4.500000e+00  9.500000e+00  1.946204e-01
5  11  4.500000e+00  1.050000e+01  2.664385e-01
5  12  4.500000e+00  1.150000e+01  1.476867e-01
5  13  4.500000e+00  1.250000e+01  -5.913027e-01
5  14  4.500000e+00  1.350000e+01  2.321761e-01
5  15  4.500000e+00  1.450000e+01  -3.655178e-03
6  1  5.500000e+00  5.000000e-01  0.000000e+00
6  2  5.500000e+00  1.500000e+00  1.800243e-01
6  3  5.500000e+00  2.500000e+00  -5.752455e-01
6  4  5.500000e+00  3.500000e+00  -2.351809e-01
6  5  5.500000e+00  4.500000e+00  -1.167706e-01
6  6  5.500000e+00  5.500000e+00  -1.226943e-01
6  7  5.500000e+00  6.500000e+00  -1.451919e-01
6  8  5.500000e+00  7.500000e+00  -1.259514e-01
6  9  5.500000e+00  8.500000e+00  -1.686443e-01
6  10  5.500000e+00  9.500000e+00  -2.374528e-01
6  11  5.500000e+00  1.050000e+01  -3.933468e-01
6  12  5.500000e+00  1.150000e+01  -4.343865e-01
6  13  5.500000e+00  1.250000e+01  2.911558e-01
6  14  5.500000e+00  1.350000e+01  -5.222414e-02
6  15  5.500000e+00  1.450000e+01  1.712339e-03
7  1  6.500000e+00  5.000000e-01  0.000000e+00
7  2  6.500000e+00  1.500000e+00  -5.163600e-02
7  3  6.500000e+00  2.500000e+00  5.473090e-01
7  4  6.500000e+00  3.500000e+00  -2.585074e-01
7  5  6.500000e+00  4.500000e+00  -5.469172e-01
7  6  6.500000e+00  5.500000e+00  -3.855689e-01
7  7  6.500000e+00  6.500000e+00  -2.484441e-01
7  8  6.500000e+00  7.500000e+00  -2.481662e-01
7  9  6.500000e+00  8.500000e+00  -1.600554e-01
7  10  6.500000e+00  9.500000e+00  -1.226353e-01
7  11  6.500000e+00  1.050000e+01  -1.282003e-01
7  12  6.500000e+00  1.150000e+01  5.246134e-02
7  13  6.500000e+00  1.250000e+01  4.162420e-03
7  14  6.500000e+00  1.350000e+01  2.410507e-03
7  15  6.500000e+00  1.450000e+01  -1.881909e-04
8  1  7.500000e+00  5.000000e-01  0.000000e+00
8  2  7.500000e+00  1.500000e+00  1.870345e-02
8  3  7.500000e+00  2.500000e+00  -1.944723e-01
8  4  7.500000e+00  3.500000e+00  2.310045e-01
8  5  7.500000e+00  4.500000e+00  1.167204e-01
8  6  7.500000e+00  5.500000e+00  -2.769677e-02
8  7  7.500000e+00  6.500000e+00  -9.710368e-02
8  8  7.500000e+00  7.500000e+00  -1.150768e-01
8  9  7.500000e+00  8.500000e+00  -2.151339e-01
8  10  7.500000e+00  9.500000e+00  -4.612254e-01
8  11  7.500000e+00  1.050000e+01  -3.184903e-01
8  12  7.500000e+00  1.150000e+01  6.951021e-01
8  13  7.500000e+00  1.250000e+01  -1.666812e-01
8  14  7.500000e+00  1.350000e+01  -2.451345e-03
8  15  7.500000e+00  1.450000e+01  -1.398242e-03
9  1  8.500000e+00  5.000000e-01  0.000000e+00
9  2  8.500000e+00  1.500000e+00  -2.354373e-02
9  3  8.500000e+00  2.500000e+00  1.463836e-01
9  4  8.500000e+00  3.500000e+00  -6.288215e-01
9  5  8.500000e+00  4.500000e+00  -4.984588e-02
9  6  8.500000e+00  5.500000e+00  4.003650e-01
9  7  8.500000e+00  6.500000e+00  3.657810e-01
9  8  8.500000e+00  7.500000e+00  3.160294e-01
9  9  8.500000e+00  8.500000e+00  1.114490e-01
9  10  8.500000e+00  9.500000e+00  -1.326674e-01
9  11  8.500000e+00  1.050000e+01  -3.633102e-01
9  12  8.500000e+00  1.150000e+01  1.464778e-01
9  13  8.500000e+00  1.250000e+01  -4.954043e-02
9  14  8.500000e+00  1.350000e+01  1.510256e-02
9  15  8.500000e+00  1.450000e+01  -2.342976e-04
10  1  9.500000e+00  5.000000e-01  0.000000e+00
10  2  9.500000e+00  1.500000e+00  3.001763e-02
10  3  9.500000e+00  2.500000e+00  -1.060454e-01
10  4  9.500000e+00  3.500000e+00  4.114769e-01
10  5  9.500000e+00  4.500000e+00  -4.422904e-01
10  6  9.500000e+00  5.500000e+00  -3.556460e-01
10  7  9.500000e+00  6.500000e+00  3.080410e-01
10  8  9.500000e+00  7.500000e+00  4.932099e-01
10  9  9.500000e+00  8.500000e+00  2.678440e-01
10  10  9.500000e+00  9.500000e+00  6.949904e-02
10  11  9.500000e+00  1.050000e+01  -2.853882e-01
10  12  9.500000e+00  1.150000e+01  1.354540e-02
10  13  9.500000e+00  1.250000e+01  -9.449676e-03
10  14  9.500000e+00  1.350000e+01  3.770439e-04
10  15  9.500000e+00  1.450000e+01  1.755131e-04
11  1  1.050000e+01  5.000000e-01  0.000000e+00
11  2  1.050000e+01  1.500000e+00  -3.173667e-03
11  3  1.050000e+01  2.500000e+00  5.026715e-02
11  4  1.050000e+01  3.500000e+00  -2.105437e-02
11  5  1.050000e+01  4.500000e+00  2.503003e-01
11  6  1.050000e+01  5.500000e+00  -5.656221e-02
11  7  1.050000e+01  6.500000e+00  -3.193153e-01
11  8  1.050000e+01  7.500000e+00  -2.158541e-01
11  9  1.050000e+01  8.500000e+00  4.018768e-01
11  10  1.050000e+01  9.500000e+00  5.304436e-01
11  11  1.050000e+01  1.050000e+01  -5.718693e-01
11  12  1.050000e+01  1.150000e+01  1.001338e-01
11  13  1.050000e+01  1.250000e+01  -4.504214e-02
11  14  1.050000e+01  1.350000e+01  2.546344e-02
11  15  1.050000e+01  1.450000e+01  1.107845e-03
12  1  1.150000e+01  5.000000e-01  -0.000000e+00
12  2  1.150000e+01  1.500000e+00  1.660897e-02
12  3  1.150000e+01  2.500000e+00  -9.111112e-02
12  4  1.150000e+01  3.500000e+00  2.318328e-01
12  5  1.150000e+01  4.500000e+00  -4.321361e-01
12  6  1.150000e+01  5.500000e+00  4.613059e-01
12  7  1.150000e+01  6.500000e+00  3.186195e-01
12  8  1.150000e+01  7.500000e+00  -4.313072e-01
12  9  1.150000e+01  8.500000e+00  -3.094672e-01
12  10  1.150000e+01  9.500000e+00  3.665605e-01
12  11  1.150000e+01  1.050000e+01  -1.356157e-01
12  12  1.150000e+01  1.150000e+01  4.494774e-02
12  13  1.150000e+01  1.250000e+01  -5.949085e-03
12  14  1.150000e+01  1.350000e+01  6.866231e-04
12  15  1.150000e+01  1.450000e+01  -1.759925e-03
13  1  1.250000e+01  5.000000e-01  0.000000e+00
13  2  1.250000e+01  1.500000e+00  -1.443104e-02
13  3  1.250000e+01  2.500000e+00  3.089136e-02
13  4  1.250000e+01  3.500000e+00  -1.566706e-01
13  5  1.250000e+01  4.500000e+00  3.424500e-01
13  6  1.250000e+01  5.500000e+00  -4.511139e-01
13  7  1.250000e+01  6.500000e+00  3.373308e-01
13  8  1.250000e+01  7.500000e+00  1.240805e-01
13  9  1.250000e+01  8.500000e+00  -6.113754e-01
13  10  1.250000e+01  9.500000e+00  3.677149e-01
13  11  1.250000e+01  1.050000e+01  -1.102575e-01
13  12  1.250000e+01  1.150000e+01  5.590476e-02
13  13  1.250000e+01  1.250000e+01  -6.839365e-03
13  14  1.250000e+01  1.350000e+01  2.227010e-03
13  15  1.250000e+01  1.450000e+01  -3.805051e-04
14  1  1.350000e+01  5.000000e-01  0.000000e+00
14  2  1.350000e+01  1.500000e+00  9.287202e-03
14  3  1.350000e+01  2.500000e+00  6.878287e-03
14  4  1.350000e+01  3.500000e+00  6.592725e-02
14  5  1.350000e+01  4.500000e+00  -1.471176e-01
14  6  1.350000e+01  5.500000e+00  3.089850e-01
14  7  1.350000e+01  6.500000e+00  -5.936143e-01
14  8  1.350000e+01  7.500000e+00  5.630238e-01
14  9  1.350000e+01  8.500000e+00  -3.977583e-01
14  10  1.350000e+01  9.500000e+00  2.182282e-01
14  11  1.350000e+01  1.050000e+01  -5.018638e-02
14  12  1.350000e+01  1.150000e+01  2.542317e-02
14  13  1.350000e+01  1.250000e+01  -1.497666e-03
14  14  1.350000e+01  1.350000e+01  5.228386e-03
14  15  1.350000e+01  1.450000e+01  -1.097124e-03
15  1  1.450000e+01  5.000000e-01  1.000000e+00
15  2  1.450000e+01  1.500000e+00  0.000000e+00
15  3  1.450000e+01  2.500000e+00  0.000000e+00
15  4  1.450000e+01  3.500000e+00  0.000000e+00
15  5  1.450000e+01  4.500000e+00  0.000000e+00
15  6  1.450000e+01  5.500000e+00  0.000000e+00
15  7  1.450000e+01  6.500000e+00  0.000000e+00
15  8  1.450000e+01  7.500000e+00  0.000000e+00
15  9  1.450000e+01  8.500000e+00  0.000000e+00
15  10  1.450000e+01  9.500000e+00  0.000000e+00
15  11  1.450000e+01  1.050000e+01  0.000000e+00
15  12  1.450000e+01  1.150000e+01  0.000000e+00
15  13  1.450000e+01  1.250000e+01  0.000000e+00
15  14  1.450000e+01  1.350000e+01  0.000000e+00
15  15  1.450000e+01  1.450000e+01  0.000000e+00


==> anc/txt_outputs/xsec_ratio_ptmu_iron_to_hydrocarbon.txt <==
# xsec_ratio_ptmu_iron_to_hydrocarbon
# stat_error: statistical uncertainty; total_error: statistical + systematic uncertainty
# bin  x_low  x_high  x_center  value  stat_error  total_error
1  0.000000e+00  7.500000e-02  3.750000e-02  6.944459e-01  3.517228e-02  6.135229e-02
2  7.500000e-02  1.500000e-01  1.125000e-01  7.491915e-01  1.814412e-02  4.451238e-02
3  1.500000e-01  2.500000e-01  2.000000e-01  8.299189e-01  1.188139e-02  3.459834e-02
4  2.500000e-01  3.250000e-01  2.875000e-01  8.957923e-01  1.102466e-02  2.681004e-02
5  3.250000e-01  4.000000e-01  3.625000e-01  9.090881e-01  9.948842e-03  2.280653e-02
6  4.000000e-01  4.750000e-01  4.375000e-01  9.310892e-01  9.454391e-03  1.821525e-02
7  4.750000e-01  5.500000e-01  5.125000e-01  9.681069e-01  9.736909e-03  1.659057e-02
8  5.500000e-01  7.000000e-01  6.250000e-01  9.862358e-01  8.324882e-03  1.718654e-02
9  7.000000e-01  8.500000e-01  7.750000e-01  1.013811e+00  1.014047e-02  2.462638e-02
10  8.500000e-01  1.000000e+00  9.250000e-01  1.021044e+00  1.300393e-02  3.460899e-02
11  1.000000e+00  1.250000e+00  1.125000e+00  1.007229e+00  1.652068e-02  3.693853e-02
12  1.250000e+00  1.500000e+00  1.375000e+00  9.319617e-01  2.857634e-02  4.642937e-02
13  1.500000e+00  2.500000e+00  2.000000e+00  9.754055e-01  4.549336e-02  8.016826e-02


==> anc/txt_outputs/xsec_ratio_ptmu_iron_to_hydrocarbon_correlation.txt <==
# xsec_ratio_ptmu_iron_to_hydrocarbon_correlation
# bin_i  bin_j  x_center  y_center  value
1  1  5.000000e-01  5.000000e-01  0.000000e+00
1  2  5.000000e-01  1.500000e+00  0.000000e+00
1  3  5.000000e-01  2.500000e+00  0.000000e+00
1  4  5.000000e-01  3.500000e+00  0.000000e+00
1  5  5.000000e-01  4.500000e+00  0.000000e+00
1  6  5.000000e-01  5.500000e+00  0.000000e+00
1  7  5.000000e-01  6.500000e+00  0.000000e+00
1  8  5.000000e-01  7.500000e+00  0.000000e+00
1  9  5.000000e-01  8.500000e+00  0.000000e+00
1  10  5.000000e-01  9.500000e+00  0.000000e+00
1  11  5.000000e-01  1.050000e+01  0.000000e+00
1  12  5.000000e-01  1.150000e+01  0.000000e+00
1  13  5.000000e-01  1.250000e+01  0.000000e+00
1  14  5.000000e-01  1.350000e+01  0.000000e+00
1  15  5.000000e-01  1.450000e+01  0.000000e+00
2  1  1.500000e+00  5.000000e-01  0.000000e+00
2  2  1.500000e+00  1.500000e+00  1.000000e+00
2  3  1.500000e+00  2.500000e+00  7.477853e-01
2  4  1.500000e+00  3.500000e+00  6.656597e-01
2  5  1.500000e+00  4.500000e+00  5.771722e-01
2  6  1.500000e+00  5.500000e+00  5.634281e-01
2  7  1.500000e+00  6.500000e+00  4.306909e-01
2  8  1.500000e+00  7.500000e+00  1.895412e-01
2  9  1.500000e+00  8.500000e+00  -2.317205e-01
2  10  1.500000e+00  9.500000e+00  -3.972449e-01
2  11  1.500000e+00  1.050000e+01  -4.461532e-01
2  12  1.500000e+00  1.150000e+01  -3.422550e-01
2  13  1.500000e+00  1.250000e+01  -7.446283e-03
2  14  1.500000e+00  1.350000e+01  2.465214e-01
2  15  1.500000e+00  1.450000e+01  9.385198e-02
3  1  2.500000e+00  5.000000e-01  0.000000e+00
3  2  2.500000e+00  1.500000e+00  7.477853e-01
3  3  2.500000e+00  2.500000e+00  1.000000e+00
3  4  2.500000e+00  3.500000e+00  8.194000e-01
3  5  2.500000e+00  4.500000e+00  6.928419e-01
3  6  2.500000e+00  5.500000e+00  6.422854e-01
3  7  2.500000e+00  6.500000e+00  4.848028e-01
3  8  2.500000e+00  7.500000e+00  1.372280e-01
3  9  2.500000e+00  8.500000e+00  -2.683559e-01
3  10  2.500000e+00  9.500000e+00  -4.715694e-01
3  11  2.500000e+00  1.050000e+01  -5.392464e-01
3  12  2.500000e+00  1.150000e+01  -4.201111e-01
3  13  2.500000e+00  1.250000e+01  -5.472765e-02
3  14  2.500000e+00  1.350000e+01  2.519218e-01
3  15  2.500000e+00  1.450000e+01  1.198405e-01
4  1  3.500000e+00  5.000000e-01  0.000000e+00
4  2  3.500000e+00  1.500000e+00  6.656597e-01
4  3  3.500000e+00  2.500000e+00  8.194000e-01
4  4  3.500000e+00  3.500000e+00  1.000000e+00
4  5  3.500000e+00  4.500000e+00  8.216073e-01
4  6  3.500000e+00  5.500000e+00  7.201645e-01
4  7  3.500000e+00  6.500000e+00  5.818924e-01
4  8  3.500000e+00  7.500000e+00  2.313615e-01
4  9  3.500000e+00  8.500000e+00  -2.575514e-01
4  10  3.500000e+00  9.500000e+00  -4.917145e-01
4  11  3.500000e+00  1.050000e+01  -5.754561e-01
4  12  3.500000e+00  1.150000e+01  -4.886706e-01
4  13  3.500000e+00  1.250000e+01  -8.431605e-02
4  14  3.500000e+00  1.350000e+01  2.425145e-01
4  15  3.500000e+00  1.450000e+01  1.205542e-01
5  1  4.500000e+00  5.000000e-01  0.000000e+00
5  2  4.500000e+00  1.500000e+00  5.771722e-01
5  3  4.500000e+00  2.500000e+00  6.928419e-01
5  4  4.500000e+00  3.500000e+00  8.216073e-01
5  5  4.500000e+00  4.500000e+00  1.000000e+00
5  6  4.500000e+00  5.500000e+00  7.956891e-01
5  7  4.500000e+00  6.500000e+00  5.996216e-01
5  8  4.500000e+00  7.500000e+00  2.357995e-01
5  9  4.500000e+00  8.500000e+00  -1.668667e-01
5  10  4.500000e+00  9.500000e+00  -4.197628e-01
5  11  4.500000e+00  1.050000e+01  -5.193734e-01
5  12  4.500000e+00  1.150000e+01  -4.647345e-01
5  13  4.500000e+00  1.250000e+01  -1.176199e-01
5  14  4.500000e+00  1.350000e+01  1.833408e-01
5  15  4.500000e+00  1.450000e+01  1.063977e-01
6  1  5.500000e+00  5.000000e-01  0.000000e+00
6  2  5.500000e+00  1.500000e+00  5.634281e-01
6  3  5.500000e+00  2.500000e+00  6.422854e-01
6  4  5.500000e+00  3.500000e+00  7.201645e-01
6  5  5.500000e+00  4.500000e+00  7.956891e-01
6  6  5.500000e+00  5.500000e+00  1.000000e+00
6  7  5.500000e+00  6.500000e+00  7.748753e-01
6  8  5.500000e+00  7.500000e+00  3.666037e-01
6  9  5.500000e+00  8.500000e+00  -7.215003e-02
6  10  5.500000e+00  9.500000e+00  -3.044558e-01
6  11  5.500000e+00  1.050000e+01  -4.361570e-01
6  12  5.500000e+00  1.150000e+01  -3.736656e-01
6  13  5.500000e+00  1.250000e+01  -2.780216e-02
6  14  5.500000e+00  1.350000e+01  2.377981e-01
6  15  5.500000e+00  1.450000e+01  1.158779e-01
7  1  6.500000e+00  5.000000e-01  0.000000e+00
7  2  6.500000e+00  1.500000e+00  4.306909e-01
7  3  6.500000e+00  2.500000e+00  4.848028e-01
7  4  6.500000e+00  3.500000e+00  5.818924e-01
7  5  6.500000e+00  4.500000e+00  5.996216e-01
7  6  6.500000e+00  5.500000e+00  7.748753e-01
7  7  6.500000e+00  6.500000e+00  1.000000e+00
7  8  6.500000e+00  7.500000e+00  5.962361e-01
7  9  6.500000e+00  8.500000e+00  8.984346e-02
7  10  6.500000e+00  9.500000e+00  -1.198353e-01
7  11  6.500000e+00  1.050000e+01  -2.551535e-01
7  12  6.500000e+00  1.150000e+01  -2.405410e-01
7  13  6.500000e+00  1.250000e+01  6.988756e-03
7  14  6.500000e+00  1.350000e+01  1.988073e-01
7  15  6.500000e+00  1.450000e+01  8.990072e-02
8  1  7.500000e+00  5.000000e-01  0.000000e+00
8  2  7.500000e+00  1.500000e+00  1.895412e-01
8  3  7.500000e+00  2.500000e+00  1.372280e-01
8  4  7.500000e+00  3.500000e+00  2.313615e-01
8  5  7.500000e+00  4.500000e+00  2.357995e-01
8  6  7.500000e+00  5.500000e+00  3.666037e-01
8  7  7.500000e+00  6.500000e+00  5.962361e-01
8  8  7.500000e+00  7.500000e+00  1.000000e+00
8  9  7.500000e+00  8.500000e+00  4.768193e-01
8  10  7.500000e+00  9.500000e+00  2.618277e-01
8  11  7.500000e+00  1.050000e+01  2.061542e-01
8  12  7.500000e+00  1.150000e+01  1.619394e-01
8  13  7.500000e+00  1.250000e+01  1.725056e-01
8  14  7.500000e+00  1.350000e+01  1.346327e-01
8  15  7.500000e+00  1.450000e+01  4.889222e-02
9  1  8.500000e+00  5.000000e-01  0.000000e+00
9  2  8.500000e+00  1.500000e+00  -2.317205e-01
9  3  8.500000e+00  2.500000e+00  -2.683559e-01
9  4  8.500000e+00  3.500000e+00  -2.575514e-01
9  5  8.500000e+00  4.500000e+00  -1.668667e-01
9  6  8.500000e+00  5.500000e+00  -7.215003e-02
9  7  8.500000e+00  6.500000e+00  8.984346e-02
9  8  8.500000e+00  7.500000e+00  4.768193e-01
9  9  8.500000e+00  8.500000e+00  1.000000e+00
9  10  8.500000e+00  9.500000e+00  7.374561e-01
9  11  8.500000e+00  1.050000e+01  6.260696e-01
9  12  8.500000e+00  1.150000e+01  5.162681e-01
9  13  8.500000e+00  1.250000e+01  1.704921e-01
9  14  8.500000e+00  1.350000e+01  -1.069100e-01
9  15  8.500000e+00  1.450000e+01  -6.266196e-02
10  1  9.500000e+00  5.000000e-01  0.000000e+00
10  2  9.500000e+00  1.500000e+00  -3.972449e-01
10  3  9.500000e+00  2.500000e+00  -4.715694e-01
10  4  9.500000e+00  3.500000e+00  -4.917145e-01
10  5  9.500000e+00  4.500000e+00  -4.197628e-01
10  6  9.500000e+00  5.500000e+00  -3.044558e-01
10  7  9.500000e+00  6.500000e+00  -1.198353e-01
10  8  9.500000e+00  7.500000e+00  2.618277e-01
10  9  9.500000e+00  8.500000e+00  7.374561e-01
10  10  9.500000e+00  9.500000e+00  1.000000e+00
10  11  9.500000e+00  1.050000e+01  8.191262e-01
10  12  9.500000e+00  1.150000e+01  6.481858e-01
10  13  9.500000e+00  1.250000e+01  2.148502e-01
10  14  9.500000e+00  1.350000e+01  -1.522037e-01
10  15  9.500000e+00  1.450000e+01  -8.489635e-02
11  1  1.050000e+01  5.000000e-01  0.000000e+00
11  2  1.050000e+01  1.500000e+00  -4.461532e-01
11  3  1.050000e+01  2.500000e+00  -5.392464e-01
11  4  1.050000e+01  3.500000e+00  -5.754561e-01
11  5  1.050000e+01  4.500000e+00  -5.193734e-01
11  6  1.050000e+01  5.500000e+00  -4.361570e-01
11  7  1.050000e+01  6.500000e+00  -2.551535e-01
11  8  1.050000e+01  7.500000e+00  2.061542e-01
11  9  1.050000e+01  8.500000e+00  6.260696e-01
11  10  1.050000e+01  9.500000e+00  8.191262e-01
11  11  1.050000e+01  1.050000e+01  1.000000e+00
11  12  1.050000e+01  1.150000e+01  7.697296e-01
11  13  1.050000e+01  1.250000e+01  2.625062e-01
11  14  1.050000e+01  1.350000e+01  -1.182846e-01
11  15  1.050000e+01  1.450000e+01  -5.496782e-02
12  1  1.150000e+01  5.000000e-01  0.000000e+00
12  2  1.150000e+01  1.500000e+00  -3.422550e-01
12  3  1.150000e+01  2.500000e+00  -4.201111e-01
12  4  1.150000e+01  3.500000e+00  -4.886706e-01
12  5  1.150000e+01  4.500000e+00  -4.647345e-01
12  6  1.150000e+01  5.500000e+00  -3.736656e-01
12  7  1.150000e+01  6.500000e+00  -2.405410e-01
12  8  1.150000e+01  7.500000e+00  1.619394e-01
12  9  1.150000e+01  8.500000e+00  5.162681e-01
12  10  1.150000e+01  9.500000e+00  6.481858e-01
12  11  1.150000e+01  1.050000e+01  7.697296e-01
12  12  1.150000e+01  1.150000e+01  1.000000e+00
12  13  1.150000e+01  1.250000e+01  5.195262e-01
12  14  1.150000e+01  1.350000e+01  1.185848e-01
12  15  1.150000e+01  1.450000e+01  4.050327e-02
13  1  1.250000e+01  5.000000e-01  0.000000e+00
13  2  1.250000e+01  1.500000e+00  -7.446283e-03
13  3  1.250000e+01  2.500000e+00  -5.472765e-02
13  4  1.250000e+01  3.500000e+00  -8.431605e-02
13  5  1.250000e+01  4.500000e+00  -1.176199e-01
13  6  1.250000e+01  5.500000e+00  -2.780216e-02
13  7  1.250000e+01  6.500000e+00  6.988756e-03
13  8  1.250000e+01  7.500000e+00  1.725056e-01
13  9  1.250000e+01  8.500000e+00  1.704921e-01
13  10  1.250000e+01  9.500000e+00  2.148502e-01
13  11  1.250000e+01  1.050000e+01  2.625062e-01
13  12  1.250000e+01  1.150000e+01  5.195262e-01
13  13  1.250000e+01  1.250000e+01  1.000000e+00
13  14  1.250000e+01  1.350000e+01  5.803519e-01
13  15  1.250000e+01  1.450000e+01  1.987105e-01
14  1  1.350000e+01  5.000000e-01  0.000000e+00
14  2  1.350000e+01  1.500000e+00  2.465214e-01
14  3  1.350000e+01  2.500000e+00  2.519218e-01
14  4  1.350000e+01  3.500000e+00  2.425145e-01
14  5  1.350000e+01  4.500000e+00  1.833408e-01
14  6  1.350000e+01  5.500000e+00  2.377981e-01
14  7  1.350000e+01  6.500000e+00  1.988073e-01
14  8  1.350000e+01  7.500000e+00  1.346327e-01
14  9  1.350000e+01  8.500000e+00  -1.069100e-01
14  10  1.350000e+01  9.500000e+00  -1.522037e-01
14  11  1.350000e+01  1.050000e+01  -1.182846e-01
14  12  1.350000e+01  1.150000e+01  1.185848e-01
14  13  1.350000e+01  1.250000e+01  5.803519e-01
14  14  1.350000e+01  1.350000e+01  1.000000e+00
14  15  1.350000e+01  1.450000e+01  3.522845e-01
15  1  1.450000e+01  5.000000e-01  0.000000e+00
15  2  1.450000e+01  1.500000e+00  9.385198e-02
15  3  1.450000e+01  2.500000e+00  1.198405e-01
15  4  1.450000e+01  3.500000e+00  1.205542e-01
15  5  1.450000e+01  4.500000e+00  1.063977e-01
15  6  1.450000e+01  5.500000e+00  1.158779e-01
15  7  1.450000e+01  6.500000e+00  8.990072e-02
15  8  1.450000e+01  7.500000e+00  4.889222e-02
15  9  1.450000e+01  8.500000e+00  -6.266196e-02
15  10  1.450000e+01  9.500000e+00  -8.489635e-02
15  11  1.450000e+01  1.050000e+01  -5.496782e-02
15  12  1.450000e+01  1.150000e+01  4.050327e-02
15  13  1.450000e+01  1.250000e+01  1.987105e-01
15  14  1.450000e+01  1.350000e+01  3.522845e-01
15  15  1.450000e+01  1.450000e+01  1.000000e+00


==> anc/txt_outputs/xsec_ratio_ptmu_iron_to_hydrocarbon_covariance.txt <==
# xsec_ratio_ptmu_iron_to_hydrocarbon_covariance
# bin_i  bin_j  x_center  y_center  value
1  1  8.333333e-02  8.333333e-02  0.000000e+00
1  2  8.333333e-02  2.500000e-01  0.000000e+00
1  3  8.333333e-02  4.166667e-01  0.000000e+00
1  4  8.333333e-02  5.833333e-01  0.000000e+00
1  5  8.333333e-02  7.500000e-01  0.000000e+00
1  6  8.333333e-02  9.166667e-01  0.000000e+00
1  7  8.333333e-02  1.083333e+00  0.000000e+00
1  8  8.333333e-02  1.250000e+00  0.000000e+00
1  9  8.333333e-02  1.416667e+00  0.000000e+00
1  10  8.333333e-02  1.583333e+00  0.000000e+00
1  11  8.333333e-02  1.750000e+00  0.000000e+00
1  12  8.333333e-02  1.916667e+00  0.000000e+00
1  13  8.333333e-02  2.083333e+00  0.000000e+00
1  14  8.333333e-02  2.250000e+00  0.000000e+00
1  15  8.333333e-02  2.416667e+00  0.000000e+00
2  1  2.500000e-01  8.333333e-02  0.000000e+00
2  2  2.500000e-01  2.500000e-01  3.764104e-03
2  3  2.500000e-01  4.166667e-01  2.042155e-03
2  4  2.500000e-01  5.833333e-01  1.412988e-03
2  5  2.500000e-01  7.500000e-01  9.493659e-04
2  6  2.500000e-01  9.166667e-01  7.883671e-04
2  7  2.500000e-01  1.083333e+00  4.813177e-04
2  8  2.500000e-01  1.250000e+00  1.929281e-04
2  9  2.500000e-01  1.416667e+00  -2.443339e-04
2  10  2.500000e-01  1.583333e+00  -6.001913e-04
2  11  2.500000e-01  1.750000e+00  -9.473355e-04
2  12  2.500000e-01  1.916667e+00  -7.756400e-04
2  13  2.500000e-01  2.083333e+00  -2.121110e-05
2  14  2.500000e-01  2.250000e+00  1.212517e-03
2  15  2.500000e-01  2.416667e+00  1.376614e-03
3  1  4.166667e-01  8.333333e-02  0.000000e+00
3  2  4.166667e-01  2.500000e-01  2.042155e-03
3  3  4.166667e-01  4.166667e-01  1.981352e-03
3  4  4.166667e-01  5.833333e-01  1.261921e-03
3  5  4.166667e-01  7.500000e-01  8.268228e-04
3  6  4.166667e-01  9.166667e-01  6.520308e-04
3  7  4.166667e-01  1.083333e+00  3.930803e-04
3  8  4.166667e-01  1.250000e+00  1.013409e-04
3  9  4.166667e-01  1.416667e+00  -2.052960e-04
3  10  4.166667e-01  1.583333e+00  -5.169244e-04
3  11  4.166667e-01  1.750000e+00  -8.307247e-04
3  12  4.166667e-01  1.916667e+00  -6.907559e-04
3  13  4.166667e-01  2.083333e+00  -1.131046e-04
3  14  4.166667e-01  2.250000e+00  8.989780e-04
3  15  4.166667e-01  2.416667e+00  1.275330e-03
4  1  5.833333e-01  8.333333e-02  0.000000e+00
4  2  5.833333e-01  2.500000e-01  1.412988e-03
4  3  5.833333e-01  4.166667e-01  1.261921e-03
4  4  5.833333e-01  5.833333e-01  1.197045e-03
4  5  5.833333e-01  7.500000e-01  7.621089e-04
4  6  5.833333e-01  9.166667e-01  5.682588e-04
4  7  5.833333e-01  1.083333e+00  3.667188e-04
4  8  5.833333e-01  1.250000e+00  1.328029e-04
4  9  5.833333e-01  1.416667e+00  -1.531467e-04
4  10  5.833333e-01  1.583333e+00  -4.189565e-04
4  11  5.833333e-01  1.750000e+00  -6.890591e-04
4  12  5.833333e-01  1.916667e+00  -6.245268e-04
4  13  5.833333e-01  2.083333e+00  -1.354436e-04
4  14  5.833333e-01  2.250000e+00  6.726599e-04
4  15  5.833333e-01  2.416667e+00  9.971852e-04
5  1  7.500000e-01  8.333333e-02  0.000000e+00
5  2  7.500000e-01  2.500000e-01  9.493659e-04
5  3  7.500000e-01  4.166667e-01  8.268228e-04
5  4  7.500000e-01  5.833333e-01  7.621089e-04
5  5  7.500000e-01  7.500000e-01  7.187781e-04
5  6  7.500000e-01  9.166667e-01  4.865193e-04
5  7  7.500000e-01  1.083333e+00  2.928262e-04
5  8  7.500000e-01  1.250000e+00  1.048821e-04
5  9  7.500000e-01  1.416667e+00  -7.688745e-05
5  10  7.500000e-01  1.583333e+00  -2.771417e-04
5  11  7.500000e-01  1.750000e+00  -4.819102e-04
5  12  7.500000e-01  1.916667e+00  -4.602374e-04
5  13  7.500000e-01  2.083333e+00  -1.464101e-04
5  14  7.500000e-01  2.250000e+00  3.940570e-04
5  15  7.500000e-01  2.416667e+00  6.819740e-04
6  1  9.166667e-01  8.333333e-02  0.000000e+00
6  2  9.166667e-01  2.500000e-01  7.883671e-04
6  3  9.166667e-01  4.166667e-01  6.520308e-04
6  4  9.166667e-01  5.833333e-01  5.682588e-04
6  5  9.166667e-01  7.500000e-01  4.865193e-04
6  6  9.166667e-01  9.166667e-01  5.201377e-04
6  7  9.166667e-01  1.083333e+00  3.219039e-04
6  8  9.166667e-01  1.250000e+00  1.387130e-04
6  9  9.166667e-01  1.416667e+00  -2.828031e-05
6  10  9.166667e-01  1.583333e+00  -1.709952e-04
6  11  9.166667e-01  1.750000e+00  -3.442635e-04
6  12  9.166667e-01  1.916667e+00  -3.147906e-04
6  13  9.166667e-01  2.083333e+00  -2.943950e-05
6  14  9.166667e-01  2.250000e+00  4.347805e-04
6  15  9.166667e-01  2.416667e+00  6.318267e-04
7  1  1.083333e+00  8.333333e-02  0.000000e+00
7  2  1.083333e+00  2.500000e-01  4.813177e-04
7  3  1.083333e+00  4.166667e-01  3.930803e-04
7  4  1.083333e+00  5.833333e-01  3.667188e-04
7  5  1.083333e+00  7.500000e-01  2.928262e-04
7  6  1.083333e+00  9.166667e-01  3.219039e-04
7  7  1.083333e+00  1.083333e+00  3.317955e-04
7  8  1.083333e+00  1.250000e+00  1.801834e-04
7  9  1.083333e+00  1.416667e+00  2.812614e-05
7  10  1.083333e+00  1.583333e+00  -5.375522e-05
7  11  1.083333e+00  1.750000e+00  -1.608518e-04
7  12  1.083333e+00  1.916667e+00  -1.618467e-04
7  13  1.083333e+00  2.083333e+00  5.910550e-06
7  14  1.083333e+00  2.250000e+00  2.903153e-04
7  15  1.083333e+00  2.416667e+00  3.915043e-04
8  1  1.250000e+00  8.333333e-02  0.000000e+00
8  2  1.250000e+00  2.500000e-01  1.929281e-04
8  3  1.250000e+00  4.166667e-01  1.013409e-04
8  4  1.250000e+00  5.833333e-01  1.328029e-04
8  5  1.250000e+00  7.500000e-01  1.048821e-04
8  6  1.250000e+00  9.166667e-01  1.387130e-04
8  7  1.250000e+00  1.083333e+00  1.801834e-04
8  8  1.250000e+00  1.250000e+00  2.752469e-04
8  9  1.250000e+00  1.416667e+00  1.359576e-04
8  10  1.250000e+00  1.583333e+00  1.069738e-04
8  11  1.250000e+00  1.750000e+00  1.183702e-04
8  12  1.250000e+00  1.916667e+00  9.924151e-05
8  13  1.250000e+00  2.083333e+00  1.328793e-04
8  14  1.250000e+00  2.250000e+00  1.790664e-04
8  15  1.250000e+00  2.416667e+00  1.939273e-04
9  1  1.416667e+00  8.333333e-02  0.000000e+00
9  2  1.416667e+00  2.500000e-01  -2.443339e-04
9  3  1.416667e+00  4.166667e-01  -2.052960e-04
9  4  1.416667e+00  5.833333e-01  -1.531467e-04
9  5  1.416667e+00  7.500000e-01  -7.688745e-05
9  6  1.416667e+00  9.166667e-01  -2.828031e-05
9  7  1.416667e+00  1.083333e+00  2.812614e-05
9  8  1.416667e+00  1.250000e+00  1.359576e-04
9  9  1.416667e+00  1.416667e+00  2.953772e-04
9  10  1.416667e+00  1.583333e+00  3.121226e-04
9  11  1.416667e+00  1.750000e+00  3.723917e-04
9  12  1.416667e+00  1.916667e+00  3.277504e-04
9  13  1.416667e+00  2.083333e+00  1.360459e-04
9  14  1.416667e+00  2.250000e+00  -1.473023e-04
9  15  1.416667e+00  2.416667e+00  -2.574723e-04
10  1  1.583333e+00  8.333333e-02  0.000000e+00
10  2  1.583333e+00  2.500000e-01  -6.001913e-04
10  3  1.583333e+00  4.166667e-01  -5.169244e-04
10  4  1.583333e+00  5.833333e-01  -4.189565e-04
10  5  1.583333e+00  7.500000e-01  -2.771417e-04
10  6  1.583333e+00  9.166667e-01  -1.709952e-04
10  7  1.583333e+00  1.083333e+00  -5.375522e-05
10  8  1.583333e+00  1.250000e+00  1.069738e-04
10  9  1.583333e+00  1.416667e+00  3.121226e-04
10  10  1.583333e+00  1.583333e+00  6.064586e-04
10  11  1.583333e+00  1.750000e+00  6.981365e-04
10  12  1.583333e+00  1.916667e+00  5.896301e-04
10  13  1.583333e+00  2.083333e+00  2.456570e-04
10  14  1.583333e+00  2.250000e+00  -3.004887e-04
10  15  1.583333e+00  2.416667e+00  -4.998361e-04
11  1  1.750000e+00  8.333333e-02  0.000000e+00
11  2  1.750000e+00  2.500000e-01  -9.473355e-04
11  3  1.750000e+00  4.166667e-01  -8.307247e-04
11  4  1.750000e+00  5.833333e-01  -6.890591e-04
11  5  1.750000e+00  7.500000e-01  -4.819102e-04
11  6  1.750000e+00  9.166667e-01  -3.442635e-04
11  7  1.750000e+00  1.083333e+00  -1.608518e-04
11  8  1.750000e+00  1.250000e+00  1.183702e-04
11  9  1.750000e+00  1.416667e+00  3.723917e-04
11  10  1.750000e+00  1.583333e+00  6.981365e-04
11  11  1.750000e+00  1.750000e+00  1.197782e-03
11  12  1.750000e+00  1.916667e+00  9.840263e-04
11  13  1.750000e+00  2.083333e+00  4.218143e-04
11  14  1.750000e+00  2.250000e+00  -3.281858e-04
11  15  1.750000e+00  2.416667e+00  -4.548158e-04
12  1  1.916667e+00  8.333333e-02  0.000000e+00
12  2  1.916667e+00  2.500000e-01  -7.756400e-04
12  3  1.916667e+00  4.166667e-01  -6.907559e-04
12  4  1.916667e+00  5.833333e-01  -6.245268e-04
12  5  1.916667e+00  7.500000e-01  -4.602374e-04
12  6  1.916667e+00  9.166667e-01  -3.147906e-04
12  7  1.916667e+00  1.083333e+00  -1.618467e-04
12  8  1.916667e+00  1.250000e+00  9.924151e-05
12  9  1.916667e+00  1.416667e+00  3.277504e-04
12  10  1.916667e+00  1.583333e+00  5.896301e-04
12  11  1.916667e+00  1.750000e+00  9.840263e-04
12  12  1.916667e+00  1.916667e+00  1.364455e-03
12  13  1.916667e+00  2.083333e+00  8.910042e-04
12  14  1.916667e+00  2.250000e+00  3.511649e-04
12  15  1.916667e+00  2.416667e+00  3.576907e-04
13  1  2.083333e+00  8.333333e-02  0.000000e+00
13  2  2.083333e+00  2.500000e-01  -2.121110e-05
13  3  2.083333e+00  4.166667e-01  -1.131046e-04
13  4  2.083333e+00  5.833333e-01  -1.354436e-04
13  5  2.083333e+00  7.500000e-01  -1.464101e-04
13  6  2.083333e+00  9.166667e-01  -2.943950e-05
13  7  2.083333e+00  1.083333e+00  5.910550e-06
13  8  2.083333e+00  1.250000e+00  1.328793e-04
13  9  2.083333e+00  1.416667e+00  1.360459e-04
13  10  2.083333e+00  1.583333e+00  2.456570e-04
13  11  2.083333e+00  1.750000e+00  4.218143e-04
13  12  2.083333e+00  1.916667e+00  8.910042e-04
13  13  2.083333e+00  2.083333e+00  2.155686e-03
13  14  2.083333e+00  2.250000e+00  2.160163e-03
13  15  2.083333e+00  2.416667e+00  2.205726e-03
14  1  2.250000e+00  8.333333e-02  0.000000e+00
14  2  2.250000e+00  2.500000e-01  1.212517e-03
14  3  2.250000e+00  4.166667e-01  8.989780e-04
14  4  2.250000e+00  5.833333e-01  6.726599e-04
14  5  2.250000e+00  7.500000e-01  3.940570e-04
14  6  2.250000e+00  9.166667e-01  4.347805e-04
14  7  2.250000e+00  1.083333e+00  2.903153e-04
14  8  2.250000e+00  1.250000e+00  1.790664e-04
14  9  2.250000e+00  1.416667e+00  -1.473023e-04
14  10  2.250000e+00  1.583333e+00  -3.004887e-04
14  11  2.250000e+00  1.750000e+00  -3.281858e-04
14  12  2.250000e+00  1.916667e+00  3.511649e-04
14  13  2.250000e+00  2.083333e+00  2.160163e-03
14  14  2.250000e+00  2.250000e+00  6.426950e-03
14  15  2.250000e+00  2.416667e+00  6.752025e-03
15  1  2.416667e+00  8.333333e-02  0.000000e+00
15  2  2.416667e+00  2.500000e-01  1.376614e-03
15  3  2.416667e+00  4.166667e-01  1.275330e-03
15  4  2.416667e+00  5.833333e-01  9.971852e-04
15  5  2.416667e+00  7.500000e-01  6.819740e-04
15  6  2.416667e+00  9.166667e-01  6.318267e-04
15  7  2.416667e+00  1.083333e+00  3.915043e-04
15  8  2.416667e+00  1.250000e+00  1.939273e-04
15  9  2.416667e+00  1.416667e+00  -2.574723e-04
15  10  2.416667e+00  1.583333e+00  -4.998361e-04
15  11  2.416667e+00  1.750000e+00  -4.548158e-04
15  12  2.416667e+00  1.916667e+00  3.576907e-04
15  13  2.416667e+00  2.083333e+00  2.205726e-03
15  14  2.416667e+00  2.250000e+00  6.752025e-03
15  15  2.416667e+00  2.416667e+00  5.715788e-02


==> anc/txt_outputs/xsec_ratio_ptmu_iron_to_hydrocarbon_covariance_svd.txt <==
# xsec_ratio_ptmu_iron_to_hydrocarbon_covariance_svd
# bin_i  bin_j  x_center  y_center  value
1  1  8.333333e-02  8.333333e-02  0.000000e+00
1  2  8.333333e-02  2.500000e-01  0.000000e+00
1  3  8.333333e-02  4.166667e-01  0.000000e+00
1  4  8.333333e-02  5.833333e-01  0.000000e+00
1  5  8.333333e-02  7.500000e-01  0.000000e+00
1  6  8.333333e-02  9.166667e-01  0.000000e+00
1  7  8.333333e-02  1.083333e+00  0.000000e+00
1  8  8.333333e-02  1.250000e+00  0.000000e+00
1  9  8.333333e-02  1.416667e+00  0.000000e+00
1  10  8.333333e-02  1.583333e+00  0.000000e+00
1  11  8.333333e-02  1.750000e+00  0.000000e+00
1  12  8.333333e-02  1.916667e+00  0.000000e+00
1  13  8.333333e-02  2.083333e+00  0.000000e+00
1  14  8.333333e-02  2.250000e+00  0.000000e+00
1  15  8.333333e-02  2.416667e+00  0.000000e+00
2  1  2.500000e-01  8.333333e-02  0.000000e+00
2  2  2.500000e-01  2.500000e-01  3.764104e-03
2  3  2.500000e-01  4.166667e-01  2.042155e-03
2  4  2.500000e-01  5.833333e-01  1.412988e-03
2  5  2.500000e-01  7.500000e-01  9.493659e-04
2  6  2.500000e-01  9.166667e-01  7.883671e-04
2  7  2.500000e-01  1.083333e+00  4.813177e-04
2  8  2.500000e-01  1.250000e+00  1.929281e-04
2  9  2.500000e-01  1.416667e+00  -2.443339e-04
2  10  2.500000e-01  1.583333e+00  -6.001913e-04
2  11  2.500000e-01  1.750000e+00  -9.473355e-04
2  12  2.500000e-01  1.916667e+00  -7.756400e-04
2  13  2.500000e-01  2.083333e+00  -2.121110e-05
2  14  2.500000e-01  2.250000e+00  1.212517e-03
2  15  2.500000e-01  2.416667e+00  1.376614e-03
3  1  4.166667e-01  8.333333e-02  0.000000e+00
3  2  4.166667e-01  2.500000e-01  2.042155e-03
3  3  4.166667e-01  4.166667e-01  1.981352e-03
3  4  4.166667e-01  5.833333e-01  1.261921e-03
3  5  4.166667e-01  7.500000e-01  8.268228e-04
3  6  4.166667e-01  9.166667e-01  6.520308e-04
3  7  4.166667e-01  1.083333e+00  3.930803e-04
3  8  4.166667e-01  1.250000e+00  1.013409e-04
3  9  4.166667e-01  1.416667e+00  -2.052960e-04
3  10  4.166667e-01  1.583333e+00  -5.169244e-04
3  11  4.166667e-01  1.750000e+00  -8.307247e-04
3  12  4.166667e-01  1.916667e+00  -6.907559e-04
3  13  4.166667e-01  2.083333e+00  -1.131046e-04
3  14  4.166667e-01  2.250000e+00  8.989780e-04
3  15  4.166667e-01  2.416667e+00  1.275330e-03
4  1  5.833333e-01  8.333333e-02  0.000000e+00
4  2  5.833333e-01  2.500000e-01  1.412988e-03
4  3  5.833333e-01  4.166667e-01  1.261921e-03
4  4  5.833333e-01  5.833333e-01  1.197045e-03
4  5  5.833333e-01  7.500000e-01  7.621089e-04
4  6  5.833333e-01  9.166667e-01  5.682588e-04
4  7  5.833333e-01  1.083333e+00  3.667188e-04
4  8  5.833333e-01  1.250000e+00  1.328029e-04
4  9  5.833333e-01  1.416667e+00  -1.531467e-04
4  10  5.833333e-01  1.583333e+00  -4.189565e-04
4  11  5.833333e-01  1.750000e+00  -6.890591e-04
4  12  5.833333e-01  1.916667e+00  -6.245268e-04
4  13  5.833333e-01  2.083333e+00  -1.354436e-04
4  14  5.833333e-01  2.250000e+00  6.726599e-04
4  15  5.833333e-01  2.416667e+00  9.971852e-04
5  1  7.500000e-01  8.333333e-02  0.000000e+00
5  2  7.500000e-01  2.500000e-01  9.493659e-04
5  3  7.500000e-01  4.166667e-01  8.268228e-04
5  4  7.500000e-01  5.833333e-01  7.621089e-04
5  5  7.500000e-01  7.500000e-01  7.187781e-04
5  6  7.500000e-01  9.166667e-01  4.865193e-04
5  7  7.500000e-01  1.083333e+00  2.928262e-04
5  8  7.500000e-01  1.250000e+00  1.048821e-04
5  9  7.500000e-01  1.416667e+00  -7.688745e-05
5  10  7.500000e-01  1.583333e+00  -2.771417e-04
5  11  7.500000e-01  1.750000e+00  -4.819102e-04
5  12  7.500000e-01  1.916667e+00  -4.602374e-04
5  13  7.500000e-01  2.083333e+00  -1.464101e-04
5  14  7.500000e-01  2.250000e+00  3.940570e-04
5  15  7.500000e-01  2.416667e+00  6.819740e-04
6  1  9.166667e-01  8.333333e-02  0.000000e+00
6  2  9.166667e-01  2.500000e-01  7.883671e-04
6  3  9.166667e-01  4.166667e-01  6.520308e-04
6  4  9.166667e-01  5.833333e-01  5.682588e-04
6  5  9.166667e-01  7.500000e-01  4.865193e-04
6  6  9.166667e-01  9.166667e-01  5.201377e-04
6  7  9.166667e-01  1.083333e+00  3.219039e-04
6  8  9.166667e-01  1.250000e+00  1.387130e-04
6  9  9.166667e-01  1.416667e+00  -2.828031e-05
6  10  9.166667e-01  1.583333e+00  -1.709952e-04
6  11  9.166667e-01  1.750000e+00  -3.442635e-04
6  12  9.166667e-01  1.916667e+00  -3.147906e-04
6  13  9.166667e-01  2.083333e+00  -2.943950e-05
6  14  9.166667e-01  2.250000e+00  4.347805e-04
6  15  9.166667e-01  2.416667e+00  6.318267e-04
7  1  1.083333e+00  8.333333e-02  0.000000e+00
7  2  1.083333e+00  2.500000e-01  4.813177e-04
7  3  1.083333e+00  4.166667e-01  3.930803e-04
7  4  1.083333e+00  5.833333e-01  3.667188e-04
7  5  1.083333e+00  7.500000e-01  2.928262e-04
7  6  1.083333e+00  9.166667e-01  3.219039e-04
7  7  1.083333e+00  1.083333e+00  3.317955e-04
7  8  1.083333e+00  1.250000e+00  1.801834e-04
7  9  1.083333e+00  1.416667e+00  2.812614e-05
7  10  1.083333e+00  1.583333e+00  -5.375522e-05
7  11  1.083333e+00  1.750000e+00  -1.608518e-04
7  12  1.083333e+00  1.916667e+00  -1.618467e-04
7  13  1.083333e+00  2.083333e+00  5.910550e-06
7  14  1.083333e+00  2.250000e+00  2.903153e-04
7  15  1.083333e+00  2.416667e+00  3.915043e-04
8  1  1.250000e+00  8.333333e-02  0.000000e+00
8  2  1.250000e+00  2.500000e-01  1.929281e-04
8  3  1.250000e+00  4.166667e-01  1.013409e-04
8  4  1.250000e+00  5.833333e-01  1.328029e-04
8  5  1.250000e+00  7.500000e-01  1.048821e-04
8  6  1.250000e+00  9.166667e-01  1.387130e-04
8  7  1.250000e+00  1.083333e+00  1.801834e-04
8  8  1.250000e+00  1.250000e+00  2.752469e-04
8  9  1.250000e+00  1.416667e+00  1.359576e-04
8  10  1.250000e+00  1.583333e+00  1.069738e-04
8  11  1.250000e+00  1.750000e+00  1.183702e-04
8  12  1.250000e+00  1.916667e+00  9.924151e-05
8  13  1.250000e+00  2.083333e+00  1.328793e-04
8  14  1.250000e+00  2.250000e+00  1.790664e-04
8  15  1.250000e+00  2.416667e+00  1.939273e-04
9  1  1.416667e+00  8.333333e-02  0.000000e+00
9  2  1.416667e+00  2.500000e-01  -2.443339e-04
9  3  1.416667e+00  4.166667e-01  -2.052960e-04
9  4  1.416667e+00  5.833333e-01  -1.531467e-04
9  5  1.416667e+00  7.500000e-01  -7.688745e-05
9  6  1.416667e+00  9.166667e-01  -2.828031e-05
9  7  1.416667e+00  1.083333e+00  2.812614e-05
9  8  1.416667e+00  1.250000e+00  1.359576e-04
9  9  1.416667e+00  1.416667e+00  2.953772e-04
9  10  1.416667e+00  1.583333e+00  3.121226e-04
9  11  1.416667e+00  1.750000e+00  3.723917e-04
9  12  1.416667e+00  1.916667e+00  3.277504e-04
9  13  1.416667e+00  2.083333e+00  1.360459e-04
9  14  1.416667e+00  2.250000e+00  -1.473023e-04
9  15  1.416667e+00  2.416667e+00  -2.574723e-04
10  1  1.583333e+00  8.333333e-02  0.000000e+00
10  2  1.583333e+00  2.500000e-01  -6.001913e-04
10  3  1.583333e+00  4.166667e-01  -5.169244e-04
10  4  1.583333e+00  5.833333e-01  -4.189565e-04
10  5  1.583333e+00  7.500000e-01  -2.771417e-04
10  6  1.583333e+00  9.166667e-01  -1.709952e-04
10  7  1.583333e+00  1.083333e+00  -5.375522e-05
10  8  1.583333e+00  1.250000e+00  1.069738e-04
10  9  1.583333e+00  1.416667e+00  3.121226e-04
10  10  1.583333e+00  1.583333e+00  6.064586e-04
10  11  1.583333e+00  1.750000e+00  6.981365e-04
10  12  1.583333e+00  1.916667e+00  5.896301e-04
10  13  1.583333e+00  2.083333e+00  2.456570e-04
10  14  1.583333e+00  2.250000e+00  -3.004887e-04
10  15  1.583333e+00  2.416667e+00  -4.998361e-04
11  1  1.750000e+00  8.333333e-02  0.000000e+00
11  2  1.750000e+00  2.500000e-01  -9.473355e-04
11  3  1.750000e+00  4.166667e-01  -8.307247e-04
11  4  1.750000e+00  5.833333e-01  -6.890591e-04
11  5  1.750000e+00  7.500000e-01  -4.819102e-04
11  6  1.750000e+00  9.166667e-01  -3.442635e-04
11  7  1.750000e+00  1.083333e+00  -1.608518e-04
11  8  1.750000e+00  1.250000e+00  1.183702e-04
11  9  1.750000e+00  1.416667e+00  3.723917e-04
11  10  1.750000e+00  1.583333e+00  6.981365e-04
11  11  1.750000e+00  1.750000e+00  1.197782e-03
11  12  1.750000e+00  1.916667e+00  9.840263e-04
11  13  1.750000e+00  2.083333e+00  4.218143e-04
11  14  1.750000e+00  2.250000e+00  -3.281858e-04
11  15  1.750000e+00  2.416667e+00  -4.548158e-04
12  1  1.916667e+00  8.333333e-02  0.000000e+00
12  2  1.916667e+00  2.500000e-01  -7.756400e-04
12  3  1.916667e+00  4.166667e-01  -6.907559e-04
12  4  1.916667e+00  5.833333e-01  -6.245268e-04
12  5  1.916667e+00  7.500000e-01  -4.602374e-04
12  6  1.916667e+00  9.166667e-01  -3.147906e-04
12  7  1.916667e+00  1.083333e+00  -1.618467e-04
12  8  1.916667e+00  1.250000e+00  9.924151e-05
12  9  1.916667e+00  1.416667e+00  3.277504e-04
12  10  1.916667e+00  1.583333e+00  5.896301e-04
12  11  1.916667e+00  1.750000e+00  9.840263e-04
12  12  1.916667e+00  1.916667e+00  1.364455e-03
12  13  1.916667e+00  2.083333e+00  8.910042e-04
12  14  1.916667e+00  2.250000e+00  3.511649e-04
12  15  1.916667e+00  2.416667e+00  3.576907e-04
13  1  2.083333e+00  8.333333e-02  0.000000e+00
13  2  2.083333e+00  2.500000e-01  -2.121110e-05
13  3  2.083333e+00  4.166667e-01  -1.131046e-04
13  4  2.083333e+00  5.833333e-01  -1.354436e-04
13  5  2.083333e+00  7.500000e-01  -1.464101e-04
13  6  2.083333e+00  9.166667e-01  -2.943950e-05
13  7  2.083333e+00  1.083333e+00  5.910550e-06
13  8  2.083333e+00  1.250000e+00  1.328793e-04
13  9  2.083333e+00  1.416667e+00  1.360459e-04
13  10  2.083333e+00  1.583333e+00  2.456570e-04
13  11  2.083333e+00  1.750000e+00  4.218143e-04
13  12  2.083333e+00  1.916667e+00  8.910042e-04
13  13  2.083333e+00  2.083333e+00  2.155686e-03
13  14  2.083333e+00  2.250000e+00  2.160163e-03
13  15  2.083333e+00  2.416667e+00  2.205726e-03
14  1  2.250000e+00  8.333333e-02  0.000000e+00
14  2  2.250000e+00  2.500000e-01  1.212517e-03
14  3  2.250000e+00  4.166667e-01  8.989780e-04
14  4  2.250000e+00  5.833333e-01  6.726599e-04
14  5  2.250000e+00  7.500000e-01  3.940570e-04
14  6  2.250000e+00  9.166667e-01  4.347805e-04
14  7  2.250000e+00  1.083333e+00  2.903153e-04
14  8  2.250000e+00  1.250000e+00  1.790664e-04
14  9  2.250000e+00  1.416667e+00  -1.473023e-04
14  10  2.250000e+00  1.583333e+00  -3.004887e-04
14  11  2.250000e+00  1.750000e+00  -3.281858e-04
14  12  2.250000e+00  1.916667e+00  3.511649e-04
14  13  2.250000e+00  2.083333e+00  2.160163e-03
14  14  2.250000e+00  2.250000e+00  6.426950e-03
14  15  2.250000e+00  2.416667e+00  6.752025e-03
15  1  2.416667e+00  8.333333e-02  0.000000e+00
15  2  2.416667e+00  2.500000e-01  1.376614e-03
15  3  2.416667e+00  4.166667e-01  1.275330e-03
15  4  2.416667e+00  5.833333e-01  9.971852e-04
15  5  2.416667e+00  7.500000e-01  6.819740e-04
15  6  2.416667e+00  9.166667e-01  6.318267e-04
15  7  2.416667e+00  1.083333e+00  3.915043e-04
15  8  2.416667e+00  1.250000e+00  1.939273e-04
15  9  2.416667e+00  1.416667e+00  -2.574723e-04
15  10  2.416667e+00  1.583333e+00  -4.998361e-04
15  11  2.416667e+00  1.750000e+00  -4.548158e-04
15  12  2.416667e+00  1.916667e+00  3.576907e-04
15  13  2.416667e+00  2.083333e+00  2.205726e-03
15  14  2.416667e+00  2.250000e+00  6.752025e-03
15  15  2.416667e+00  2.416667e+00  5.715788e-02


==> anc/txt_outputs/xsec_ratio_ptmu_iron_to_hydrocarbon_covariance_svd_S.txt <==
# xsec_ratio_ptmu_iron_to_hydrocarbon_covariance_svd_S
# bin  x_low  x_high  x_center  value
1  0.000000e+00  1.000000e+00  5.000000e-01  5.829172e-02
2  1.000000e+00  2.000000e+00  1.500000e+00  8.270780e-03
3  2.000000e+00  3.000000e+00  2.500000e+00  6.046209e-03
4  3.000000e+00  4.000000e+00  3.500000e+00  1.978766e-03
5  4.000000e+00  5.000000e+00  4.500000e+00  9.885594e-04
6  5.000000e+00  6.000000e+00  5.500000e+00  8.407428e-04
7  6.000000e+00  7.000000e+00  6.500000e+00  5.082274e-04
8  7.000000e+00  8.000000e+00  7.500000e+00  2.809689e-04
9  8.000000e+00  9.000000e+00  8.500000e+00  2.222203e-04
10  9.000000e+00  1.000000e+01  9.500000e+00  1.765153e-04
11  1.000000e+01  1.100000e+01  1.050000e+01  1.491314e-04
12  1.100000e+01  1.200000e+01  1.150000e+01  1.123277e-04
13  1.200000e+01  1.300000e+01  1.250000e+01  7.238301e-05
14  1.300000e+01  1.400000e+01  1.350000e+01  5.450277e-05
15  1.400000e+01  1.500000e+01  1.450000e+01  0.000000e+00


==> anc/txt_outputs/xsec_ratio_ptmu_iron_to_hydrocarbon_covariance_svd_U.txt <==
# xsec_ratio_ptmu_iron_to_hydrocarbon_covariance_svd_U
# bin_i  bin_j  x_center  y_center  value
1  1  5.000000e-01  5.000000e-01  0.000000e+00
1  2  5.000000e-01  1.500000e+00  0.000000e+00
1  3  5.000000e-01  2.500000e+00  0.000000e+00
1  4  5.000000e-01  3.500000e+00  0.000000e+00
1  5  5.000000e-01  4.500000e+00  0.000000e+00
1  6  5.000000e-01  5.500000e+00  0.000000e+00
1  7  5.000000e-01  6.500000e+00  0.000000e+00
1  8  5.000000e-01  7.500000e+00  0.000000e+00
1  9  5.000000e-01  8.500000e+00  0.000000e+00
1  10  5.000000e-01  9.500000e+00  0.000000e+00
1  11  5.000000e-01  1.050000e+01  0.000000e+00
1  12  5.000000e-01  1.150000e+01  0.000000e+00
1  13  5.000000e-01  1.250000e+01  0.000000e+00
1  14  5.000000e-01  1.350000e+01  0.000000e+00
1  15  5.000000e-01  1.450000e+01  1.000000e+00
2  1  1.500000e+00  5.000000e-01  -3.014681e-02
2  2  1.500000e+00  1.500000e+00  -5.579532e-01
2  3  1.500000e+00  2.500000e+00  2.156199e-01
2  4  1.500000e+00  3.500000e+00  5.044382e-01
2  5  1.500000e+00  4.500000e+00  5.567459e-01
2  6  1.500000e+00  5.500000e+00  -1.539746e-01
2  7  1.500000e+00  6.500000e+00  2.179593e-01
2  8  1.500000e+00  7.500000e+00  -4.397554e-02
2  9  1.500000e+00  8.500000e+00  -4.975514e-02
2  10  1.500000e+00  9.500000e+00  5.857148e-03
2  11  1.500000e+00  1.050000e+01  2.355542e-02
2  12  1.500000e+00  1.150000e+01  -1.236596e-02
2  13  1.500000e+00  1.250000e+01  5.166464e-03
2  14  1.500000e+00  1.350000e+01  2.170145e-02
2  15  1.500000e+00  1.450000e+01  0.000000e+00
3  1  2.500000e+00  5.000000e-01  -2.656980e-02
3  2  2.500000e+00  1.500000e+00  -4.017495e-01
3  3  2.500000e+00  2.500000e+00  1.781789e-01
3  4  2.500000e+00  3.500000e+00  1.416812e-01
3  5  2.500000e+00  4.500000e+00  -2.410457e-01
3  6  2.500000e+00  5.500000e+00  1.080101e-01
3  7  2.500000e+00  6.500000e+00  -7.066790e-01
3  8  2.500000e+00  7.500000e+00  3.472848e-01
3  9  2.500000e+00  8.500000e+00  2.483515e-01
3  10  2.500000e+00  9.500000e+00  1.294141e-01
3  11  2.500000e+00  1.050000e+01  -5.257689e-02
3  12  2.500000e+00  1.150000e+01  1.113261e-01
3  13  2.500000e+00  1.250000e+01  -5.092977e-02
3  14  2.500000e+00  1.350000e+01  -1.098543e-02
3  15  2.500000e+00  1.450000e+01  0.000000e+00
4  1  3.500000e+00  5.000000e-01  -2.057111e-02
4  2  3.500000e+00  1.500000e+00  -3.014392e-01
4  3  3.500000e+00  2.500000e+00  1.449864e-01
4  4  3.500000e+00  3.500000e+00  2.421775e-02
4  5  3.500000e+00  4.500000e+00  -3.914858e-01
4  6  3.500000e+00  5.500000e+00  8.616661e-02
4  7  3.500000e+00  6.500000e+00  -7.998925e-02
4  8  3.500000e+00  7.500000e+00  -2.049361e-01
4  9  3.500000e+00  8.500000e+00  -4.752448e-01
4  10  3.500000e+00  9.500000e+00  -5.490280e-01
4  11  3.500000e+00  1.050000e+01  9.745265e-02
4  12  3.500000e+00  1.150000e+01  -3.451252e-01
4  13  3.500000e+00  1.250000e+01  1.476162e-01
4  14  3.500000e+00  1.350000e+01  -1.823376e-02
4  15  3.500000e+00  1.450000e+01  0.000000e+00
5  1  4.500000e+00  5.000000e-01  -1.390291e-02
5  2  4.500000e+00  1.500000e+00  -2.050682e-01
5  3  4.500000e+00  2.500000e+00  1.146339e-01
5  4  4.500000e+00  3.500000e+00  1.295525e-02
5  5  4.500000e+00  4.500000e+00  -3.762093e-01
5  6  4.500000e+00  5.500000e+00  2.400735e-02
5  7  4.500000e+00  6.500000e+00  1.663275e-01
5  8  4.500000e+00  7.500000e+00  -3.385236e-01
5  9  4.500000e+00  8.500000e+00  -3.381568e-01
5  10  4.500000e+00  9.500000e+00  4.284788e-01
5  11  4.500000e+00  1.050000e+01  7.191594e-02
5  12  4.500000e+00  1.150000e+01  4.766895e-01
5  13  4.500000e+00  1.250000e+01  -3.405365e-01
5  14  4.500000e+00  1.350000e+01  1.172947e-01
5  15  4.500000e+00  1.450000e+01  0.000000e+00
6  1  5.500000e+00  5.000000e-01  -1.293009e-02
6  2  5.500000e+00  1.500000e+00  -1.688397e-01
6  3  5.500000e+00  2.500000e+00  6.683978e-02
6  4  5.500000e+00  3.500000e+00  5.182732e-02
6  5  5.500000e+00  4.500000e+00  -3.357624e-01
6  6  5.500000e+00  5.500000e+00  -1.929531e-02
6  7  5.500000e+00  6.500000e+00  2.830377e-01
6  8  5.500000e+00  7.500000e+00  -1.220029e-01
6  9  5.500000e+00  8.500000e+00  2.453074e-01
6  10  5.500000e+00  9.500000e+00  4.245324e-01
6  11  5.500000e+00  1.050000e+01  -2.015876e-01
6  12  5.500000e+00  1.150000e+01  -2.993749e-01
6  13  5.500000e+00  1.250000e+01  4.307058e-01
6  14  5.500000e+00  1.350000e+01  -4.470959e-01
6  15  5.500000e+00  1.450000e+01  0.000000e+00
7  1  6.500000e+00  5.000000e-01  -8.078814e-03
7  2  6.500000e+00  1.500000e+00  -1.039125e-01
7  3  6.500000e+00  2.500000e+00  3.243266e-02
7  4  6.500000e+00  3.500000e+00  7.238186e-02
7  5  6.500000e+00  4.500000e+00  -2.987384e-01
7  6  6.500000e+00  5.500000e+00  -6.942593e-02
7  7  6.500000e+00  6.500000e+00  3.017196e-01
7  8  6.500000e+00  7.500000e+00  4.416755e-02
7  9  6.500000e+00  8.500000e+00  4.079692e-01
7  10  6.500000e+00  9.500000e+00  -9.861459e-02
7  11  6.500000e+00  1.050000e+01  -2.405602e-01
7  12  6.500000e+00  1.150000e+01  -2.654897e-01
7  13  6.500000e+00  1.250000e+01  -2.168896e-01
7  14  6.500000e+00  1.350000e+01  6.665111e-01
7  15  6.500000e+00  1.450000e+01  0.000000e+00
8  1  7.500000e+00  5.000000e-01  -4.050077e-03
8  2  7.500000e+00  1.500000e+00  -3.203388e-02
8  3  7.500000e+00  2.500000e+00  -2.353589e-02
8  4  7.500000e+00  3.500000e+00  1.578822e-01
8  5  7.500000e+00  4.500000e+00  -2.335967e-01
8  6  7.500000e+00  5.500000e+00  -1.234723e-01
8  7  7.500000e+00  6.500000e+00  2.755581e-01
8  8  7.500000e+00  7.500000e+00  1.258228e-01
8  9  7.500000e+00  8.500000e+00  3.018041e-01
8  10  7.500000e+00  9.500000e+00  -5.113075e-01
8  11  7.500000e+00  1.050000e+01  -6.151817e-02
8  12  7.500000e+00  1.150000e+01  4.259039e-01
8  13  7.500000e+00  1.250000e+01  -2.431719e-01
8  14  7.500000e+00  1.350000e+01  -4.637541e-01
8  15  7.500000e+00  1.450000e+01  0.000000e+00
9  1  8.500000e+00  5.000000e-01  4.990866e-03
9  2  8.500000e+00  1.500000e+00  6.273070e-02
9  3  8.500000e+00  2.500000e+00  -5.315183e-02
9  4  8.500000e+00  3.500000e+00  2.002724e-01
9  5  8.500000e+00  4.500000e+00  -1.988111e-01
9  6  8.500000e+00  5.500000e+00  -1.660230e-01
9  7  8.500000e+00  6.500000e+00  1.115864e-01
9  8  8.500000e+00  7.500000e+00  2.024289e-01
9  9  8.500000e+00  8.500000e+00  5.412870e-02
9  10  8.500000e+00  9.500000e+00  -1.870993e-02
9  11  8.500000e+00  1.050000e+01  5.305917e-01
9  12  8.500000e+00  1.150000e+01  3.195421e-01
9  13  8.500000e+00  1.250000e+01  5.975445e-01
9  14  8.500000e+00  1.350000e+01  2.976798e-01
9  15  8.500000e+00  1.450000e+01  0.000000e+00
10  1  9.500000e+00  5.000000e-01  9.958482e-03
10  2  9.500000e+00  1.500000e+00  1.452972e-01
10  3  9.500000e+00  2.500000e+00  -1.093070e-01
10  4  9.500000e+00  3.500000e+00  2.841514e-01
10  5  9.500000e+00  4.500000e+00  -1.651287e-01
10  6  9.500000e+00  5.500000e+00  -2.418203e-01
10  7  9.500000e+00  6.500000e+00  6.414563e-02
10  8  9.500000e+00  7.500000e+00  3.696724e-01
10  9  9.500000e+00  8.500000e+00  -1.584148e-01
10  10  9.500000e+00  9.500000e+00  2.090450e-01
10  11  9.500000e+00  1.050000e+01  4.379185e-01
10  12  9.500000e+00  1.150000e+01  -4.262485e-01
10  13  9.500000e+00  1.250000e+01  -4.302981e-01
10  14  9.500000e+00  1.350000e+01  -1.793621e-01
10  15  9.500000e+00  1.450000e+01  0.000000e+00
11  1  1.050000e+01  5.000000e-01  9.706308e-03
11  2  1.050000e+01  1.500000e+00  2.288752e-01
11  3  1.050000e+01  2.500000e+00  -1.899778e-01
11  4  1.050000e+01  3.500000e+00  4.028371e-01
11  5  1.050000e+01  4.500000e+00  -1.096108e-01
11  6  1.050000e+01  5.500000e+00  -3.413956e-01
11  7  1.050000e+01  6.500000e+00  -1.128917e-01
11  8  1.050000e+01  7.500000e+00  1.704163e-01
11  9  1.050000e+01  8.500000e+00  -3.964207e-01
11  10  1.050000e+01  9.500000e+00  2.463773e-02
11  11  1.050000e+01  1.050000e+01  -6.183854e-01
11  12  1.050000e+01  1.150000e+01  1.048528e-01
11  13  1.050000e+01  1.250000e+01  1.506812e-01
11  14  1.050000e+01  1.350000e+01  7.032085e-02
11  15  1.050000e+01  1.450000e+01  0.000000e+00
12  1  1.150000e+01  5.000000e-01  -6.256971e-03
12  2  1.150000e+01  1.500000e+00  1.749450e-01
12  3  1.150000e+01  2.500000e+00  -2.903717e-01
12  4  1.150000e+01  3.500000e+00  4.411741e-01
12  5  1.150000e+01  4.500000e+00  -3.500497e-02
12  6  1.150000e+01  5.500000e+00  -7.522918e-02
12  7  1.150000e+01  6.500000e+00  -3.359557e-01
12  8  1.150000e+01  7.500000e+00  -6.730850e-01
12  9  1.150000e+01  8.500000e+00  2.936715e-01
12  10  1.150000e+01  9.500000e+00  -3.978330e-02
12  11  1.150000e+01  1.050000e+01  1.494541e-01
12  12  1.150000e+01  1.150000e+01  -6.656085e-02
12  13  1.150000e+01  1.250000e+01  -5.414894e-02
12  14  1.150000e+01  1.350000e+01  -9.256073e-03
12  15  1.150000e+01  1.450000e+01  0.000000e+00
13  1  1.250000e+01  5.000000e-01  -4.377388e-02
13  2  1.250000e+01  1.500000e+00  -6.034931e-02
13  3  1.250000e+01  2.500000e+00  -4.592551e-01
13  4  1.250000e+01  3.500000e+00  3.124077e-01
13  5  1.250000e+01  4.500000e+00  -9.754573e-03
13  6  1.250000e+01  5.500000e+00  7.872042e-01
13  7  1.250000e+01  6.500000e+00  1.700980e-01
13  8  1.250000e+01  7.500000e+00  1.682406e-01
13  9  1.250000e+01  8.500000e+00  -7.939775e-02
13  10  1.250000e+01  9.500000e+00  2.239107e-02
13  11  1.250000e+01  1.050000e+01  -3.667013e-02
13  12  1.250000e+01  1.150000e+01  1.908538e-02
13  13  1.250000e+01  1.250000e+01  9.478090e-03
13  14  1.250000e+01  1.350000e+01  1.732062e-02
13  15  1.250000e+01  1.450000e+01  0.000000e+00
14  1  1.350000e+01  5.000000e-01  -1.324367e-01
14  2  1.350000e+01  1.500000e+00  -4.798510e-01
14  3  1.350000e+01  2.500000e+00  -7.250019e-01
14  4  1.350000e+01  3.500000e+00  -3.409877e-01
14  5  1.350000e+01  4.500000e+00  2.088317e-02
14  6  1.350000e+01  5.500000e+00  -3.289817e-01
14  7  1.350000e+01  6.500000e+00  -2.896706e-02
14  8  1.350000e+01  7.500000e+00  1.262972e-02
14  9  1.350000e+01  8.500000e+00  -1.471572e-02
14  10  1.350000e+01  9.500000e+00  7.913202e-03
14  11  1.350000e+01  1.050000e+01  1.832154e-02
14  12  1.350000e+01  1.150000e+01  4.597666e-03
14  13  1.350000e+01  1.250000e+01  -1.150921e-04
14  14  1.350000e+01  1.350000e+01  1.846126e-03
14  15  1.350000e+01  1.450000e+01  0.000000e+00
15  1  1.450000e+01  5.000000e-01  -9.888412e-01
15  2  1.450000e+01  1.500000e+00  1.100053e-01
15  3  1.450000e+01  2.500000e+00  9.900238e-02
15  4  1.450000e+01  3.500000e+00  1.508696e-02
15  5  1.450000e+01  4.500000e+00  4.838831e-03
15  6  1.450000e+01  5.500000e+00  4.051893e-03
15  7  1.450000e+01  6.500000e+00  2.950689e-03
15  8  1.450000e+01  7.500000e+00  3.288527e-03
15  9  1.450000e+01  8.500000e+00  1.220141e-04
15  10  1.450000e+01  9.500000e+00  -4.565683e-04
15  11  1.450000e+01  1.050000e+01  1.751468e-03
15  12  1.450000e+01  1.150000e+01  -4.876192e-04
15  13  1.450000e+01  1.250000e+01  1.639687e-04
15  14  1.450000e+01  1.350000e+01  9.496154e-05
15  15  1.450000e+01  1.450000e+01  0.000000e+00


==> anc/txt_outputs/xsec_ratio_ptmu_iron_to_hydrocarbon_covariance_svd_Vt.txt <==
# xsec_ratio_ptmu_iron_to_hydrocarbon_covariance_svd_Vt
# bin_i  bin_j  x_center  y_center  value
1  1  5.000000e-01  5.000000e-01  -0.000000e+00
1  2  5.000000e-01  1.500000e+00  -3.014681e-02
1  3  5.000000e-01  2.500000e+00  -2.656980e-02
1  4  5.000000e-01  3.500000e+00  -2.057111e-02
1  5  5.000000e-01  4.500000e+00  -1.390291e-02
1  6  5.000000e-01  5.500000e+00  -1.293009e-02
1  7  5.000000e-01  6.500000e+00  -8.078814e-03
1  8  5.000000e-01  7.500000e+00  -4.050077e-03
1  9  5.000000e-01  8.500000e+00  4.990866e-03
1  10  5.000000e-01  9.500000e+00  9.958482e-03
1  11  5.000000e-01  1.050000e+01  9.706308e-03
1  12  5.000000e-01  1.150000e+01  -6.256971e-03
1  13  5.000000e-01  1.250000e+01  -4.377388e-02
1  14  5.000000e-01  1.350000e+01  -1.324367e-01
1  15  5.000000e-01  1.450000e+01  -9.888412e-01
2  1  1.500000e+00  5.000000e-01  -0.000000e+00
2  2  1.500000e+00  1.500000e+00  -5.579532e-01
2  3  1.500000e+00  2.500000e+00  -4.017495e-01
2  4  1.500000e+00  3.500000e+00  -3.014392e-01
2  5  1.500000e+00  4.500000e+00  -2.050682e-01
2  6  1.500000e+00  5.500000e+00  -1.688397e-01
2  7  1.500000e+00  6.500000e+00  -1.039125e-01
2  8  1.500000e+00  7.500000e+00  -3.203388e-02
2  9  1.500000e+00  8.500000e+00  6.273070e-02
2  10  1.500000e+00  9.500000e+00  1.452972e-01
2  11  1.500000e+00  1.050000e+01  2.288752e-01
2  12  1.500000e+00  1.150000e+01  1.749450e-01
2  13  1.500000e+00  1.250000e+01  -6.034931e-02
2  14  1.500000e+00  1.350000e+01  -4.798510e-01
2  15  1.500000e+00  1.450000e+01  1.100053e-01
3  1  2.500000e+00  5.000000e-01  0.000000e+00
3  2  2.500000e+00  1.500000e+00  2.156199e-01
3  3  2.500000e+00  2.500000e+00  1.781789e-01
3  4  2.500000e+00  3.500000e+00  1.449864e-01
3  5  2.500000e+00  4.500000e+00  1.146339e-01
3  6  2.500000e+00  5.500000e+00  6.683978e-02
3  7  2.500000e+00  6.500000e+00  3.243266e-02
3  8  2.500000e+00  7.500000e+00  -2.353589e-02
3  9  2.500000e+00  8.500000e+00  -5.315183e-02
3  10  2.500000e+00  9.500000e+00  -1.093070e-01
3  11  2.500000e+00  1.050000e+01  -1.899778e-01
3  12  2.500000e+00  1.150000e+01  -2.903717e-01
3  13  2.500000e+00  1.250000e+01  -4.592551e-01
3  14  2.500000e+00  1.350000e+01  -7.250019e-01
3  15  2.500000e+00  1.450000e+01  9.900238e-02
4  1  3.500000e+00  5.000000e-01  0.000000e+00
4  2  3.500000e+00  1.500000e+00  5.044382e-01
4  3  3.500000e+00  2.500000e+00  1.416812e-01
4  4  3.500000e+00  3.500000e+00  2.421775e-02
4  5  3.500000e+00  4.500000e+00  1.295525e-02
4  6  3.500000e+00  5.500000e+00  5.182732e-02
4  7  3.500000e+00  6.500000e+00  7.238186e-02
4  8  3.500000e+00  7.500000e+00  1.578822e-01
4  9  3.500000e+00  8.500000e+00  2.002724e-01
4  10  3.500000e+00  9.500000e+00  2.841514e-01
4  11  3.500000e+00  1.050000e+01  4.028371e-01
4  12  3.500000e+00  1.150000e+01  4.411741e-01
4  13  3.500000e+00  1.250000e+01  3.124077e-01
4  14  3.500000e+00  1.350000e+01  -3.409877e-01
4  15  3.500000e+00  1.450000e+01  1.508696e-02
5  1  4.500000e+00  5.000000e-01  0.000000e+00
5  2  4.500000e+00  1.500000e+00  5.567459e-01
5  3  4.500000e+00  2.500000e+00  -2.410457e-01
5  4  4.500000e+00  3.500000e+00  -3.914858e-01
5  5  4.500000e+00  4.500000e+00  -3.762093e-01
5  6  4.500000e+00  5.500000e+00  -3.357624e-01
5  7  4.500000e+00  6.500000e+00  -2.987384e-01
5  8  4.500000e+00  7.500000e+00  -2.335967e-01
5  9  4.500000e+00  8.500000e+00  -1.988111e-01
5  10  4.500000e+00  9.500000e+00  -1.651287e-01
5  11  4.500000e+00  1.050000e+01  -1.096108e-01
5  12  4.500000e+00  1.150000e+01  -3.500497e-02
5  13  4.500000e+00  1.250000e+01  -9.754573e-03
5  14  4.500000e+00  1.350000e+01  2.088317e-02
5  15  4.500000e+00  1.450000e+01  4.838831e-03
6  1  5.500000e+00  5.000000e-01  0.000000e+00
6  2  5.500000e+00  1.500000e+00  -1.539746e-01
6  3  5.500000e+00  2.500000e+00  1.080101e-01
6  4  5.500000e+00  3.500000e+00  8.616661e-02
6  5  5.500000e+00  4.500000e+00  2.400735e-02
6  6  5.500000e+00  5.500000e+00  -1.929531e-02
6  7  5.500000e+00  6.500000e+00  -6.942593e-02
6  8  5.500000e+00  7.500000e+00  -1.234723e-01
6  9  5.500000e+00  8.500000e+00  -1.660230e-01
6  10  5.500000e+00  9.500000e+00  -2.418203e-01
6  11  5.500000e+00  1.050000e+01  -3.413956e-01
6  12  5.500000e+00  1.150000e+01  -7.522918e-02
6  13  5.500000e+00  1.250000e+01  7.872042e-01
6  14  5.500000e+00  1.350000e+01  -3.289817e-01
6  15  5.500000e+00  1.450000e+01  4.051893e-03
7  1  6.500000e+00  5.000000e-01  0.000000e+00
7  2  6.500000e+00  1.500000e+00  2.179593e-01
7  3  6.500000e+00  2.500000e+00  -7.066790e-01
7  4  6.500000e+00  3.500000e+00  -7.998925e-02
7  5  6.500000e+00  4.500000e+00  1.663275e-01
7  6  6.500000e+00  5.500000e+00  2.830377e-01
7  7  6.500000e+00  6.500000e+00  3.017196e-01
7  8  6.500000e+00  7.500000e+00  2.755581e-01
7  9  6.500000e+00  8.500000e+00  1.115864e-01
7  10  6.500000e+00  9.500000e+00  6.414563e-02
7  11  6.500000e+00  1.050000e+01  -1.128917e-01
7  12  6.500000e+00  1.150000e+01  -3.359557e-01
7  13  6.500000e+00  1.250000e+01  1.700980e-01
7  14  6.500000e+00  1.350000e+01  -2.896706e-02
7  15  6.500000e+00  1.450000e+01  2.950689e-03
8  1  7.500000e+00  5.000000e-01  0.000000e+00
8  2  7.500000e+00  1.500000e+00  -4.397554e-02
8  3  7.500000e+00  2.500000e+00  3.472848e-01
8  4  7.500000e+00  3.500000e+00  -2.049361e-01
8  5  7.500000e+00  4.500000e+00  -3.385236e-01
8  6  7.500000e+00  5.500000e+00  -1.220029e-01
8  7  7.500000e+00  6.500000e+00  4.416755e-02
8  8  7.500000e+00  7.500000e+00  1.258228e-01
8  9  7.500000e+00  8.500000e+00  2.024289e-01
8  10  7.500000e+00  9.500000e+00  3.696724e-01
8  11  7.500000e+00  1.050000e+01  1.704163e-01
8  12  7.500000e+00  1.150000e+01  -6.730850e-01
8  13  7.500000e+00  1.250000e+01  1.682406e-01
8  14  7.500000e+00  1.350000e+01  1.262972e-02
8  15  7.500000e+00  1.450000e+01  3.288527e-03
9  1  8.500000e+00  5.000000e-01  0.000000e+00
9  2  8.500000e+00  1.500000e+00  -4.975514e-02
9  3  8.500000e+00  2.500000e+00  2.483515e-01
9  4  8.500000e+00  3.500000e+00  -4.752448e-01
9  5  8.500000e+00  4.500000e+00  -3.381568e-01
9  6  8.500000e+00  5.500000e+00  2.453074e-01
9  7  8.500000e+00  6.500000e+00  4.079692e-01
9  8  8.500000e+00  7.500000e+00  3.018041e-01
9  9  8.500000e+00  8.500000e+00  5.412870e-02
9  10  8.500000e+00  9.500000e+00  -1.584148e-01
9  11  8.500000e+00  1.050000e+01  -3.964207e-01
9  12  8.500000e+00  1.150000e+01  2.936715e-01
9  13  8.500000e+00  1.250000e+01  -7.939775e-02
9  14  8.500000e+00  1.350000e+01  -1.471572e-02
9  15  8.500000e+00  1.450000e+01  1.220141e-04
10  1  9.500000e+00  5.000000e-01  0.000000e+00
10  2  9.500000e+00  1.500000e+00  5.857148e-03
10  3  9.500000e+00  2.500000e+00  1.294141e-01
10  4  9.500000e+00  3.500000e+00  -5.490280e-01
10  5  9.500000e+00  4.500000e+00  4.284788e-01
10  6  9.500000e+00  5.500000e+00  4.245324e-01
10  7  9.500000e+00  6.500000e+00  -9.861459e-02
10  8  9.500000e+00  7.500000e+00  -5.113075e-01
10  9  9.500000e+00  8.500000e+00  -1.870993e-02
10  10  9.500000e+00  9.500000e+00  2.090450e-01
10  11  9.500000e+00  1.050000e+01  2.463773e-02
10  12  9.500000e+00  1.150000e+01  -3.978330e-02
10  13  9.500000e+00  1.250000e+01  2.239107e-02
10  14  9.500000e+00  1.350000e+01  7.913202e-03
10  15  9.500000e+00  1.450000e+01  -4.565683e-04
11  1  1.050000e+01  5.000000e-01  0.000000e+00
11  2  1.050000e+01  1.500000e+00  2.355542e-02
11  3  1.050000e+01  2.500000e+00  -5.257689e-02
11  4  1.050000e+01  3.500000e+00  9.745265e-02
11  5  1.050000e+01  4.500000e+00  7.191594e-02
11  6  1.050000e+01  5.500000e+00  -2.015876e-01
11  7  1.050000e+01  6.500000e+00  -2.405602e-01
11  8  1.050000e+01  7.500000e+00  -6.151817e-02
11  9  1.050000e+01  8.500000e+00  5.305917e-01
11  10  1.050000e+01  9.500000e+00  4.379185e-01
11  11  1.050000e+01  1.050000e+01  -6.183854e-01
11  12  1.050000e+01  1.150000e+01  1.494541e-01
11  13  1.050000e+01  1.250000e+01  -3.667013e-02
11  14  1.050000e+01  1.350000e+01  1.832154e-02
11  15  1.050000e+01  1.450000e+01  1.751468e-03
12  1  1.150000e+01  5.000000e-01  -0.000000e+00
12  2  1.150000e+01  1.500000e+00  -1.236596e-02
12  3  1.150000e+01  2.500000e+00  1.113261e-01
12  4  1.150000e+01  3.500000e+00  -3.451252e-01
12  5  1.150000e+01  4.500000e+00  4.766895e-01
12  6  1.150000e+01  5.500000e+00  -2.993749e-01
12  7  1.150000e+01  6.500000e+00  -2.654897e-01
12  8  1.150000e+01  7.500000e+00  4.259039e-01
12  9  1.150000e+01  8.500000e+00  3.195421e-01
12  10  1.150000e+01  9.500000e+00  -4.262485e-01
12  11  1.150000e+01  1.050000e+01  1.048528e-01
12  12  1.150000e+01  1.150000e+01  -6.656085e-02
12  13  1.150000e+01  1.250000e+01  1.908538e-02
12  14  1.150000e+01  1.350000e+01  4.597666e-03
12  15  1.150000e+01  1.450000e+01  -4.876192e-04
13  1  1.250000e+01  5.000000e-01  -0.000000e+00
13  2  1.250000e+01  1.500000e+00  5.166464e-03
13  3  1.250000e+01  2.500000e+00  -5.092977e-02
13  4  1.250000e+01  3.500000e+00  1.476162e-01
13  5  1.250000e+01  4.500000e+00  -3.405365e-01
13  6  1.250000e+01  5.500000e+00  4.307058e-01
13  7  1.250000e+01  6.500000e+00  -2.168896e-01
13  8  1.250000e+01  7.500000e+00  -2.431719e-01
13  9  1.250000e+01  8.500000e+00  5.975445e-01
13  10  1.250000e+01  9.500000e+00  -4.302981e-01
13  11  1.250000e+01  1.050000e+01  1.506812e-01
13  12  1.250000e+01  1.150000e+01  -5.414894e-02
13  13  1.250000e+01  1.250000e+01  9.478090e-03
13  14  1.250000e+01  1.350000e+01  -1.150921e-04
13  15  1.250000e+01  1.450000e+01  1.639687e-04
14  1  1.350000e+01  5.000000e-01  -0.000000e+00
14  2  1.350000e+01  1.500000e+00  2.170145e-02
14  3  1.350000e+01  2.500000e+00  -1.098543e-02
14  4  1.350000e+01  3.500000e+00  -1.823376e-02
14  5  1.350000e+01  4.500000e+00  1.172947e-01
14  6  1.350000e+01  5.500000e+00  -4.470959e-01
14  7  1.350000e+01  6.500000e+00  6.665111e-01
14  8  1.350000e+01  7.500000e+00  -4.637541e-01
14  9  1.350000e+01  8.500000e+00  2.976798e-01
14  10  1.350000e+01  9.500000e+00  -1.793621e-01
14  11  1.350000e+01  1.050000e+01  7.032085e-02
14  12  1.350000e+01  1.150000e+01  -9.256073e-03
14  13  1.350000e+01  1.250000e+01  1.732062e-02
14  14  1.350000e+01  1.350000e+01  1.846126e-03
14  15  1.350000e+01  1.450000e+01  9.496154e-05
15  1  1.450000e+01  5.000000e-01  1.000000e+00
15  2  1.450000e+01  1.500000e+00  0.000000e+00
15  3  1.450000e+01  2.500000e+00  0.000000e+00
15  4  1.450000e+01  3.500000e+00  0.000000e+00
15  5  1.450000e+01  4.500000e+00  0.000000e+00
15  6  1.450000e+01  5.500000e+00  0.000000e+00
15  7  1.450000e+01  6.500000e+00  0.000000e+00
15  8  1.450000e+01  7.500000e+00  0.000000e+00
15  9  1.450000e+01  8.500000e+00  0.000000e+00
15  10  1.450000e+01  9.500000e+00  0.000000e+00
15  11  1.450000e+01  1.050000e+01  0.000000e+00
15  12  1.450000e+01  1.150000e+01  0.000000e+00
15  13  1.450000e+01  1.250000e+01  0.000000e+00
15  14  1.450000e+01  1.350000e+01  0.000000e+00
15  15  1.450000e+01  1.450000e+01  0.000000e+00


==> anc/txt_outputs/xsec_ratio_ptmu_lead_to_hydrocarbon.txt <==
# xsec_ratio_ptmu_lead_to_hydrocarbon
# stat_error: statistical uncertainty; total_error: statistical + systematic uncertainty
# bin  x_low  x_high  x_center  value  stat_error  total_error
1  0.000000e+00  7.500000e-02  3.750000e-02  5.705617e-01  2.999233e-02  5.620795e-02
2  7.500000e-02  1.500000e-01  1.125000e-01  5.951564e-01  1.510613e-02  4.041365e-02
3  1.500000e-01  2.500000e-01  2.000000e-01  6.990000e-01  1.005770e-02  3.247980e-02
4  2.500000e-01  3.250000e-01  2.875000e-01  7.667283e-01  9.262332e-03  2.644352e-02
5  3.250000e-01  4.000000e-01  3.625000e-01  8.224715e-01  8.452189e-03  2.120515e-02
6  4.000000e-01  4.750000e-01  4.375000e-01  8.805720e-01  8.141443e-03  1.717482e-02
7  4.750000e-01  5.500000e-01  5.125000e-01  9.246060e-01  8.324698e-03  1.609859e-02
8  5.500000e-01  7.000000e-01  6.250000e-01  9.284342e-01  7.109442e-03  1.713008e-02
9  7.000000e-01  8.500000e-01  7.750000e-01  9.287339e-01  8.575934e-03  2.438380e-02
10  8.500000e-01  1.000000e+00  9.250000e-01  9.172224e-01  1.087382e-02  3.022368e-02
11  1.000000e+00  1.250000e+00  1.125000e+00  8.991014e-01  1.404779e-02  3.306583e-02
12  1.250000e+00  1.500000e+00  1.375000e+00  9.349691e-01  2.605413e-02  4.066704e-02
13  1.500000e+00  2.500000e+00  2.000000e+00  1.014337e+00  4.135114e-02  6.833185e-02


==> anc/txt_outputs/xsec_ratio_ptmu_lead_to_hydrocarbon_correlation.txt <==
# xsec_ratio_ptmu_lead_to_hydrocarbon_correlation
# bin_i  bin_j  x_center  y_center  value
1  1  5.000000e-01  5.000000e-01  0.000000e+00
1  2  5.000000e-01  1.500000e+00  0.000000e+00
1  3  5.000000e-01  2.500000e+00  0.000000e+00
1  4  5.000000e-01  3.500000e+00  0.000000e+00
1  5  5.000000e-01  4.500000e+00  0.000000e+00
1  6  5.000000e-01  5.500000e+00  0.000000e+00
1  7  5.000000e-01  6.500000e+00  0.000000e+00
1  8  5.000000e-01  7.500000e+00  0.000000e+00
1  9  5.000000e-01  8.500000e+00  0.000000e+00
1  10  5.000000e-01  9.500000e+00  0.000000e+00
1  11  5.000000e-01  1.050000e+01  0.000000e+00
1  12  5.000000e-01  1.150000e+01  0.000000e+00
1  13  5.000000e-01  1.250000e+01  0.000000e+00
1  14  5.000000e-01  1.350000e+01  0.000000e+00
1  15  5.000000e-01  1.450000e+01  0.000000e+00
2  1  1.500000e+00  5.000000e-01  0.000000e+00
2  2  1.500000e+00  1.500000e+00  1.000000e+00
2  3  1.500000e+00  2.500000e+00  8.038277e-01
2  4  1.500000e+00  3.500000e+00  6.954860e-01
2  5  1.500000e+00  4.500000e+00  6.388527e-01
2  6  1.500000e+00  5.500000e+00  5.727996e-01
2  7  1.500000e+00  6.500000e+00  4.177581e-01
2  8  1.500000e+00  7.500000e+00  1.533788e-01
2  9  1.500000e+00  8.500000e+00  -2.586896e-01
2  10  1.500000e+00  9.500000e+00  -4.408066e-01
2  11  1.500000e+00  1.050000e+01  -4.754963e-01
2  12  1.500000e+00  1.150000e+01  -4.570088e-01
2  13  1.500000e+00  1.250000e+01  -5.362323e-02
2  14  1.500000e+00  1.350000e+01  1.201768e-01
2  15  1.500000e+00  1.450000e+01  8.929799e-02
3  1  2.500000e+00  5.000000e-01  0.000000e+00
3  2  2.500000e+00  1.500000e+00  8.038277e-01
3  3  2.500000e+00  2.500000e+00  1.000000e+00
3  4  2.500000e+00  3.500000e+00  8.438738e-01
3  5  2.500000e+00  4.500000e+00  7.447699e-01
3  6  2.500000e+00  5.500000e+00  6.691697e-01
3  7  2.500000e+00  6.500000e+00  5.010535e-01
3  8  2.500000e+00  7.500000e+00  2.034899e-01
3  9  2.500000e+00  8.500000e+00  -2.777924e-01
3  10  2.500000e+00  9.500000e+00  -4.964589e-01
3  11  2.500000e+00  1.050000e+01  -5.470722e-01
3  12  2.500000e+00  1.150000e+01  -5.167478e-01
3  13  2.500000e+00  1.250000e+01  -5.362369e-02
3  14  2.500000e+00  1.350000e+01  1.646095e-01
3  15  2.500000e+00  1.450000e+01  1.189550e-01
4  1  3.500000e+00  5.000000e-01  0.000000e+00
4  2  3.500000e+00  1.500000e+00  6.954860e-01
4  3  3.500000e+00  2.500000e+00  8.438738e-01
4  4  3.500000e+00  3.500000e+00  1.000000e+00
4  5  3.500000e+00  4.500000e+00  8.679815e-01
4  6  3.500000e+00  5.500000e+00  7.117238e-01
4  7  3.500000e+00  6.500000e+00  5.713366e-01
4  8  3.500000e+00  7.500000e+00  2.306201e-01
4  9  3.500000e+00  8.500000e+00  -3.083195e-01
4  10  3.500000e+00  9.500000e+00  -5.484861e-01
4  11  3.500000e+00  1.050000e+01  -6.114303e-01
4  12  3.500000e+00  1.150000e+01  -5.772397e-01
4  13  3.500000e+00  1.250000e+01  -9.258490e-02
4  14  3.500000e+00  1.350000e+01  1.317388e-01
4  15  3.500000e+00  1.450000e+01  1.015716e-01
5  1  4.500000e+00  5.000000e-01  0.000000e+00
5  2  4.500000e+00  1.500000e+00  6.388527e-01
5  3  4.500000e+00  2.500000e+00  7.447699e-01
5  4  4.500000e+00  3.500000e+00  8.679815e-01
5  5  4.500000e+00  4.500000e+00  1.000000e+00
5  6  4.500000e+00  5.500000e+00  8.180478e-01
5  7  4.500000e+00  6.500000e+00  6.435682e-01
5  8  4.500000e+00  7.500000e+00  3.018042e-01
5  9  4.500000e+00  8.500000e+00  -2.441471e-01
5  10  4.500000e+00  9.500000e+00  -5.163891e-01
5  11  4.500000e+00  1.050000e+01  -5.971481e-01
5  12  4.500000e+00  1.150000e+01  -5.719860e-01
5  13  4.500000e+00  1.250000e+01  -1.086768e-01
5  14  4.500000e+00  1.350000e+01  1.147115e-01
5  15  4.500000e+00  1.450000e+01  1.148697e-01
6  1  5.500000e+00  5.000000e-01  0.000000e+00
6  2  5.500000e+00  1.500000e+00  5.727996e-01
6  3  5.500000e+00  2.500000e+00  6.691697e-01
6  4  5.500000e+00  3.500000e+00  7.117238e-01
6  5  5.500000e+00  4.500000e+00  8.180478e-01
6  6  5.500000e+00  5.500000e+00  1.000000e+00
6  7  5.500000e+00  6.500000e+00  7.939593e-01
6  8  5.500000e+00  7.500000e+00  4.317064e-01
6  9  5.500000e+00  8.500000e+00  -1.213047e-01
6  10  5.500000e+00  9.500000e+00  -3.899643e-01
6  11  5.500000e+00  1.050000e+01  -4.716234e-01
6  12  5.500000e+00  1.150000e+01  -4.562331e-01
6  13  5.500000e+00  1.250000e+01  -5.781661e-02
6  14  5.500000e+00  1.350000e+01  1.190567e-01
6  15  5.500000e+00  1.450000e+01  1.683328e-01
7  1  6.500000e+00  5.000000e-01  0.000000e+00
7  2  6.500000e+00  1.500000e+00  4.177581e-01
7  3  6.500000e+00  2.500000e+00  5.010535e-01
7  4  6.500000e+00  3.500000e+00  5.713366e-01
7  5  6.500000e+00  4.500000e+00  6.435682e-01
7  6  6.500000e+00  5.500000e+00  7.939593e-01
7  7  6.500000e+00  6.500000e+00  1.000000e+00
7  8  6.500000e+00  7.500000e+00  6.578249e-01
7  9  6.500000e+00  8.500000e+00  6.230781e-02
7  10  6.500000e+00  9.500000e+00  -2.015801e-01
7  11  6.500000e+00  1.050000e+01  -3.069249e-01
7  12  6.500000e+00  1.150000e+01  -3.233176e-01
7  13  6.500000e+00  1.250000e+01  -6.086439e-02
7  14  6.500000e+00  1.350000e+01  6.399667e-02
7  15  6.500000e+00  1.450000e+01  1.483750e-01
8  1  7.500000e+00  5.000000e-01  0.000000e+00
8  2  7.500000e+00  1.500000e+00  1.533788e-01
8  3  7.500000e+00  2.500000e+00  2.034899e-01
8  4  7.500000e+00  3.500000e+00  2.306201e-01
8  5  7.500000e+00  4.500000e+00  3.018042e-01
8  6  7.500000e+00  5.500000e+00  4.317064e-01
8  7  7.500000e+00  6.500000e+00  6.578249e-01
8  8  7.500000e+00  7.500000e+00  1.000000e+00
8  9  7.500000e+00  8.500000e+00  5.305979e-01
8  10  7.500000e+00  9.500000e+00  2.301815e-01
8  11  7.500000e+00  1.050000e+01  1.220921e-01
8  12  7.500000e+00  1.150000e+01  8.780707e-02
8  13  7.500000e+00  1.250000e+01  6.331117e-02
8  14  7.500000e+00  1.350000e+01  4.313797e-02
8  15  7.500000e+00  1.450000e+01  1.964438e-01
9  1  8.500000e+00  5.000000e-01  0.000000e+00
9  2  8.500000e+00  1.500000e+00  -2.586896e-01
9  3  8.500000e+00  2.500000e+00  -2.777924e-01
9  4  8.500000e+00  3.500000e+00  -3.083195e-01
9  5  8.500000e+00  4.500000e+00  -2.441471e-01
9  6  8.500000e+00  5.500000e+00  -1.213047e-01
9  7  8.500000e+00  6.500000e+00  6.230781e-02
9  8  8.500000e+00  7.500000e+00  5.305979e-01
9  9  8.500000e+00  8.500000e+00  1.000000e+00
9  10  8.500000e+00  9.500000e+00  7.804670e-01
9  11  8.500000e+00  1.050000e+01  6.666419e-01
9  12  8.500000e+00  1.150000e+01  6.002021e-01
9  13  8.500000e+00  1.250000e+01  1.919201e-01
9  14  8.500000e+00  1.350000e+01  -1.628762e-04
9  15  8.500000e+00  1.450000e+01  9.067089e-02
10  1  9.500000e+00  5.000000e-01  0.000000e+00
10  2  9.500000e+00  1.500000e+00  -4.408066e-01
10  3  9.500000e+00  2.500000e+00  -4.964589e-01
10  4  9.500000e+00  3.500000e+00  -5.484861e-01
10  5  9.500000e+00  4.500000e+00  -5.163891e-01
10  6  9.500000e+00  5.500000e+00  -3.899643e-01
10  7  9.500000e+00  6.500000e+00  -2.015801e-01
10  8  9.500000e+00  7.500000e+00  2.301815e-01
10  9  9.500000e+00  8.500000e+00  7.804670e-01
10  10  9.500000e+00  9.500000e+00  1.000000e+00
10  11  9.500000e+00  1.050000e+01  8.634028e-01
10  12  9.500000e+00  1.150000e+01  7.506189e-01
10  13  9.500000e+00  1.250000e+01  2.234490e-01
10  14  9.500000e+00  1.350000e+01  -2.049911e-02
10  15  9.500000e+00  1.450000e+01  1.764664e-02
11  1  1.050000e+01  5.000000e-01  0.000000e+00
11  2  1.050000e+01  1.500000e+00  -4.754963e-01
11  3  1.050000e+01  2.500000e+00  -5.470722e-01
11  4  1.050000e+01  3.500000e+00  -6.114303e-01
11  5  1.050000e+01  4.500000e+00  -5.971481e-01
11  6  1.050000e+01  5.500000e+00  -4.716234e-01
11  7  1.050000e+01  6.500000e+00  -3.069249e-01
11  8  1.050000e+01  7.500000e+00  1.220921e-01
11  9  1.050000e+01  8.500000e+00  6.666419e-01
11  10  1.050000e+01  9.500000e+00  8.634028e-01
11  11  1.050000e+01  1.050000e+01  1.000000e+00
11  12  1.050000e+01  1.150000e+01  8.364700e-01
11  13  1.050000e+01  1.250000e+01  2.426812e-01
11  14  1.050000e+01  1.350000e+01  -6.458616e-03
11  15  1.050000e+01  1.450000e+01  -2.985560e-02
12  1  1.150000e+01  5.000000e-01  0.000000e+00
12  2  1.150000e+01  1.500000e+00  -4.570088e-01
12  3  1.150000e+01  2.500000e+00  -5.167478e-01
12  4  1.150000e+01  3.500000e+00  -5.772397e-01
12  5  1.150000e+01  4.500000e+00  -5.719860e-01
12  6  1.150000e+01  5.500000e+00  -4.562331e-01
12  7  1.150000e+01  6.500000e+00  -3.233176e-01
12  8  1.150000e+01  7.500000e+00  8.780707e-02
12  9  1.150000e+01  8.500000e+00  6.002021e-01
12  10  1.150000e+01  9.500000e+00  7.506189e-01
12  11  1.150000e+01  1.050000e+01  8.364700e-01
12  12  1.150000e+01  1.150000e+01  1.000000e+00
12  13  1.150000e+01  1.250000e+01  4.242625e-01
12  14  1.150000e+01  1.350000e+01  1.105764e-01
12  15  1.150000e+01  1.450000e+01  -2.632245e-03
13  1  1.250000e+01  5.000000e-01  0.000000e+00
13  2  1.250000e+01  1.500000e+00  -5.362323e-02
13  3  1.250000e+01  2.500000e+00  -5.362369e-02
13  4  1.250000e+01  3.500000e+00  -9.258490e-02
13  5  1.250000e+01  4.500000e+00  -1.086768e-01
13  6  1.250000e+01  5.500000e+00  -5.781661e-02
13  7  1.250000e+01  6.500000e+00  -6.086439e-02
13  8  1.250000e+01  7.500000e+00  6.331117e-02
13  9  1.250000e+01  8.500000e+00  1.919201e-01
13  10  1.250000e+01  9.500000e+00  2.234490e-01
13  11  1.250000e+01  1.050000e+01  2.426812e-01
13  12  1.250000e+01  1.150000e+01  4.242625e-01
13  13  1.250000e+01  1.250000e+01  1.000000e+00
13  14  1.250000e+01  1.350000e+01  5.812700e-01
13  15  1.250000e+01  1.450000e+01  1.280180e-01
14  1  1.350000e+01  5.000000e-01  0.000000e+00
14  2  1.350000e+01  1.500000e+00  1.201768e-01
14  3  1.350000e+01  2.500000e+00  1.646095e-01
14  4  1.350000e+01  3.500000e+00  1.317388e-01
14  5  1.350000e+01  4.500000e+00  1.147115e-01
14  6  1.350000e+01  5.500000e+00  1.190567e-01
14  7  1.350000e+01  6.500000e+00  6.399667e-02
14  8  1.350000e+01  7.500000e+00  4.313797e-02
14  9  1.350000e+01  8.500000e+00  -1.628762e-04
14  10  1.350000e+01  9.500000e+00  -2.049911e-02
14  11  1.350000e+01  1.050000e+01  -6.458616e-03
14  12  1.350000e+01  1.150000e+01  1.105764e-01
14  13  1.350000e+01  1.250000e+01  5.812700e-01
14  14  1.350000e+01  1.350000e+01  1.000000e+00
14  15  1.350000e+01  1.450000e+01  2.603525e-01
15  1  1.450000e+01  5.000000e-01  0.000000e+00
15  2  1.450000e+01  1.500000e+00  8.929799e-02
15  3  1.450000e+01  2.500000e+00  1.189550e-01
15  4  1.450000e+01  3.500000e+00  1.015716e-01
15  5  1.450000e+01  4.500000e+00  1.148697e-01
15  6  1.450000e+01  5.500000e+00  1.683328e-01
15  7  1.450000e+01  6.500000e+00  1.483750e-01
15  8  1.450000e+01  7.500000e+00  1.964438e-01
15  9  1.450000e+01  8.500000e+00  9.067089e-02
15  10  1.450000e+01  9.500000e+00  1.764664e-02
15  11  1.450000e+01  1.050000e+01  -2.985560e-02
15  12  1.450000e+01  1.150000e+01  -2.632245e-03
15  13  1.450000e+01  1.250000e+01  1.280180e-01
15  14  1.450000e+01  1.350000e+01  2.603525e-01
15  15  1.450000e+01  1.450000e+01  1.000000e+00


==> anc/txt_outputs/xsec_ratio_ptmu_lead_to_hydrocarbon_covariance.txt <==
# xsec_ratio_ptmu_lead_to_hydrocarbon_covariance
# bin_i  bin_j  x_center  y_center  value
1  1  8.333333e-02  8.333333e-02  0.000000e+00
1  2  8.333333e-02  2.500000e-01  0.000000e+00
1  3  8.333333e-02  4.166667e-01  0.000000e+00
1  4  8.333333e-02  5.833333e-01  0.000000e+00
1  5  8.333333e-02  7.500000e-01  0.000000e+00
1  6  8.333333e-02  9.166667e-01  0.000000e+00
1  7  8.333333e-02  1.083333e+00  0.000000e+00
1  8  8.333333e-02  1.250000e+00  0.000000e+00
1  9  8.333333e-02  1.416667e+00  0.000000e+00
1  10  8.333333e-02  1.583333e+00  0.000000e+00
1  11  8.333333e-02  1.750000e+00  0.000000e+00
1  12  8.333333e-02  1.916667e+00  0.000000e+00
1  13  8.333333e-02  2.083333e+00  0.000000e+00
1  14  8.333333e-02  2.250000e+00  0.000000e+00
1  15  8.333333e-02  2.416667e+00  0.000000e+00
2  1  2.500000e-01  8.333333e-02  0.000000e+00
2  2  2.500000e-01  2.500000e-01  3.159334e-03
2  3  2.500000e-01  4.166667e-01  1.825950e-03
2  4  2.500000e-01  5.833333e-01  1.269695e-03
2  5  2.500000e-01  7.500000e-01  9.495499e-04
2  6  2.500000e-01  9.166667e-01  6.827188e-04
2  7  2.500000e-01  1.083333e+00  4.032875e-04
2  8  2.500000e-01  1.250000e+00  1.387877e-04
2  9  2.500000e-01  1.416667e+00  -2.490784e-04
2  10  2.500000e-01  1.583333e+00  -6.041533e-04
2  11  2.500000e-01  1.750000e+00  -8.077784e-04
2  12  2.500000e-01  1.916667e+00  -8.493793e-04
2  13  2.500000e-01  2.083333e+00  -1.225726e-04
2  14  2.500000e-01  2.250000e+00  4.615744e-04
2  15  2.500000e-01  2.416667e+00  1.437246e-03
3  1  4.166667e-01  8.333333e-02  0.000000e+00
3  2  4.166667e-01  2.500000e-01  1.825950e-03
3  3  4.166667e-01  4.166667e-01  1.633263e-03
3  4  4.166667e-01  5.833333e-01  1.107692e-03
3  5  4.166667e-01  7.500000e-01  7.959203e-04
3  6  4.166667e-01  9.166667e-01  5.734636e-04
3  7  4.166667e-01  1.083333e+00  3.477798e-04
3  8  4.166667e-01  1.250000e+00  1.323911e-04
3  9  4.166667e-01  1.416667e+00  -1.923126e-04
3  10  4.166667e-01  1.583333e+00  -4.892295e-04
3  11  4.166667e-01  1.750000e+00  -6.682209e-04
3  12  4.166667e-01  1.916667e+00  -6.905357e-04
3  13  4.166667e-01  2.083333e+00  -8.813072e-05
3  14  4.166667e-01  2.250000e+00  4.545756e-04
3  15  4.166667e-01  2.416667e+00  1.376583e-03
4  1  5.833333e-01  8.333333e-02  0.000000e+00
4  2  5.833333e-01  2.500000e-01  1.269695e-03
4  3  5.833333e-01  4.166667e-01  1.107692e-03
4  4  5.833333e-01  5.833333e-01  1.054938e-03
4  5  5.833333e-01  7.500000e-01  7.454924e-04
4  6  5.833333e-01  9.166667e-01  4.901921e-04
4  7  5.833333e-01  1.083333e+00  3.187114e-04
4  8  5.833333e-01  1.250000e+00  1.205864e-04
4  9  5.833333e-01  1.416667e+00  -1.715433e-04
4  10  5.833333e-01  1.583333e+00  -4.343905e-04
4  11  5.833333e-01  1.750000e+00  -6.002161e-04
4  12  5.833333e-01  1.916667e+00  -6.199391e-04
4  13  5.833333e-01  2.083333e+00  -1.222914e-04
4  14  5.833333e-01  2.250000e+00  2.923817e-04
4  15  5.833333e-01  2.416667e+00  9.446641e-04
5  1  7.500000e-01  8.333333e-02  0.000000e+00
5  2  7.500000e-01  2.500000e-01  9.495499e-04
5  3  7.500000e-01  4.166667e-01  7.959203e-04
5  4  7.500000e-01  5.833333e-01  7.454924e-04
5  5  7.500000e-01  7.500000e-01  6.992600e-04
5  6  7.500000e-01  9.166667e-01  4.587113e-04
5  7  7.500000e-01  1.083333e+00  2.922847e-04
5  8  7.500000e-01  1.250000e+00  1.284791e-04
5  9  7.500000e-01  1.416667e+00  -1.105937e-04
5  10  7.500000e-01  1.583333e+00  -3.329643e-04
5  11  7.500000e-01  1.750000e+00  -4.772531e-04
5  12  7.500000e-01  1.916667e+00  -5.001314e-04
5  13  7.500000e-01  2.083333e+00  -1.168689e-04
5  14  7.500000e-01  2.250000e+00  2.072762e-04
5  15  7.500000e-01  2.416667e+00  8.697943e-04
6  1  9.166667e-01  8.333333e-02  0.000000e+00
6  2  9.166667e-01  2.500000e-01  6.827188e-04
6  3  9.166667e-01  4.166667e-01  5.734636e-04
6  4  9.166667e-01  5.833333e-01  4.901921e-04
6  5  9.166667e-01  7.500000e-01  4.587113e-04
6  6  9.166667e-01  9.166667e-01  4.496586e-04
6  7  9.166667e-01  1.083333e+00  2.891558e-04
6  8  9.166667e-01  1.250000e+00  1.473729e-04
6  9  9.166667e-01  1.416667e+00  -4.406344e-05
6  10  9.166667e-01  1.583333e+00  -2.016358e-04
6  11  9.166667e-01  1.750000e+00  -3.022624e-04
6  12  9.166667e-01  1.916667e+00  -3.198951e-04
6  13  9.166667e-01  2.083333e+00  -4.985820e-05
6  14  9.166667e-01  2.250000e+00  1.725117e-04
6  15  9.166667e-01  2.416667e+00  1.022120e-03
7  1  1.083333e+00  8.333333e-02  0.000000e+00
7  2  1.083333e+00  2.500000e-01  4.032875e-04
7  3  1.083333e+00  4.166667e-01  3.477798e-04
7  4  1.083333e+00  5.833333e-01  3.187114e-04
7  5  1.083333e+00  7.500000e-01  2.922847e-04
7  6  1.083333e+00  9.166667e-01  2.891558e-04
7  7  1.083333e+00  1.083333e+00  2.949744e-04
7  8  1.083333e+00  1.250000e+00  1.818822e-04
7  9  1.083333e+00  1.416667e+00  1.833133e-05
7  10  1.083333e+00  1.583333e+00  -8.441920e-05
7  11  1.083333e+00  1.750000e+00  -1.593205e-04
7  12  1.083333e+00  1.916667e+00  -1.836119e-04
7  13  1.083333e+00  2.083333e+00  -4.251067e-05
7  14  1.083333e+00  2.250000e+00  7.510567e-05
7  15  1.083333e+00  2.416667e+00  7.297004e-04
8  1  1.250000e+00  8.333333e-02  0.000000e+00
8  2  1.250000e+00  2.500000e-01  1.387877e-04
8  3  1.250000e+00  4.166667e-01  1.323911e-04
8  4  1.250000e+00  5.833333e-01  1.205864e-04
8  5  1.250000e+00  7.500000e-01  1.284791e-04
8  6  1.250000e+00  9.166667e-01  1.473729e-04
8  7  1.250000e+00  1.083333e+00  1.818822e-04
8  8  1.250000e+00  1.250000e+00  2.591646e-04
8  9  1.250000e+00  1.416667e+00  1.463230e-04
8  10  1.250000e+00  1.583333e+00  9.035653e-05
8  11  1.250000e+00  1.750000e+00  5.940498e-05
8  12  1.250000e+00  1.916667e+00  4.674086e-05
8  13  1.250000e+00  2.083333e+00  4.144868e-05
8  14  1.250000e+00  2.250000e+00  4.745377e-05
8  15  1.250000e+00  2.416667e+00  9.055608e-04
9  1  1.416667e+00  8.333333e-02  0.000000e+00
9  2  1.416667e+00  2.500000e-01  -2.490784e-04
9  3  1.416667e+00  4.166667e-01  -1.923126e-04
9  4  1.416667e+00  5.833333e-01  -1.715433e-04
9  5  1.416667e+00  7.500000e-01  -1.105937e-04
9  6  1.416667e+00  9.166667e-01  -4.406344e-05
9  7  1.416667e+00  1.083333e+00  1.833133e-05
9  8  1.416667e+00  1.250000e+00  1.463230e-04
9  9  1.416667e+00  1.416667e+00  2.934395e-04
9  10  1.416667e+00  1.583333e+00  3.259982e-04
9  11  1.416667e+00  1.750000e+00  3.451431e-04
9  12  1.416667e+00  1.916667e+00  3.399666e-04
9  13  1.416667e+00  2.083333e+00  1.336972e-04
9  14  1.416667e+00  2.250000e+00  -1.906515e-07
9  15  1.416667e+00  2.416667e+00  4.447528e-04
10  1  1.583333e+00  8.333333e-02  0.000000e+00
10  2  1.583333e+00  2.500000e-01  -6.041533e-04
10  3  1.583333e+00  4.166667e-01  -4.892295e-04
10  4  1.583333e+00  5.833333e-01  -4.343905e-04
10  5  1.583333e+00  7.500000e-01  -3.329643e-04
10  6  1.583333e+00  9.166667e-01  -2.016358e-04
10  7  1.583333e+00  1.083333e+00  -8.441920e-05
10  8  1.583333e+00  1.250000e+00  9.035653e-05
10  9  1.583333e+00  1.416667e+00  3.259982e-04
10  10  1.583333e+00  1.583333e+00  5.945695e-04
10  11  1.583333e+00  1.750000e+00  6.363002e-04
10  12  1.583333e+00  1.916667e+00  6.052018e-04
10  13  1.583333e+00  2.083333e+00  2.215758e-04
10  14  1.583333e+00  2.250000e+00  -3.415541e-05
10  15  1.583333e+00  2.416667e+00  1.232126e-04
11  1  1.750000e+00  8.333333e-02  0.000000e+00
11  2  1.750000e+00  2.500000e-01  -8.077784e-04
11  3  1.750000e+00  4.166667e-01  -6.682209e-04
11  4  1.750000e+00  5.833333e-01  -6.002161e-04
11  5  1.750000e+00  7.500000e-01  -4.772531e-04
11  6  1.750000e+00  9.166667e-01  -3.022624e-04
11  7  1.750000e+00  1.083333e+00  -1.593205e-04
11  8  1.750000e+00  1.250000e+00  5.940498e-05
11  9  1.750000e+00  1.416667e+00  3.451431e-04
11  10  1.750000e+00  1.583333e+00  6.363002e-04
11  11  1.750000e+00  1.750000e+00  9.134707e-04
11  12  1.750000e+00  1.916667e+00  8.359438e-04
11  13  1.750000e+00  2.083333e+00  2.982813e-04
11  14  1.750000e+00  2.250000e+00  -1.333859e-05
11  15  1.750000e+00  2.416667e+00  -2.583835e-04
12  1  1.916667e+00  8.333333e-02  0.000000e+00
12  2  1.916667e+00  2.500000e-01  -8.493793e-04
12  3  1.916667e+00  4.166667e-01  -6.905357e-04
12  4  1.916667e+00  5.833333e-01  -6.199391e-04
12  5  1.916667e+00  7.500000e-01  -5.001314e-04
12  6  1.916667e+00  9.166667e-01  -3.198951e-04
12  7  1.916667e+00  1.083333e+00  -1.836119e-04
12  8  1.916667e+00  1.250000e+00  4.674086e-05
12  9  1.916667e+00  1.416667e+00  3.399666e-04
12  10  1.916667e+00  1.583333e+00  6.052018e-04
12  11  1.916667e+00  1.750000e+00  8.359438e-04
12  12  1.916667e+00  1.916667e+00  1.093349e-03
12  13  1.916667e+00  2.083333e+00  5.705012e-04
12  14  1.916667e+00  2.250000e+00  2.498417e-04
12  15  1.916667e+00  2.416667e+00  -2.492282e-05
13  1  2.083333e+00  8.333333e-02  0.000000e+00
13  2  2.083333e+00  2.500000e-01  -1.225726e-04
13  3  2.083333e+00  4.166667e-01  -8.813072e-05
13  4  2.083333e+00  5.833333e-01  -1.222914e-04
13  5  2.083333e+00  7.500000e-01  -1.168689e-04
13  6  2.083333e+00  9.166667e-01  -4.985820e-05
13  7  2.083333e+00  1.083333e+00  -4.251067e-05
13  8  2.083333e+00  1.250000e+00  4.144868e-05
13  9  2.083333e+00  1.416667e+00  1.336972e-04
13  10  2.083333e+00  1.583333e+00  2.215758e-04
13  11  2.083333e+00  1.750000e+00  2.982813e-04
13  12  2.083333e+00  1.916667e+00  5.705012e-04
13  13  2.083333e+00  2.083333e+00  1.653808e-03
13  14  2.083333e+00  2.250000e+00  1.615264e-03
13  15  2.083333e+00  2.416667e+00  1.490751e-03
14  1  2.250000e+00  8.333333e-02  0.000000e+00
14  2  2.250000e+00  2.500000e-01  4.615744e-04
14  3  2.250000e+00  4.166667e-01  4.545756e-04
14  4  2.250000e+00  5.833333e-01  2.923817e-04
14  5  2.250000e+00  7.500000e-01  2.072762e-04
14  6  2.250000e+00  9.166667e-01  1.725117e-04
14  7  2.250000e+00  1.083333e+00  7.510567e-05
14  8  2.250000e+00  1.250000e+00  4.745377e-05
14  9  2.250000e+00  1.416667e+00  -1.906515e-07
14  10  2.250000e+00  1.583333e+00  -3.415541e-05
14  11  2.250000e+00  1.750000e+00  -1.333859e-05
14  12  2.250000e+00  1.916667e+00  2.498417e-04
14  13  2.250000e+00  2.083333e+00  1.615264e-03
14  14  2.250000e+00  2.250000e+00  4.669242e-03
14  15  2.250000e+00  2.416667e+00  5.094205e-03
15  1  2.416667e+00  8.333333e-02  0.000000e+00
15  2  2.416667e+00  2.500000e-01  1.437246e-03
15  3  2.416667e+00  4.166667e-01  1.376583e-03
15  4  2.416667e+00  5.833333e-01  9.446641e-04
15  5  2.416667e+00  7.500000e-01  8.697943e-04
15  6  2.416667e+00  9.166667e-01  1.022120e-03
15  7  2.416667e+00  1.083333e+00  7.297004e-04
15  8  2.416667e+00  1.250000e+00  9.055608e-04
15  9  2.416667e+00  1.416667e+00  4.447528e-04
15  10  2.416667e+00  1.583333e+00  1.232126e-04
15  11  2.416667e+00  1.750000e+00  -2.583835e-04
15  12  2.416667e+00  1.916667e+00  -2.492282e-05
15  13  2.416667e+00  2.083333e+00  1.490751e-03
15  14  2.416667e+00  2.250000e+00  5.094205e-03
15  15  2.416667e+00  2.416667e+00  8.199420e-02


==> anc/txt_outputs/xsec_ratio_ptmu_lead_to_hydrocarbon_covariance_svd.txt <==
# xsec_ratio_ptmu_lead_to_hydrocarbon_covariance_svd
# bin_i  bin_j  x_center  y_center  value
1  1  8.333333e-02  8.333333e-02  0.000000e+00
1  2  8.333333e-02  2.500000e-01  0.000000e+00
1  3  8.333333e-02  4.166667e-01  0.000000e+00
1  4  8.333333e-02  5.833333e-01  0.000000e+00
1  5  8.333333e-02  7.500000e-01  0.000000e+00
1  6  8.333333e-02  9.166667e-01  0.000000e+00
1  7  8.333333e-02  1.083333e+00  0.000000e+00
1  8  8.333333e-02  1.250000e+00  0.000000e+00
1  9  8.333333e-02  1.416667e+00  0.000000e+00
1  10  8.333333e-02  1.583333e+00  0.000000e+00
1  11  8.333333e-02  1.750000e+00  0.000000e+00
1  12  8.333333e-02  1.916667e+00  0.000000e+00
1  13  8.333333e-02  2.083333e+00  0.000000e+00
1  14  8.333333e-02  2.250000e+00  0.000000e+00
1  15  8.333333e-02  2.416667e+00  0.000000e+00
2  1  2.500000e-01  8.333333e-02  0.000000e+00
2  2  2.500000e-01  2.500000e-01  3.159334e-03
2  3  2.500000e-01  4.166667e-01  1.825950e-03
2  4  2.500000e-01  5.833333e-01  1.269695e-03
2  5  2.500000e-01  7.500000e-01  9.495499e-04
2  6  2.500000e-01  9.166667e-01  6.827188e-04
2  7  2.500000e-01  1.083333e+00  4.032875e-04
2  8  2.500000e-01  1.250000e+00  1.387877e-04
2  9  2.500000e-01  1.416667e+00  -2.490784e-04
2  10  2.500000e-01  1.583333e+00  -6.041533e-04
2  11  2.500000e-01  1.750000e+00  -8.077784e-04
2  12  2.500000e-01  1.916667e+00  -8.493793e-04
2  13  2.500000e-01  2.083333e+00  -1.225726e-04
2  14  2.500000e-01  2.250000e+00  4.615744e-04
2  15  2.500000e-01  2.416667e+00  1.437246e-03
3  1  4.166667e-01  8.333333e-02  0.000000e+00
3  2  4.166667e-01  2.500000e-01  1.825950e-03
3  3  4.166667e-01  4.166667e-01  1.633263e-03
3  4  4.166667e-01  5.833333e-01  1.107692e-03
3  5  4.166667e-01  7.500000e-01  7.959203e-04
3  6  4.166667e-01  9.166667e-01  5.734636e-04
3  7  4.166667e-01  1.083333e+00  3.477798e-04
3  8  4.166667e-01  1.250000e+00  1.323911e-04
3  9  4.166667e-01  1.416667e+00  -1.923126e-04
3  10  4.166667e-01  1.583333e+00  -4.892295e-04
3  11  4.166667e-01  1.750000e+00  -6.682209e-04
3  12  4.166667e-01  1.916667e+00  -6.905357e-04
3  13  4.166667e-01  2.083333e+00  -8.813072e-05
3  14  4.166667e-01  2.250000e+00  4.545756e-04
3  15  4.166667e-01  2.416667e+00  1.376583e-03
4  1  5.833333e-01  8.333333e-02  0.000000e+00
4  2  5.833333e-01  2.500000e-01  1.269695e-03
4  3  5.833333e-01  4.166667e-01  1.107692e-03
4  4  5.833333e-01  5.833333e-01  1.054938e-03
4  5  5.833333e-01  7.500000e-01  7.454924e-04
4  6  5.833333e-01  9.166667e-01  4.901921e-04
4  7  5.833333e-01  1.083333e+00  3.187114e-04
4  8  5.833333e-01  1.250000e+00  1.205864e-04
4  9  5.833333e-01  1.416667e+00  -1.715433e-04
4  10  5.833333e-01  1.583333e+00  -4.343905e-04
4  11  5.833333e-01  1.750000e+00  -6.002161e-04
4  12  5.833333e-01  1.916667e+00  -6.199391e-04
4  13  5.833333e-01  2.083333e+00  -1.222914e-04
4  14  5.833333e-01  2.250000e+00  2.923817e-04
4  15  5.833333e-01  2.416667e+00  9.446641e-04
5  1  7.500000e-01  8.333333e-02  0.000000e+00
5  2  7.500000e-01  2.500000e-01  9.495499e-04
5  3  7.500000e-01  4.166667e-01  7.959203e-04
5  4  7.500000e-01  5.833333e-01  7.454924e-04
5  5  7.500000e-01  7.500000e-01  6.992600e-04
5  6  7.500000e-01  9.166667e-01  4.587113e-04
5  7  7.500000e-01  1.083333e+00  2.922847e-04
5  8  7.500000e-01  1.250000e+00  1.284791e-04
5  9  7.500000e-01  1.416667e+00  -1.105937e-04
5  10  7.500000e-01  1.583333e+00  -3.329643e-04
5  11  7.500000e-01  1.750000e+00  -4.772531e-04
5  12  7.500000e-01  1.916667e+00  -5.001314e-04
5  13  7.500000e-01  2.083333e+00  -1.168689e-04
5  14  7.500000e-01  2.250000e+00  2.072762e-04
5  15  7.500000e-01  2.416667e+00  8.697943e-04
6  1  9.166667e-01  8.333333e-02  0.000000e+00
6  2  9.166667e-01  2.500000e-01  6.827188e-04
6  3  9.166667e-01  4.166667e-01  5.734636e-04
6  4  9.166667e-01  5.833333e-01  4.901921e-04
6  5  9.166667e-01  7.500000e-01  4.587113e-04
6  6  9.166667e-01  9.166667e-01  4.496586e-04
6  7  9.166667e-01  1.083333e+00  2.891558e-04
6  8  9.166667e-01  1.250000e+00  1.473729e-04
6  9  9.166667e-01  1.416667e+00  -4.406344e-05
6  10  9.166667e-01  1.583333e+00  -2.016358e-04
6  11  9.166667e-01  1.750000e+00  -3.022624e-04
6  12  9.166667e-01  1.916667e+00  -3.198951e-04
6  13  9.166667e-01  2.083333e+00  -4.985820e-05
6  14  9.166667e-01  2.250000e+00  1.725117e-04
6  15  9.166667e-01  2.416667e+00  1.022120e-03
7  1  1.083333e+00  8.333333e-02  0.000000e+00
7  2  1.083333e+00  2.500000e-01  4.032875e-04
7  3  1.083333e+00  4.166667e-01  3.477798e-04
7  4  1.083333e+00  5.833333e-01  3.187114e-04
7  5  1.083333e+00  7.500000e-01  2.922847e-04
7  6  1.083333e+00  9.166667e-01  2.891558e-04
7  7  1.083333e+00  1.083333e+00  2.949744e-04
7  8  1.083333e+00  1.250000e+00  1.818822e-04
7  9  1.083333e+00  1.416667e+00  1.833133e-05
7  10  1.083333e+00  1.583333e+00  -8.441920e-05
7  11  1.083333e+00  1.750000e+00  -1.593205e-04
7  12  1.083333e+00  1.916667e+00  -1.836119e-04
7  13  1.083333e+00  2.083333e+00  -4.251067e-05
7  14  1.083333e+00  2.250000e+00  7.510567e-05
7  15  1.083333e+00  2.416667e+00  7.297004e-04
8  1  1.250000e+00  8.333333e-02  0.000000e+00
8  2  1.250000e+00  2.500000e-01  1.387877e-04
8  3  1.250000e+00  4.166667e-01  1.323911e-04
8  4  1.250000e+00  5.833333e-01  1.205864e-04
8  5  1.250000e+00  7.500000e-01  1.284791e-04
8  6  1.250000e+00  9.166667e-01  1.473729e-04
8  7  1.250000e+00  1.083333e+00  1.818822e-04
8  8  1.250000e+00  1.250000e+00  2.591646e-04
8  9  1.250000e+00  1.416667e+00  1.463230e-04
8  10  1.250000e+00  1.583333e+00  9.035653e-05
8  11  1.250000e+00  1.750000e+00  5.940498e-05
8  12  1.250000e+00  1.916667e+00  4.674086e-05
8  13  1.250000e+00  2.083333e+00  4.144868e-05
8  14  1.250000e+00  2.250000e+00  4.745377e-05
8  15  1.250000e+00  2.416667e+00  9.055608e-04
9  1  1.416667e+00  8.333333e-02  0.000000e+00
9  2  1.416667e+00  2.500000e-01  -2.490784e-04
9  3  1.416667e+00  4.166667e-01  -1.923126e-04
9  4  1.416667e+00  5.833333e-01  -1.715433e-04
9  5  1.416667e+00  7.500000e-01  -1.105937e-04
9  6  1.416667e+00  9.166667e-01  -4.406344e-05
9  7  1.416667e+00  1.083333e+00  1.833133e-05
9  8  1.416667e+00  1.250000e+00  1.463230e-04
9  9  1.416667e+00  1.416667e+00  2.934395e-04
9  10  1.416667e+00  1.583333e+00  3.259982e-04
9  11  1.416667e+00  1.750000e+00  3.451431e-04
9  12  1.416667e+00  1.916667e+00  3.399666e-04
9  13  1.416667e+00  2.083333e+00  1.336972e-04
9  14  1.416667e+00  2.250000e+00  -1.906515e-07
9  15  1.416667e+00  2.416667e+00  4.447528e-04
10  1  1.583333e+00  8.333333e-02  0.000000e+00
10  2  1.583333e+00  2.500000e-01  -6.041533e-04
10  3  1.583333e+00  4.166667e-01  -4.892295e-04
10  4  1.583333e+00  5.833333e-01  -4.343905e-04
10  5  1.583333e+00  7.500000e-01  -3.329643e-04
10  6  1.583333e+00  9.166667e-01  -2.016358e-04
10  7  1.583333e+00  1.083333e+00  -8.441920e-05
10  8  1.583333e+00  1.250000e+00  9.035653e-05
10  9  1.583333e+00  1.416667e+00  3.259982e-04
10  10  1.583333e+00  1.583333e+00  5.945695e-04
10  11  1.583333e+00  1.750000e+00  6.363002e-04
10  12  1.583333e+00  1.916667e+00  6.052018e-04
10  13  1.583333e+00  2.083333e+00  2.215758e-04
10  14  1.583333e+00  2.250000e+00  -3.415541e-05
10  15  1.583333e+00  2.416667e+00  1.232126e-04
11  1  1.750000e+00  8.333333e-02  0.000000e+00
11  2  1.750000e+00  2.500000e-01  -8.077784e-04
11  3  1.750000e+00  4.166667e-01  -6.682209e-04
11  4  1.750000e+00  5.833333e-01  -6.002161e-04
11  5  1.750000e+00  7.500000e-01  -4.772531e-04
11  6  1.750000e+00  9.166667e-01  -3.022624e-04
11  7  1.750000e+00  1.083333e+00  -1.593205e-04
11  8  1.750000e+00  1.250000e+00  5.940498e-05
11  9  1.750000e+00  1.416667e+00  3.451431e-04
11  10  1.750000e+00  1.583333e+00  6.363002e-04
11  11  1.750000e+00  1.750000e+00  9.134707e-04
11  12  1.750000e+00  1.916667e+00  8.359438e-04
11  13  1.750000e+00  2.083333e+00  2.982813e-04
11  14  1.750000e+00  2.250000e+00  -1.333859e-05
11  15  1.750000e+00  2.416667e+00  -2.583835e-04
12  1  1.916667e+00  8.333333e-02  0.000000e+00
12  2  1.916667e+00  2.500000e-01  -8.493793e-04
12  3  1.916667e+00  4.166667e-01  -6.905357e-04
12  4  1.916667e+00  5.833333e-01  -6.199391e-04
12  5  1.916667e+00  7.500000e-01  -5.001314e-04
12  6  1.916667e+00  9.166667e-01  -3.198951e-04
12  7  1.916667e+00  1.083333e+00  -1.836119e-04
12  8  1.916667e+00  1.250000e+00  4.674086e-05
12  9  1.916667e+00  1.416667e+00  3.399666e-04
12  10  1.916667e+00  1.583333e+00  6.052018e-04
12  11  1.916667e+00  1.750000e+00  8.359438e-04
12  12  1.916667e+00  1.916667e+00  1.093349e-03
12  13  1.916667e+00  2.083333e+00  5.705012e-04
12  14  1.916667e+00  2.250000e+00  2.498417e-04
12  15  1.916667e+00  2.416667e+00  -2.492282e-05
13  1  2.083333e+00  8.333333e-02  0.000000e+00
13  2  2.083333e+00  2.500000e-01  -1.225726e-04
13  3  2.083333e+00  4.166667e-01  -8.813072e-05
13  4  2.083333e+00  5.833333e-01  -1.222914e-04
13  5  2.083333e+00  7.500000e-01  -1.168689e-04
13  6  2.083333e+00  9.166667e-01  -4.985820e-05
13  7  2.083333e+00  1.083333e+00  -4.251067e-05
13  8  2.083333e+00  1.250000e+00  4.144868e-05
13  9  2.083333e+00  1.416667e+00  1.336972e-04
13  10  2.083333e+00  1.583333e+00  2.215758e-04
13  11  2.083333e+00  1.750000e+00  2.982813e-04
13  12  2.083333e+00  1.916667e+00  5.705012e-04
13  13  2.083333e+00  2.083333e+00  1.653808e-03
13  14  2.083333e+00  2.250000e+00  1.615264e-03
13  15  2.083333e+00  2.416667e+00  1.490751e-03
14  1  2.250000e+00  8.333333e-02  0.000000e+00
14  2  2.250000e+00  2.500000e-01  4.615744e-04
14  3  2.250000e+00  4.166667e-01  4.545756e-04
14  4  2.250000e+00  5.833333e-01  2.923817e-04
14  5  2.250000e+00  7.500000e-01  2.072762e-04
14  6  2.250000e+00  9.166667e-01  1.725117e-04
14  7  2.250000e+00  1.083333e+00  7.510567e-05
14  8  2.250000e+00  1.250000e+00  4.745377e-05
14  9  2.250000e+00  1.416667e+00  -1.906515e-07
14  10  2.250000e+00  1.583333e+00  -3.415541e-05
14  11  2.250000e+00  1.750000e+00  -1.333859e-05
14  12  2.250000e+00  1.916667e+00  2.498417e-04
14  13  2.250000e+00  2.083333e+00  1.615264e-03
14  14  2.250000e+00  2.250000e+00  4.669242e-03
14  15  2.250000e+00  2.416667e+00  5.094205e-03
15  1  2.416667e+00  8.333333e-02  0.000000e+00
15  2  2.416667e+00  2.500000e-01  1.437246e-03
15  3  2.416667e+00  4.166667e-01  1.376583e-03
15  4  2.416667e+00  5.833333e-01  9.446641e-04
15  5  2.416667e+00  7.500000e-01  8.697943e-04
15  6  2.416667e+00  9.166667e-01  1.022120e-03
15  7  2.416667e+00  1.083333e+00  7.297004e-04
15  8  2.416667e+00  1.250000e+00  9.055608e-04
15  9  2.416667e+00  1.416667e+00  4.447528e-04
15  10  2.416667e+00  1.583333e+00  1.232126e-04
15  11  2.416667e+00  1.750000e+00  -2.583835e-04
15  12  2.416667e+00  1.916667e+00  -2.492282e-05
15  13  2.416667e+00  2.083333e+00  1.490751e-03
15  14  2.416667e+00  2.250000e+00  5.094205e-03
15  15  2.416667e+00  2.416667e+00  8.199420e-02


==> anc/txt_outputs/xsec_ratio_ptmu_lead_to_hydrocarbon_covariance_svd_S.txt <==
# xsec_ratio_ptmu_lead_to_hydrocarbon_covariance_svd_S
# bin  x_low  x_high  x_center  value
1  0.000000e+00  1.000000e+00  5.000000e-01  8.246959e-02
2  1.000000e+00  2.000000e+00  1.500000e+00  6.925581e-03
3  2.000000e+00  3.000000e+00  2.500000e+00  5.088741e-03
4  3.000000e+00  4.000000e+00  3.500000e+00  1.541711e-03
5  4.000000e+00  5.000000e+00  4.500000e+00  8.195609e-04
6  5.000000e+00  6.000000e+00  5.500000e+00  7.704134e-04
7  6.000000e+00  7.000000e+00  6.500000e+00  3.575506e-04
8  7.000000e+00  8.000000e+00  7.500000e+00  2.150685e-04
9  8.000000e+00  9.000000e+00  8.500000e+00  1.778111e-04
10  9.000000e+00  1.000000e+01  9.500000e+00  1.318293e-04
11  1.000000e+01  1.100000e+01  1.050000e+01  1.009749e-04
12  1.100000e+01  1.200000e+01  1.150000e+01  7.450672e-05
13  1.200000e+01  1.300000e+01  1.250000e+01  5.223724e-05
14  1.300000e+01  1.400000e+01  1.350000e+01  3.708782e-05
15  1.400000e+01  1.500000e+01  1.450000e+01  0.000000e+00


==> anc/txt_outputs/xsec_ratio_ptmu_lead_to_hydrocarbon_covariance_svd_U.txt <==
# xsec_ratio_ptmu_lead_to_hydrocarbon_covariance_svd_U
# bin_i  bin_j  x_center  y_center  value
1  1  5.000000e-01  5.000000e-01  0.000000e+00
1  2  5.000000e-01  1.500000e+00  0.000000e+00
1  3  5.000000e-01  2.500000e+00  0.000000e+00
1  4  5.000000e-01  3.500000e+00  0.000000e+00
1  5  5.000000e-01  4.500000e+00  0.000000e+00
1  6  5.000000e-01  5.500000e+00  0.000000e+00
1  7  5.000000e-01  6.500000e+00  0.000000e+00
1  8  5.000000e-01  7.500000e+00  0.000000e+00
1  9  5.000000e-01  8.500000e+00  0.000000e+00
1  10  5.000000e-01  9.500000e+00  0.000000e+00
1  11  5.000000e-01  1.050000e+01  0.000000e+00
1  12  5.000000e-01  1.150000e+01  0.000000e+00
1  13  5.000000e-01  1.250000e+01  0.000000e+00
1  14  5.000000e-01  1.350000e+01  0.000000e+00
1  15  5.000000e-01  1.450000e+01  1.000000e+00
2  1  1.500000e+00  5.000000e-01  -1.937362e-02
2  2  1.500000e+00  1.500000e+00  -5.998731e-01
2  3  1.500000e+00  2.500000e+00  1.492411e-02
2  4  1.500000e+00  3.500000e+00  4.741755e-01
2  5  1.500000e+00  4.500000e+00  5.501087e-01
2  6  1.500000e+00  5.500000e+00  -8.274197e-02
2  7  1.500000e+00  6.500000e+00  3.003669e-01
2  8  1.500000e+00  7.500000e+00  -9.833350e-02
2  9  1.500000e+00  8.500000e+00  -5.603953e-02
2  10  1.500000e+00  9.500000e+00  3.982927e-02
2  11  1.500000e+00  1.050000e+01  1.746553e-02
2  12  1.500000e+00  1.150000e+01  -1.761571e-02
2  13  1.500000e+00  1.250000e+01  3.747293e-03
2  14  1.500000e+00  1.350000e+01  1.935759e-04
2  15  1.500000e+00  1.450000e+01  0.000000e+00
3  1  2.500000e+00  5.000000e-01  -1.821479e-02
3  2  2.500000e+00  1.500000e+00  -4.388868e-01
3  3  2.500000e+00  2.500000e+00  -1.562693e-03
3  4  2.500000e+00  3.500000e+00  1.633801e-01
3  5  2.500000e+00  4.500000e+00  -1.406771e-01
3  6  2.500000e+00  5.500000e+00  -9.836011e-03
3  7  2.500000e+00  6.500000e+00  -6.462316e-01
3  8  2.500000e+00  7.500000e+00  4.558308e-01
3  9  2.500000e+00  8.500000e+00  3.012733e-01
3  10  2.500000e+00  9.500000e+00  -1.214798e-01
3  11  2.500000e+00  1.050000e+01  -1.153731e-01
3  12  2.500000e+00  1.150000e+01  8.667948e-02
3  13  2.500000e+00  1.250000e+01  -8.456839e-02
3  14  2.500000e+00  1.350000e+01  3.960249e-02
3  15  2.500000e+00  1.450000e+01  0.000000e+00
4  1  3.500000e+00  5.000000e-01  -1.257447e-02
4  2  3.500000e+00  1.500000e+00  -3.424503e-01
4  3  3.500000e+00  2.500000e+00  1.780338e-02
4  4  3.500000e+00  3.500000e+00  9.243152e-03
4  5  3.500000e+00  4.500000e+00  -3.529470e-01
4  6  3.500000e+00  5.500000e+00  3.836884e-02
4  7  3.500000e+00  6.500000e+00  -3.110332e-01
4  8  3.500000e+00  7.500000e+00  -3.225836e-01
4  9  3.500000e+00  8.500000e+00  -4.203398e-01
4  10  3.500000e+00  9.500000e+00  3.216035e-01
4  11  3.500000e+00  1.050000e+01  3.668137e-01
4  12  3.500000e+00  1.150000e+01  -2.910440e-01
4  13  3.500000e+00  1.250000e+01  2.228937e-01
4  14  3.500000e+00  1.350000e+01  -7.916391e-02
4  15  3.500000e+00  1.450000e+01  0.000000e+00
5  1  4.500000e+00  5.000000e-01  -1.139712e-02
5  2  4.500000e+00  1.500000e+00  -2.622820e-01
5  3  4.500000e+00  2.500000e+00  2.187727e-02
5  4  4.500000e+00  3.500000e+00  -8.378606e-03
5  5  4.500000e+00  4.500000e+00  -3.798285e-01
5  6  4.500000e+00  5.500000e+00  6.635174e-03
5  7  4.500000e+00  6.500000e+00  8.592820e-02
5  8  4.500000e+00  7.500000e+00  -3.979552e-01
5  9  4.500000e+00  8.500000e+00  -2.479031e-01
5  10  4.500000e+00  9.500000e+00  -1.745161e-01
5  11  4.500000e+00  1.050000e+01  -4.032905e-01
5  12  4.500000e+00  1.150000e+01  4.439525e-01
5  13  4.500000e+00  1.250000e+01  -3.894278e-01
5  14  4.500000e+00  1.350000e+01  1.309993e-01
5  15  4.500000e+00  1.450000e+01  0.000000e+00
6  1  5.500000e+00  5.000000e-01  -1.304049e-02
6  2  5.500000e+00  1.500000e+00  -1.826232e-01
6  3  5.500000e+00  2.500000e+00  1.158123e-02
6  4  5.500000e+00  3.500000e+00  4.534592e-02
6  5  5.500000e+00  4.500000e+00  -3.520967e-01
6  6  5.500000e+00  5.500000e+00  -2.286023e-02
6  7  5.500000e+00  6.500000e+00  2.741073e-01
6  8  5.500000e+00  7.500000e+00  -1.091075e-01
6  9  5.500000e+00  8.500000e+00  2.790079e-01
6  10  5.500000e+00  9.500000e+00  -5.041525e-01
6  11  5.500000e+00  1.050000e+01  -1.462405e-01
6  12  5.500000e+00  1.150000e+01  -2.193719e-01
6  13  5.500000e+00  1.250000e+01  4.635048e-01
6  14  5.500000e+00  1.350000e+01  -3.693132e-01
6  15  5.500000e+00  1.450000e+01  0.000000e+00
7  1  6.500000e+00  5.000000e-01  -9.243099e-03
7  2  6.500000e+00  1.500000e+00  -1.100072e-01
7  3  6.500000e+00  2.500000e+00  1.366891e-02
7  4  6.500000e+00  3.500000e+00  6.823310e-02
7  5  6.500000e+00  4.500000e+00  -3.464099e-01
7  6  6.500000e+00  5.500000e+00  -6.633698e-02
7  7  6.500000e+00  6.500000e+00  3.393260e-01
7  8  6.500000e+00  7.500000e+00  8.515756e-02
7  9  6.500000e+00  8.500000e+00  2.859118e-01
7  10  6.500000e+00  9.500000e+00  -4.496032e-02
7  11  6.500000e+00  1.050000e+01  3.515551e-01
7  12  6.500000e+00  1.150000e+01  -3.054886e-01
7  13  6.500000e+00  1.250000e+01  -2.739826e-01
7  14  6.500000e+00  1.350000e+01  6.003569e-01
7  15  6.500000e+00  1.450000e+01  0.000000e+00
8  1  7.500000e+00  5.000000e-01  -1.117898e-02
8  2  7.500000e+00  1.500000e+00  -2.589577e-02
8  3  7.500000e+00  2.500000e+00  -2.074070e-03
8  4  7.500000e+00  3.500000e+00  1.689027e-01
8  5  7.500000e+00  4.500000e+00  -3.224272e-01
8  6  7.500000e+00  5.500000e+00  -1.200279e-01
8  7  7.500000e+00  6.500000e+00  3.020957e-01
8  8  7.500000e+00  7.500000e+00  2.492644e-01
8  9  7.500000e+00  8.500000e+00  1.713922e-01
8  10  7.500000e+00  9.500000e+00  4.536661e-01
8  11  7.500000e+00  1.050000e+01  2.244510e-01
8  12  7.500000e+00  1.150000e+01  3.538882e-01
8  13  7.500000e+00  1.250000e+01  -1.738515e-01
8  14  7.500000e+00  1.350000e+01  -5.078227e-01
8  15  7.500000e+00  1.450000e+01  0.000000e+00
9  1  8.500000e+00  5.000000e-01  -5.286156e-03
9  2  8.500000e+00  1.500000e+00  9.002280e-02
9  3  8.500000e+00  2.500000e+00  -2.813014e-02
9  4  8.500000e+00  3.500000e+00  2.545194e-01
9  5  8.500000e+00  4.500000e+00  -1.975993e-01
9  6  8.500000e+00  5.500000e+00  -1.717929e-01
9  7  8.500000e+00  6.500000e+00  1.235697e-01
9  8  8.500000e+00  7.500000e+00  2.458259e-01
9  9  8.500000e+00  8.500000e+00  -1.673855e-01
9  10  8.500000e+00  9.500000e+00  3.231716e-01
9  11  8.500000e+00  1.050000e+01  -3.874590e-01
9  12  8.500000e+00  1.150000e+01  1.409997e-01
9  13  8.500000e+00  1.250000e+01  5.593806e-01
9  14  8.500000e+00  1.350000e+01  4.082507e-01
9  15  8.500000e+00  1.450000e+01  0.000000e+00
10  1  9.500000e+00  5.000000e-01  -1.120294e-03
10  2  9.500000e+00  1.500000e+00  1.962011e-01
10  3  9.500000e+00  2.500000e+00  -5.286609e-02
10  4  9.500000e+00  3.500000e+00  3.413844e-01
10  5  9.500000e+00  4.500000e+00  -1.117767e-01
10  6  9.500000e+00  5.500000e+00  -2.336799e-01
10  7  9.500000e+00  6.500000e+00  8.952005e-03
10  8  9.500000e+00  7.500000e+00  2.576781e-01
10  9  9.500000e+00  8.500000e+00  -4.045194e-01
10  10  9.500000e+00  9.500000e+00  -1.041742e-01
10  11  9.500000e+00  1.050000e+01  -2.753093e-01
10  12  9.500000e+00  1.150000e+01  -5.181031e-01
10  13  9.500000e+00  1.250000e+01  -3.748223e-01
10  14  9.500000e+00  1.350000e+01  -2.222192e-01
10  15  9.500000e+00  1.450000e+01  0.000000e+00
11  1  1.050000e+01  5.000000e-01  3.630704e-03
11  2  1.050000e+01  1.500000e+00  2.619544e-01
11  3  1.050000e+01  2.500000e+00  -8.196581e-02
11  4  1.050000e+01  3.500000e+00  4.151323e-01
11  5  1.050000e+01  4.500000e+00  -3.011844e-02
11  6  1.050000e+01  5.500000e+00  -2.731416e-01
11  7  1.050000e+01  6.500000e+00  -1.446049e-01
11  8  1.050000e+01  7.500000e+00  -3.183278e-02
11  9  1.050000e+01  8.500000e+00  -2.099106e-01
11  10  1.050000e+01  9.500000e+00  -4.594709e-01
11  11  1.050000e+01  1.050000e+01  4.905204e-01
11  12  1.050000e+01  1.150000e+01  3.758547e-01
11  13  1.050000e+01  1.250000e+01  1.169568e-01
11  14  1.050000e+01  1.350000e+01  6.437477e-02
11  15  1.050000e+01  1.450000e+01  0.000000e+00
12  1  1.150000e+01  5.000000e-01  5.603213e-04
12  2  1.150000e+01  1.500000e+00  2.744160e-01
12  3  1.150000e+01  2.500000e+00  -1.539531e-01
12  4  1.150000e+01  3.500000e+00  4.465332e-01
12  5  1.150000e+01  4.500000e+00  -1.923001e-02
12  6  1.150000e+01  5.500000e+00  -7.203227e-02
12  7  1.150000e+01  6.500000e+00  -2.507731e-01
12  8  1.150000e+01  7.500000e+00  -5.449584e-01
12  9  1.150000e+01  8.500000e+00  4.831268e-01
12  10  1.150000e+01  9.500000e+00  2.423082e-01
12  11  1.150000e+01  1.050000e+01  -1.621461e-01
12  12  1.150000e+01  1.150000e+01  -1.160376e-01
12  13  1.150000e+01  1.250000e+01  -6.548081e-02
12  14  1.150000e+01  1.350000e+01  -2.886012e-03
12  15  1.150000e+01  1.450000e+01  0.000000e+00
13  1  1.250000e+01  5.000000e-01  -1.961153e-02
13  2  1.250000e+01  1.500000e+00  6.068351e-02
13  3  1.250000e+01  2.500000e+00  -4.259468e-01
13  4  1.250000e+01  3.500000e+00  2.895486e-01
13  5  1.250000e+01  4.500000e+00  -7.828118e-02
13  6  1.250000e+01  5.500000e+00  8.305111e-01
13  7  1.250000e+01  6.500000e+00  8.250192e-02
13  8  1.250000e+01  7.500000e+00  1.182708e-01
13  9  1.250000e+01  8.500000e+00  -9.918614e-02
13  10  1.250000e+01  9.500000e+00  -4.929470e-02
13  11  1.250000e+01  1.050000e+01  3.165755e-02
13  12  1.250000e+01  1.150000e+01  2.514677e-02
13  13  1.250000e+01  1.250000e+01  1.651516e-03
13  14  1.250000e+01  1.350000e+01  9.355517e-03
13  15  1.250000e+01  1.450000e+01  0.000000e+00
14  1  1.350000e+01  5.000000e-01  -6.602499e-02
14  2  1.350000e+01  1.500000e+00  -1.400078e-01
14  3  1.350000e+01  2.500000e+00  -8.825563e-01
14  4  1.350000e+01  3.500000e+00  -2.759943e-01
14  5  1.350000e+01  4.500000e+00  4.160332e-02
14  6  1.350000e+01  5.500000e+00  -3.441607e-01
14  7  1.350000e+01  6.500000e+00  2.268219e-02
14  8  1.350000e+01  7.500000e+00  -2.182120e-03
14  9  1.350000e+01  8.500000e+00  4.089149e-03
14  10  1.350000e+01  9.500000e+00  1.467093e-02
14  11  1.350000e+01  1.050000e+01  -2.696828e-03
14  12  1.350000e+01  1.150000e+01  -4.020387e-03
14  13  1.350000e+01  1.250000e+01  1.633343e-03
14  14  1.350000e+01  1.350000e+01  -2.312534e-03
14  15  1.350000e+01  1.450000e+01  0.000000e+00
15  1  1.450000e+01  5.000000e-01  -9.969141e-01
15  2  1.450000e+01  1.500000e+00  3.918312e-02
15  3  1.450000e+01  2.500000e+00  6.566288e-02
15  4  1.450000e+01  3.500000e+00  -2.728187e-03
15  5  1.450000e+01  4.500000e+00  1.194456e-02
15  6  1.450000e+01  5.500000e+00  1.008172e-02
15  7  1.450000e+01  6.500000e+00  -5.666356e-03
15  8  1.450000e+01  7.500000e+00  -4.154042e-03
15  9  1.450000e+01  8.500000e+00  -1.972401e-03
15  10  1.450000e+01  9.500000e+00  -1.827081e-03
15  11  1.450000e+01  1.050000e+01  1.503970e-03
15  12  1.450000e+01  1.150000e+01  -2.406368e-06
15  13  1.450000e+01  1.250000e+01  -7.566980e-04
15  14  1.450000e+01  1.350000e+01  2.019561e-03
15  15  1.450000e+01  1.450000e+01  0.000000e+00


==> anc/txt_outputs/xsec_ratio_ptmu_lead_to_hydrocarbon_covariance_svd_Vt.txt <==
# xsec_ratio_ptmu_lead_to_hydrocarbon_covariance_svd_Vt
# bin_i  bin_j  x_center  y_center  value
1  1  5.000000e-01  5.000000e-01  -0.000000e+00
1  2  5.000000e-01  1.500000e+00  -1.937362e-02
1  3  5.000000e-01  2.500000e+00  -1.821479e-02
1  4  5.000000e-01  3.500000e+00  -1.257447e-02
1  5  5.000000e-01  4.500000e+00  -1.139712e-02
1  6  5.000000e-01  5.500000e+00  -1.304049e-02
1  7  5.000000e-01  6.500000e+00  -9.243099e-03
1  8  5.000000e-01  7.500000e+00  -1.117898e-02
1  9  5.000000e-01  8.500000e+00  -5.286156e-03
1  10  5.000000e-01  9.500000e+00  -1.120294e-03
1  11  5.000000e-01  1.050000e+01  3.630704e-03
1  12  5.000000e-01  1.150000e+01  5.603213e-04
1  13  5.000000e-01  1.250000e+01  -1.961153e-02
1  14  5.000000e-01  1.350000e+01  -6.602499e-02
1  15  5.000000e-01  1.450000e+01  -9.969141e-01
2  1  1.500000e+00  5.000000e-01  -0.000000e+00
2  2  1.500000e+00  1.500000e+00  -5.998731e-01
2  3  1.500000e+00  2.500000e+00  -4.388868e-01
2  4  1.500000e+00  3.500000e+00  -3.424503e-01
2  5  1.500000e+00  4.500000e+00  -2.622820e-01
2  6  1.500000e+00  5.500000e+00  -1.826232e-01
2  7  1.500000e+00  6.500000e+00  -1.100072e-01
2  8  1.500000e+00  7.500000e+00  -2.589577e-02
2  9  1.500000e+00  8.500000e+00  9.002280e-02
2  10  1.500000e+00  9.500000e+00  1.962011e-01
2  11  1.500000e+00  1.050000e+01  2.619544e-01
2  12  1.500000e+00  1.150000e+01  2.744160e-01
2  13  1.500000e+00  1.250000e+01  6.068351e-02
2  14  1.500000e+00  1.350000e+01  -1.400078e-01
2  15  1.500000e+00  1.450000e+01  3.918312e-02
3  1  2.500000e+00  5.000000e-01  0.000000e+00
3  2  2.500000e+00  1.500000e+00  1.492411e-02
3  3  2.500000e+00  2.500000e+00  -1.562693e-03
3  4  2.500000e+00  3.500000e+00  1.780338e-02
3  5  2.500000e+00  4.500000e+00  2.187727e-02
3  6  2.500000e+00  5.500000e+00  1.158123e-02
3  7  2.500000e+00  6.500000e+00  1.366891e-02
3  8  2.500000e+00  7.500000e+00  -2.074070e-03
3  9  2.500000e+00  8.500000e+00  -2.813014e-02
3  10  2.500000e+00  9.500000e+00  -5.286609e-02
3  11  2.500000e+00  1.050000e+01  -8.196581e-02
3  12  2.500000e+00  1.150000e+01  -1.539531e-01
3  13  2.500000e+00  1.250000e+01  -4.259468e-01
3  14  2.500000e+00  1.350000e+01  -8.825563e-01
3  15  2.500000e+00  1.450000e+01  6.566288e-02
4  1  3.500000e+00  5.000000e-01  -0.000000e+00
4  2  3.500000e+00  1.500000e+00  4.741755e-01
4  3  3.500000e+00  2.500000e+00  1.633801e-01
4  4  3.500000e+00  3.500000e+00  9.243152e-03
4  5  3.500000e+00  4.500000e+00  -8.378606e-03
4  6  3.500000e+00  5.500000e+00  4.534592e-02
4  7  3.500000e+00  6.500000e+00  6.823310e-02
4  8  3.500000e+00  7.500000e+00  1.689027e-01
4  9  3.500000e+00  8.500000e+00  2.545194e-01
4  10  3.500000e+00  9.500000e+00  3.413844e-01
4  11  3.500000e+00  1.050000e+01  4.151323e-01
4  12  3.500000e+00  1.150000e+01  4.465332e-01
4  13  3.500000e+00  1.250000e+01  2.895486e-01
4  14  3.500000e+00  1.350000e+01  -2.759943e-01
4  15  3.500000e+00  1.450000e+01  -2.728187e-03
5  1  4.500000e+00  5.000000e-01  -0.000000e+00
5  2  4.500000e+00  1.500000e+00  5.501087e-01
5  3  4.500000e+00  2.500000e+00  -1.406771e-01
5  4  4.500000e+00  3.500000e+00  -3.529470e-01
5  5  4.500000e+00  4.500000e+00  -3.798285e-01
5  6  4.500000e+00  5.500000e+00  -3.520967e-01
5  7  4.500000e+00  6.500000e+00  -3.464099e-01
5  8  4.500000e+00  7.500000e+00  -3.224272e-01
5  9  4.500000e+00  8.500000e+00  -1.975993e-01
5  10  4.500000e+00  9.500000e+00  -1.117767e-01
5  11  4.500000e+00  1.050000e+01  -3.011844e-02
5  12  4.500000e+00  1.150000e+01  -1.923001e-02
5  13  4.500000e+00  1.250000e+01  -7.828118e-02
5  14  4.500000e+00  1.350000e+01  4.160332e-02
5  15  4.500000e+00  1.450000e+01  1.194456e-02
6  1  5.500000e+00  5.000000e-01  0.000000e+00
6  2  5.500000e+00  1.500000e+00  -8.274197e-02
6  3  5.500000e+00  2.500000e+00  -9.836011e-03
6  4  5.500000e+00  3.500000e+00  3.836884e-02
6  5  5.500000e+00  4.500000e+00  6.635174e-03
6  6  5.500000e+00  5.500000e+00  -2.286023e-02
6  7  5.500000e+00  6.500000e+00  -6.633698e-02
6  8  5.500000e+00  7.500000e+00  -1.200279e-01
6  9  5.500000e+00  8.500000e+00  -1.717929e-01
6  10  5.500000e+00  9.500000e+00  -2.336799e-01
6  11  5.500000e+00  1.050000e+01  -2.731416e-01
6  12  5.500000e+00  1.150000e+01  -7.203227e-02
6  13  5.500000e+00  1.250000e+01  8.305111e-01
6  14  5.500000e+00  1.350000e+01  -3.441607e-01
6  15  5.500000e+00  1.450000e+01  1.008172e-02
7  1  6.500000e+00  5.000000e-01  0.000000e+00
7  2  6.500000e+00  1.500000e+00  3.003669e-01
7  3  6.500000e+00  2.500000e+00  -6.462316e-01
7  4  6.500000e+00  3.500000e+00  -3.110332e-01
7  5  6.500000e+00  4.500000e+00  8.592820e-02
7  6  6.500000e+00  5.500000e+00  2.741073e-01
7  7  6.500000e+00  6.500000e+00  3.393260e-01
7  8  6.500000e+00  7.500000e+00  3.020957e-01
7  9  6.500000e+00  8.500000e+00  1.235697e-01
7  10  6.500000e+00  9.500000e+00  8.952005e-03
7  11  6.500000e+00  1.050000e+01  -1.446049e-01
7  12  6.500000e+00  1.150000e+01  -2.507731e-01
7  13  6.500000e+00  1.250000e+01  8.250192e-02
7  14  6.500000e+00  1.350000e+01  2.268219e-02
7  15  6.500000e+00  1.450000e+01  -5.666356e-03
8  1  7.500000e+00  5.000000e-01  0.000000e+00
8  2  7.500000e+00  1.500000e+00  -9.833350e-02
8  3  7.500000e+00  2.500000e+00  4.558308e-01
8  4  7.500000e+00  3.500000e+00  -3.225836e-01
8  5  7.500000e+00  4.500000e+00  -3.979552e-01
8  6  7.500000e+00  5.500000e+00  -1.091075e-01
8  7  7.500000e+00  6.500000e+00  8.515756e-02
8  8  7.500000e+00  7.500000e+00  2.492644e-01
8  9  7.500000e+00  8.500000e+00  2.458259e-01
8  10  7.500000e+00  9.500000e+00  2.576781e-01
8  11  7.500000e+00  1.050000e+01  -3.183278e-02
8  12  7.500000e+00  1.150000e+01  -5.449584e-01
8  13  7.500000e+00  1.250000e+01  1.182708e-01
8  14  7.500000e+00  1.350000e+01  -2.182120e-03
8  15  7.500000e+00  1.450000e+01  -4.154042e-03
9  1  8.500000e+00  5.000000e-01  -0.000000e+00
9  2  8.500000e+00  1.500000e+00  -5.603953e-02
9  3  8.500000e+00  2.500000e+00  3.012733e-01
9  4  8.500000e+00  3.500000e+00  -4.203398e-01
9  5  8.500000e+00  4.500000e+00  -2.479031e-01
9  6  8.500000e+00  5.500000e+00  2.790079e-01
9  7  8.500000e+00  6.500000e+00  2.859118e-01
9  8  8.500000e+00  7.500000e+00  1.713922e-01
9  9  8.500000e+00  8.500000e+00  -1.673855e-01
9  10  8.500000e+00  9.500000e+00  -4.045194e-01
9  11  8.500000e+00  1.050000e+01  -2.099106e-01
9  12  8.500000e+00  1.150000e+01  4.831268e-01
9  13  8.500000e+00  1.250000e+01  -9.918614e-02
9  14  8.500000e+00  1.350000e+01  4.089149e-03
9  15  8.500000e+00  1.450000e+01  -1.972401e-03
10  1  9.500000e+00  5.000000e-01  0.000000e+00
10  2  9.500000e+00  1.500000e+00  3.982927e-02
10  3  9.500000e+00  2.500000e+00  -1.214798e-01
10  4  9.500000e+00  3.500000e+00  3.216035e-01
10  5  9.500000e+00  4.500000e+00  -1.745161e-01
10  6  9.500000e+00  5.500000e+00  -5.041525e-01
10  7  9.500000e+00  6.500000e+00  -4.496032e-02
10  8  9.500000e+00  7.500000e+00  4.536661e-01
10  9  9.500000e+00  8.500000e+00  3.231716e-01
10  10  9.500000e+00  9.500000e+00  -1.041742e-01
10  11  9.500000e+00  1.050000e+01  -4.594709e-01
10  12  9.500000e+00  1.150000e+01  2.423082e-01
10  13  9.500000e+00  1.250000e+01  -4.929470e-02
10  14  9.500000e+00  1.350000e+01  1.467093e-02
10  15  9.500000e+00  1.450000e+01  -1.827081e-03
11  1  1.050000e+01  5.000000e-01  0.000000e+00
11  2  1.050000e+01  1.500000e+00  1.746553e-02
11  3  1.050000e+01  2.500000e+00  -1.153731e-01
11  4  1.050000e+01  3.500000e+00  3.668137e-01
11  5  1.050000e+01  4.500000e+00  -4.032905e-01
11  6  1.050000e+01  5.500000e+00  -1.462405e-01
11  7  1.050000e+01  6.500000e+00  3.515551e-01
11  8  1.050000e+01  7.500000e+00  2.244510e-01
11  9  1.050000e+01  8.500000e+00  -3.874590e-01
11  10  1.050000e+01  9.500000e+00  -2.753093e-01
11  11  1.050000e+01  1.050000e+01  4.905204e-01
11  12  1.050000e+01  1.150000e+01  -1.621461e-01
11  13  1.050000e+01  1.250000e+01  3.165755e-02
11  14  1.050000e+01  1.350000e+01  -2.696828e-03
11  15  1.050000e+01  1.450000e+01  1.503970e-03
12  1  1.150000e+01  5.000000e-01  0.000000e+00
12  2  1.150000e+01  1.500000e+00  -1.761571e-02
12  3  1.150000e+01  2.500000e+00  8.667948e-02
12  4  1.150000e+01  3.500000e+00  -2.910440e-01
12  5  1.150000e+01  4.500000e+00  4.439525e-01
12  6  1.150000e+01  5.500000e+00  -2.193719e-01
12  7  1.150000e+01  6.500000e+00  -3.054886e-01
12  8  1.150000e+01  7.500000e+00  3.538882e-01
12  9  1.150000e+01  8.500000e+00  1.409997e-01
12  10  1.150000e+01  9.500000e+00  -5.181031e-01
12  11  1.150000e+01  1.050000e+01  3.758547e-01
12  12  1.150000e+01  1.150000e+01  -1.160376e-01
12  13  1.150000e+01  1.250000e+01  2.514677e-02
12  14  1.150000e+01  1.350000e+01  -4.020387e-03
12  15  1.150000e+01  1.450000e+01  -2.406368e-06
13  1  1.250000e+01  5.000000e-01  -0.000000e+00
13  2  1.250000e+01  1.500000e+00  3.747293e-03
13  3  1.250000e+01  2.500000e+00  -8.456839e-02
13  4  1.250000e+01  3.500000e+00  2.228937e-01
13  5  1.250000e+01  4.500000e+00  -3.894278e-01
13  6  1.250000e+01  5.500000e+00  4.635048e-01
13  7  1.250000e+01  6.500000e+00  -2.739826e-01
13  8  1.250000e+01  7.500000e+00  -1.738515e-01
13  9  1.250000e+01  8.500000e+00  5.593806e-01
13  10  1.250000e+01  9.500000e+00  -3.748223e-01
13  11  1.250000e+01  1.050000e+01  1.169568e-01
13  12  1.250000e+01  1.150000e+01  -6.548081e-02
13  13  1.250000e+01  1.250000e+01  1.651516e-03
13  14  1.250000e+01  1.350000e+01  1.633343e-03
13  15  1.250000e+01  1.450000e+01  -7.566980e-04
14  1  1.350000e+01  5.000000e-01  -0.000000e+00
14  2  1.350000e+01  1.500000e+00  1.935759e-04
14  3  1.350000e+01  2.500000e+00  3.960249e-02
14  4  1.350000e+01  3.500000e+00  -7.916391e-02
14  5  1.350000e+01  4.500000e+00  1.309993e-01
14  6  1.350000e+01  5.500000e+00  -3.693132e-01
14  7  1.350000e+01  6.500000e+00  6.003569e-01
14  8  1.350000e+01  7.500000e+00  -5.078227e-01
14  9  1.350000e+01  8.500000e+00  4.082507e-01
14  10  1.350000e+01  9.500000e+00  -2.222192e-01
14  11  1.350000e+01  1.050000e+01  6.437477e-02
14  12  1.350000e+01  1.150000e+01  -2.886012e-03
14  13  1.350000e+01  1.250000e+01  9.355517e-03
14  14  1.350000e+01  1.350000e+01  -2.312534e-03
14  15  1.350000e+01  1.450000e+01  2.019561e-03
15  1  1.450000e+01  5.000000e-01  1.000000e+00
15  2  1.450000e+01  1.500000e+00  0.000000e+00
15  3  1.450000e+01  2.500000e+00  0.000000e+00
15  4  1.450000e+01  3.500000e+00  0.000000e+00
15  5  1.450000e+01  4.500000e+00  0.000000e+00
15  6  1.450000e+01  5.500000e+00  0.000000e+00
15  7  1.450000e+01  6.500000e+00  0.000000e+00
15  8  1.450000e+01  7.500000e+00  0.000000e+00
15  9  1.450000e+01  8.500000e+00  0.000000e+00
15  10  1.450000e+01  9.500000e+00  0.000000e+00
15  11  1.450000e+01  1.050000e+01  0.000000e+00
15  12  1.450000e+01  1.150000e+01  0.000000e+00
15  13  1.450000e+01  1.250000e+01  0.000000e+00
15  14  1.450000e+01  1.350000e+01  0.000000e+00
15  15  1.450000e+01  1.450000e+01  0.000000e+00

